The Quantum Pendulum of Turbulent Flow: Decaying turbulence as a thermal state of an integrable system

We present a theory of decaying turbulence in which the statistics of a classical flow becomes quantum mechanics in loop space. The loop functional plays the role of a wave function, and the Navier-Stokes equation makes it evolve linearly, with the viscosity as Planck constant. Turbulence at infinite Reynolds number is defined by a discretized loop equation on polygons with $N$ sides and a renormalization. It has an exact manifold of decaying solutions, the Euler ensemble; each is a singular point of the deterministic equation, which does not select their weights. We interpret this instability as the source of spontaneous stochasticity: thermal noise only triggers a diffusion of the momentum loop over the Euler states, and neither its amplitude nor the temperature of the fluid enters the statistics. In a stochastic model of this diffusion equal weights are proved to be the attractor. As a fermion trace, the partition function and the vorticity correlations become Gibbs averages of two quantum pendulums with the Mathieu Hamiltonian. The energy spectrum is a chain of explicit quadratures. It falls as $k^{-7/2}$ at large $k$; at $kL=\sqrt{2}$, with $L=\sqrt{\tilde\nu(t+t_0)}$, its slope diverges as a double logarithm, so the decay at a fixed wave number is singular at a finite time and the vorticity correlation oscillates. At small $k$ there are two solutions, for a quenched and an annealed orientation of the plane of the loop: $k^{-1}\log(1/kL)$ and $k^{-2}/\log(1/kL)$. The energy and its dissipation depend on the size of the system logarithmically in the first and almost linearly in the second, and the energy decays with an index of 1.1-1.2 and about 1.45. The reduction to the quantum pendulum is formally verified in Lean 4 in a forthcoming paper. The theory rests on stated physical hypotheses; its comparison with simulations and experiment is left to a separate paper.

==> anc/Annals_anc_README.txt <==
Ancillary files of "The Quantum Pendulum of Turbulent Flow" (A. Migdal), version for Annals of Physics
======================================================================================================
One folder, 24 files: a selection from the archive of programs described in Sec. S44 of the Supplementary Material.
  - The Floquet values of the conditional source (Sec. 11 of the main text) and the programs that compute from them the energy
    spectrum and the vorticity correlation in the two orders of the orientation average, quenched and annealed (Secs. 12 and 13,
    Supplement S37.1), with the tables of the quenched order and the recorded output of the comparison.
  - Three programs of the stochastic model of Secs. 6 and 7, with their outputs.
  - The note ergodicityNotes.pdf, quoted in Sec. 6.2.
The complete archive, with the Floquet engine that produced the values and the programs of the other sections and of the
figures, is at
    https://drive.google.com/file/d/17V9Fr7S5OTTX0IZQFjvJDBx-aT2bqPU8/view?usp=sharing
The large raw outputs of the runs are available from the author.

Python 3 with numpy and scipy (tested with Python 3.13, numpy 2.5 and scipy 1.18).  Run the programs from this folder; python3 -B
does not leave a cache folder in it:
    python3 -B specA.py                    self-test of the transform of the annealed order; a few seconds
    python3 -B two_orders.py > out.txt     every number of Secs. 12.4, 12.5 and 13.5 and of Supplement S37.1; 12 minutes on two
                                           cores; compare out.txt with two_orders_output.txt; the numbers are also written to
                                           two_orders.json, the curves of the figures to two_orders_curves.npz
    python3 -B run_grid.py                 optional: recomputes gridA.npz; 2 minutes on two cores
    python3 -B check_discrete.py           a minute and a half
    python3 -B check_rotation.py           a minute and a half
    python3 -B check_noise_trigger.py      ten minutes on two cores
The quenched spectrum and correlation at any argument, from the Floquet values:
    import numpy as np, qsource_final as Q, hankel as HK, coordF as CF
    S = Q.Source()
    P, KdP = HK.Transform(S).P_and_KdP(np.array([0.01, 0.1, 1.0, 3.0]))   # agrees with spectrum_P_final.json
    c = CF.Abel4(S).values(10.0)[0]                                         # agrees with coord_c_final.json

The conditional source (Sec. 11)
  CA_dense.json            the Floquet values of the two pendulums: Ghat(h) at 252 and Zhat(h) at 71 projected separations h, with
                           their errors.  C = Ghat/Zhat is the conditional correlation at a fixed projected separation
  qsource_final.py         C(h) for all h > 0: the interpolation of these values, the small-h series, the large-h laws and the
                           split of the oscillating term e^{2ih} of the numerator

The quenched order (Definition 8.1; Secs. 12.1-12.3 and 13.1-13.4): the ratio at a fixed h, then the average over the orientation
  hankel.py                the spectrum P(K) = 2K int h J0(sqrt2 hK) C(h) dh and K dP/dK
  coordF.py                the correlation c(R) = int_0^{pi/2} C(R sin(th)/sqrt2) sin(th) dth, its index, the structure function
  spectrum_P_final.json    P, K dP/dK and the local index at 741 wave numbers, 1e-8 <= K <= 1e4, with the error budget (Fig. 4)
  coord_c_final.json       c, R c' and the index at 2297 separations, 0 <= R <= 1e4 (Fig. 7)
  part2.json               the infrared law of this spectrum and its energy integrals; read by two_orders.py

The annealed order and the comparison of the two (Secs. 12.4, 12.5 and 13.5; Supplement S37.1): the ratio of the two averages
  annealed.py              the Abel averages Nbar(R), Zbar(R) of Ghat and Zhat, c_A = Nbar/Zbar, and its small-R series
  run_grid.py, gridA.npz   Nbar, Zbar and their logarithmic derivatives at 17380 separations, 1e-8 <= R <= 2000
  specA.py                 the spectrum P_A(K) = (2K/pi) int R c_A(R) sin(KR) dR and K dP_A/dK (Eq. (12.12))
  two_orders.py            both orders, in six parts: the spectra and their indices; checks of P_A (sum rule, back transform,
                           ultraviolet and infrared laws); the threshold K = sqrt2; the correlation; the finite size (energy,
                           dissipation and decay index against k_0 L; Table 3, Fig. 6); the structure function and zeta_2
  two_orders_output.txt    its recorded output
  setup_paths.py           tells the four programs above where the other files are (here; in the whole archive, its folders)
  specB_fine.json          an earlier computation of the fixed-separation spectrum at 1 <= K <= 2, from an older version of the
                           source; a check in part 2 of two_orders.py (agreement 1e-4)

The stochastic model (Secs. 6 and 7)
  check_discrete.py        the Markov chain of the exchanges (Definition 7.1) on the complete state space and at large N, against
                           the equation with a continuous time: Propositions 7.2 and 7.5, Table 2, Remark 7.8
  check_noise_trigger.py   Sec. 6.4: the thermal noise selects the bond where an exchange costs the least impulse
  check_rotation.py        Sec. 7.4: how the global orientation is randomized, and how fast; Eqs. (7.23)-(7.26)
  mle_core.py              the momentum-loop equation and the Euler polygons; used by check_discrete.py
  check_discrete_output.txt, check_noise_trigger_output.txt, check_rotation_output.txt      the recorded outputs

The note
  ergodicityNotes.pdf      "Does the rescaled momentum-loop equation make the Euler ensemble ergodic?": the fixed points of the
                           equation, their instability, the slow drift and the case of even N.  Of the four scripts that it
                           lists, mle_core.py is here; the others are in the complete archive (ergodicity_scripts/)

Numbers.  Section, equation, table and figure numbers are those of the version for Annals of Physics; in the arXiv version of
November 2026 every figure number is lower by one.

Names.  The headers of the programs and of the tables, and two lines of the recorded output, name folders of the author's working
tree and of the archive (compute/final, compute/assemble, spectrum/, literal/specB_fine); here all the files are in this folder.

Main results (x = k_0 L, k_0 the lowest wave number of the flow)
                                      quenched                       annealed
  spectrum at kL << 1                 k^{-1} log(1/kL)               k^{-2}/log(1/kL)
  local index, 1e-8 <= kL <= 1        1.06 to 1.27                   1.86 to 1.98
  energy above k_0                    ~ log^2(1/x)/(t+t_0)           ~ 1/(x log(1/x) (t+t_0))
  decay index, 1e-4 <= x <= 0.1       1.10 to 1.22                   1.44 to 1.48
  size doubled at x = 0.01            energy x 1.22, dissip. x 1.21  x 1.83, x 1.83
  vorticity correlation, r >> L       log r/r^2                      1/(r log r)
  zeta_2 at r = 10L, 100L, 1e4 L      0.486, 0.322, 0.197            0.979, 0.881, 0.902
  ultraviolet                         C_UV k^{-7/2}                  0.8727 C_UV k^{-7/2}
  threshold kL = sqrt2                a_2, kappa_2, kbar             (2/pi) a_2, (2/pi) kappa_2, kbar - log 2


==> anc/Sec6_Lean_statement_sheet.tex <==
\documentclass[11pt]{article}
\usepackage[letterpaper,margin=1in]{geometry}
\usepackage[T1]{fontenc}
\usepackage{lmodern}
\usepackage{amsmath,amssymb,amsthm,mathtools}
\usepackage{booktabs,array,longtable,enumitem}
\usepackage{hyperref}
\newcommand{\ii}{\mathrm i}
\newcommand{\dd}{\mathrm d}
\newcommand{\cJ}{\mathcal J}
\newcommand{\tier}[1]{\textsf{[#1]}}
\newtheoremstyle{target}{8pt}{4pt}{\normalfont}{}{\bfseries}{.}{0.5em}{}
\theoremstyle{target}
\newtheorem{target}{}[section]
\renewcommand{\thetarget}{\Alph{section}\arabic{target}}
\renewcommand{\thesection}{\Alph{section}}
\setlist{itemsep=1pt,topsep=3pt}
\title{Sections 6 and 7 of ``The Quantum Pendulum of Turbulent Flow'':\\ statements for formalization in Lean 4}
\author{Prepared for the authors of Ref.~[1] (Y.~Jiang, A.~Migdal et al.)}
\date{13 November 2026; renumbered on 14 November 2026 for the revision (o) of the main text, in which the former Section 6 is
divided into Sections 6 and 7; this copy accompanies the revision (ac), archive \texttt{QuantumPendulum\_Annals\_31.zip}. The
statements are unchanged; the concordance with the numbers of the revision (h), archive
\texttt{QuantumPendulum\_with\_Sec6\_10.zip}, is on the last page}
\begin{document}
\maketitle

\section*{Purpose and scope}

Sections 6 and 7 of the main text (a single Section 6 before the revision (o)) describe the singularity of the momentum-loop
equation at its fixed points and propose a stochastic model of the motion of the momentum loop over the Euler ensemble, for which
the ensemble with equal weights is proved to be the attractor. This sheet lists the statements of these sections as precise
mathematical statements, with their hypotheses, a route of proof broken into steps, and an estimate of the effort. It is written so
that the statements can be formalized without reading the sections.

What a formal proof would establish is the ergodicity of the \emph{model}, a finite Markov chain on the balanced spin sequences
(and a random walk of the turning angle). It would not establish that the instability of the momentum-loop equation (MLE) acts
as this chain; that is an assumption of the paper, stated as such in Sec.~7.3, and nothing below depends on it.

The statements fall into three groups. Part A concerns the Markov chain alone: combinatorics and linear algebra, with no geometry.
Part B concerns the Euler polygons and should sit on the definitions of the existing formalization of Ref.~[1]. Part C concerns
the turning angle. Each statement carries a tier:
\begin{itemize}
\item \tier{T1}: finite and elementary; no obstacle is expected.
\item \tier{T2}: elementary, but needs some infrastructure (spectral theorem for symmetric matrices, a probability space for the
chain, Fourier series on an interval).
\item \tier{T3}: rests on a deep published theorem; to be taken as a hypothesis.
\end{itemize}
Part D lists what is in the two sections but is not a theorem of the paper and should not be formalized. This version includes the
corrections of an audit of the revision (g) by Google Carbon: A7 is stated for real modes on $\Omega$ with a witness that they
do not vanish, A10 separates the difference quotients of the chain and of the continuous solution, A13 writes out the transition
matrix, and the lower bound of the spectrum (A14) is separated from the value of the gap (A15).

\paragraph{The headline theorem.} If one result is to be formalized, it is this (A1--A5 below).
\emph{Let $N\ge4$ be even, and let $P$ be the transition matrix of the chain in which, in every step, one of the $N$ bonds of
the ring is chosen with the probability $1/N$ and its two spins are exchanged. Then $P$ is symmetric and doubly stochastic on the
$\binom N{N/2}$ balanced spin sequences; along $W(n)=W(0)P^n$ the entropy $-\sum_aW_a\log W_a$ does not decrease; and
$W(n)\to$ the uniform distribution as $n\to\infty$, for every initial distribution $W(0)$.}

\section*{Overview}

\begin{center}\small
\begin{tabular}{@{}llp{9.1cm}l@{}}
\toprule
 & main text & content & tier\\
\midrule
A1--A3 & Prop.~7.3 & $P$ symmetric, doubly stochastic, irreducible, aperiodic & T1\\
A4 & Prop.~7.2(a) & H-theorem for a doubly stochastic matrix & T1\\
A5 & Prop.~7.2(b) & convergence to the uniform distribution & T2\\
A6 & Prop.~7.2(c) & time averages along a trajectory & T2\\
A7 & Eq.~(7.6) & mean spins: closed equation, eigenfunctions, multipliers $1-\mu_j$ & T1\\
A8 & Prop.~7.5(c) & functions of $k$ spins: invariant subspace, $\mu\le4k/N$ & T1\\
A9 & Prop.~7.5(b) & two scalar inequalities & T1\\
A10 & Prop.~7.5(c) & the discrete step against the continuous time, for $k$ spins & T2\\
A11 & Prop.~7.5(a) & Poisson representation of the continuous-time solution & T1\\
A12 & Remark 7.8 & several exchanges in a step; the step $c/N^3$ & T1\\
A13 & Prop.~7.4 & local exchange probabilities: the Ising stationary state & T1\\
A14 & Prop.~7.3 & all eigenvalues of $P$ are at least $-\frac12$ & T1\\
A15 & Prop.~7.3 & the value of the gap (Caputo--Liggett--Richthammer) & T3\\
B1 & Prop.~6.1 & $\sum_km_k\otimes\delta_k=0$ on the zero-winding Euler states & T1\\
B2 & Prop.~6.2 & right side on the alternating shifts; only $W=0$ is a fixed point & T1\\
B3 & Prop.~6.3, Eq.~(6.8) & the impulse of an exchange of two neighbouring spins & T1\\
B4 & Prop.~6.4 & the exchange of neighbours has the least impulse & T1\\
B5 & Prop.~7.6 & the gap is bounded by the intensity of the impulses & T2\\
C1--C3 & Prop.~7.9(a,b) & reflected shifts: symmetry, entropy, cosine eigenfunctions & T1--T2\\
C4, C5 & Prop.~7.9(b) & convergence of the density; equidistribution of a trajectory & T2\\
\bottomrule
\end{tabular}
\end{center}

\setcounter{section}{0}
\section{The Markov chain of the spins}

\subsection*{Definitions}

Throughout, $N\ge4$ is an even integer and the sites are $\mathbb Z_N=\mathbb Z/N\mathbb Z$.
\begin{itemize}
\item A \emph{configuration} is $\sigma:\mathbb Z_N\to\{+1,-1\}$. It is \emph{balanced} if $\sum_i\sigma_i=0$. $\Omega$ is the set of
the balanced configurations, $n=|\Omega|=\binom N{N/2}$.
\item For $k\in\mathbb Z_N$ let $t_k$ be the transposition of the sites $k$ and $k+1$, and $\tau_k\sigma=\sigma\circ t_k$ (the
\emph{exchange} at the bond $k$). $\tau_k$ maps $\Omega$ to itself, and $\tau_k\tau_k=1$.
\item $P$ is the $\Omega\times\Omega$ matrix $P_{ab}=\frac1N\,\#\{k\in\mathbb Z_N:\tau_ka=b\}$.
\item A distribution is a row vector $W\ge0$ with $\sum_aW_a=1$; the chain is $W(n)=W(0)P^n$. On functions $f:\Omega\to\mathbb R$,
$(Pf)(a)=\sum_bP_{ab}f(b)=\frac1N\sum_kf(\tau_ka)$, so that $\sum_aW_a(n)f(a)=\sum_aW_a(0)(P^nf)(a)$.
\item $\langle f,g\rangle=\frac1n\sum_af(a)g(a)$, $\|f\|^2=\langle f,f\rangle$, $\langle f\rangle=\langle f,1\rangle$;
$u$ is the uniform distribution.
\item The time of the paper is $s=n\,\Delta s$ with a real parameter $\Delta s>0$. No statement of this part depends on $\Delta s$:
it only converts the number of steps into the time. The equation with a continuous time is $W^{\rm c}(s)=W(0)\,e^{(s/\Delta s)(P-1)}$.
\end{itemize}

\subsection*{Statements}

\begin{target}[$P$ is symmetric and doubly stochastic]\tier{T1}
$P_{ab}\ge0$, $P_{ab}=P_{ba}$, $\sum_bP_{ab}=1$ for all $a,b\in\Omega$.\\
\emph{Route.} $\tau_ka=b\iff\tau_kb=a$, and for each $a$ every $k$ contributes to exactly one $b$.
\end{target}

\begin{target}[Irreducibility]\tier{T1}
For all $a,b\in\Omega$ there is $m$ with $(P^m)_{ab}>0$.\\
\emph{Route.} $a$ and $b$ have equally many spins $+1$, so $b=a\circ\pi$ for a permutation $\pi$ of the sites. Write $\pi$ as a
product of the adjacent transpositions $t_0,\dots,t_{N-2}$. Each factor either changes the configuration by a move of positive
probability or leaves it unchanged.
\end{target}

\begin{target}[A state that can stay]\tier{T1}
There is $a\in\Omega$ with $P_{aa}>0$ (any $a$ with two equal neighbouring spins; this needs $N\ge4$: for $N=2$ the chain has
the period $2$).
\end{target}

\begin{target}[H-theorem for a doubly stochastic matrix]\tier{T1}
Let $Q$ be a matrix on a finite set with $Q_{ab}\ge0$, $\sum_bQ_{ab}=1$ for all $a$ and $\sum_aQ_{ab}=1$ for all $b$. Let
$w_a\ge0$, $w'=wQ$, and $\mathsf S(w)=-\sum_aw_a\log w_a$ with $0\log0=0$. Then
\[
 \mathsf S(w')-\mathsf S(w)=\sum_{a,b}w_aQ_{ab}\log\frac{w_a}{w'_b}\ \ge\ 0 ,
\]
where the terms with $w_aQ_{ab}=0$ are zero. Equality holds if and only if, for every $b$, all the $w_a$ with $Q_{ab}>0$ are equal.\\
\emph{Route.} (i) $\mathsf S(w)=-\sum_{a,b}w_aQ_{ab}\log w_a$ by the row sums; $\mathsf S(w')=-\sum_{a,b}w_aQ_{ab}\log w'_b$ by the
definition of $w'$; if $w_aQ_{ab}>0$ then $w'_b>0$. (ii) For each $b$, Jensen's inequality for the convex function $x\log x$ on
$[0,\infty)$ with the weights $Q_{ab}$, which sum to one by the column sums: $\sum_aQ_{ab}\,w_a\log w_a\ge w'_b\log w'_b$. Sum
over $b$. (iii) Strict convexity gives the case of equality.\\
\emph{Corollary} (Prop.~7.2(a), Eq.~(7.3)). By A1 the entropy of $W(n)$ does not decrease in a step of the chain.
\end{target}

\begin{target}[Convergence to equal weights]\tier{T2}
For every distribution $W(0)$, $W(n)\to u$ as $n\to\infty$. More precisely, there is $\lambda_*<1$, depending only on $N$, with
$\sum_a(W_a(n)-\frac1n)^2\le\lambda_*^{2n}\sum_a(W_a(0)-\frac1n)^2$.\\
\emph{Route.} (i) For a symmetric stochastic matrix and every $x:\Omega\to\mathbb R$,
\[
 \sum_ax_a\bigl[(1-P)x\bigr]_a=\tfrac12\sum_{a,b}P_{ab}(x_a-x_b)^2,\qquad
 \sum_ax_a\bigl[(1+P)x\bigr]_a=\tfrac12\sum_{a,b}P_{ab}(x_a+x_b)^2 .
\]
(ii) If $Px=x$, the first identity and A2 give $x$ constant. (iii) If $Px=-x$, the second identity gives $x_a=-x_b$ whenever
$P_{ab}>0$; then $x_a=0$ at the state of A3, and $x=0$ by A2. (iv) By the spectral theorem for the real symmetric matrix $P$,
all eigenvalues on the orthogonal complement of the constants are real and of modulus less than one; $\lambda_*$ is the largest
modulus.
\end{target}

\begin{target}[Time averages]\tier{T2}
Let $X_0,X_1,\dots$ be the Markov chain with the transition matrix $P$ and any initial distribution, and $f:\Omega\to\mathbb R$.
Then $\frac1M\sum_{m<M}f(X_m)\to\langle f\rangle$ almost surely.\\
\emph{A version without measure theory.} With $g=f-\langle f\rangle$ and $i\le j$ the correlation is a matrix expression,
\[
 \mathbb E[g(X_i)g(X_j)]=\sum_a\bigl(W(0)P^i\bigr)_a\,g(a)\,\bigl(P^{j-i}g\bigr)(a) ,
\]
and by A5
\[
 \mathbb E\Bigl[\Bigl(\frac1M\sum_{m<M}g(X_m)\Bigr)^2\Bigr]\le\frac{1+\lambda_*}{1-\lambda_*}\;\frac{\max_a|g(a)|\,\bigl(\sum_ag(a)^2\bigr)^{1/2}}M .
\]
We suggest formalizing this mean-square form; the almost sure form needs the chain on a probability space and a Borel--Cantelli
argument, and adds nothing to the paper.
\end{target}

\begin{target}[Mean spins]\tier{T1}
Let $c_j(\sigma)=\sum_{i\in\mathbb Z_N}\cos\frac{2\pi ji}N\,\sigma_i$ and $s_j(\sigma)=\sum_{i\in\mathbb Z_N}\sin\frac{2\pi ji}N\,\sigma_i$
on $\Omega$ for $j=0,\dots,N-1$, and $\mu_j=\frac2N\bigl(1-\cos\frac{2\pi j}N\bigr)$. Then on $\Omega$
\[
 P\sigma_i=\sigma_i+\tfrac1N\bigl(\sigma_{i+1}+\sigma_{i-1}-2\sigma_i\bigr),\qquad Pc_j=(1-\mu_j)\,c_j,\qquad Ps_j=(1-\mu_j)\,s_j ,
\]
and $0\le\mu_j\le4/N$. Hence the Fourier coefficient $j$ of the mean spins $\sum_aW_a(n)a_i$ is multiplied by $1-\mu_j$ in every
step (Eq.~(7.6)). Moreover $c_1$ does not vanish on $\Omega$: on the sequence $\sigma^{\rm step}$ with $+1$ at the sites
$0\le i<N/2$ and $-1$ at $N/2\le i<N$, $c_1(\sigma^{\rm step})=2$. Hence $1-\mu_1$ is an eigenvalue of $P$ on $\Omega$. (On
$\Omega$, $c_0=0$.)\\
\emph{Route.} Among the $N$ bonds only $k=i$ and $k=i-1$ change the spin at the site $i$, to $\sigma_{i+1}$ and to $\sigma_{i-1}$.
For the witness, $c_1(\sigma^{\rm step})=2\sum_{i=0}^{N/2-1}\cos\frac{2\pi i}N$, since $\cos\frac{2\pi(i+N/2)}N=-\cos\frac{2\pi i}N$;
pairing $i$ with $N/2-i$ for $1\le i<N/2$ cancels every term except $i=0$, by $\cos(\pi-x)=-\cos x$.
\end{target}

\begin{target}[Functions of $k$ spins]\tier{T1}
For $A\subset\mathbb Z_N$ let $n_A(\sigma)=\prod_{i\in A}\frac12(1+\sigma_i)$, and let $V_k$ be the span of the functions
$n_A|_\Omega$ with $|A|=k$. Then:
\begin{enumerate}[label=(\alph*)]
\item $Pn_A=\frac1N\sum_{l\in\mathbb Z_N}n_{t_l(A)}$; hence $PV_k\subset V_k$.
\item Let $Q^{(k)}$ be the matrix on the $k$-subsets with $Q^{(k)}_{AA'}=\frac1N\#\{l:t_l(A)=A'\}$. It is symmetric and stochastic,
and $Q^{(k)}_{AA}=1-b(A)/N$, where $b(A)\le2k$ is the number of the bonds with exactly one end in $A$.
\item Every eigenvalue $\lambda$ of $Q^{(k)}$ obeys $\lambda\ge1-4k/N$ (Gershgorin: $|\lambda-Q_{AA}|\le1-Q_{AA}$ for some $A$).
\item Every eigenvalue $1-\mu$ of $P$ with an eigenvector in $V_k$ obeys $0\le\mu\le4k/N$.
\end{enumerate}
\emph{Route for (d).} With $\Phi c=\sum_Ac_An_A|_\Omega$ one has $P\Phi=\Phi Q^{(k)}$, so $Q^{(k)}$ preserves $\ker\Phi$ and induces
on the quotient a map conjugate to $P|_{V_k}$; its eigenvalues are among those of $Q^{(k)}$.\\
\emph{Remarks.} The constants are in $V_k$ for $k\le N/2$, since $\sum_in_{\{i\}}=N/2$ on $\Omega$; products of at most $k$ spins are
in $V_k$ for the same reason.
\end{target}

\begin{target}[Two scalar inequalities]\tier{T1}
For real $0\le\mu<1$ and every integer $n\ge0$,
\[
 0\le e^{-\mu n}-(1-\mu)^n\le\frac{\mu}{2e\,(1-\mu)} ,
\]
and for $\mu>0$, $\;1-\frac\mu2\le\dfrac{1-e^{-\mu}}{\mu}\le1$.\\
\emph{Route.} $1-\mu\le e^{-\mu}$. With $c=-\log(1-\mu)-\mu\ge0$:
$e^{-\mu n}-(1-\mu)^n=e^{-\mu n}(1-e^{-nc})\le e^{-\mu n}nc$; $c\le\mu^2/[2(1-\mu)]$ (the difference vanishes at $\mu=0$ and has
the derivative $\mu^2/[2(1-\mu)^2]\ge0$); $x\,e^{-x}\le1/e$. The second line is $e^{-\mu}\ge1-\mu$ and $e^{-\mu}\le1-\mu+\mu^2/2$.
\end{target}

\begin{target}[The discrete step against the continuous time]\tier{T2}
Let $4k<N$ and $f\in V_k$. For integer $n\ge0$ and real $t\ge0$ put $F_n=P^nf$ and $F^{\rm c}_t=e^{t(P-1)}f$. Then for all $n$ and $t$
\begin{align*}
 \text{(i)}\quad&\bigl\|F^{\rm c}_n-F_n\bigr\|\le\frac{2k}{e\,(N-4k)}\,\bigl\|f-\langle f\rangle\bigr\| ,\\
 \text{(ii)}\quad&\bigl\|(F^{\rm c}_{t+1}-F^{\rm c}_t)-\partial_tF^{\rm c}_t\bigr\|\le\frac{2k}N\,\bigl\|\partial_tF^{\rm c}_t\bigr\| ,\\
 \text{(iii)}\quad&\bigl\|(F_{n+1}-F_n)-\partial_tF^{\rm c}_n\bigr\|\le\frac{2k}{e\,(N-4k)}\,\bigl\|\partial_tF^{\rm c}_0\bigr\| ,
 \qquad F_1-F_0=\partial_tF^{\rm c}_0 .
\end{align*}
In the notation of the paper $t=s/\Delta s$. (ii) concerns one function, the continuous solution: its difference quotient
$\Delta_s/\Delta s$ differs from its derivative $\partial_s$ by the fraction $2k/N$ at most. (iii) compares the step of the chain
with the derivative of the continuous solution at the same time, in units of the initial rate; relative to the rate at the same
time this difference is not small at late times, because the two solutions decay at slightly different rates. None of the
bounds contains $\Delta s$.\\
\emph{Route.} $V_k$ is invariant and $P$ is symmetric, so $f-\langle f\rangle$ is a sum of orthogonal eigenvectors of $P$ in
$V_k$, with $\mu\le4k/N<1$ by A8(d). Apply A9 to each and use the orthogonality; $\mu\mapsto\mu/(1-\mu)$ is increasing. For (ii),
on a mode $\bigl|(e^{-\mu}-1+\mu)\,e^{-\mu t}\bigr|\le\frac\mu2\,\bigl|\mu\,e^{-\mu t}\bigr|$. For (iii), on a mode
$(F_{n+1}-F_n)-\partial_tF^{\rm c}_n=\mu\,[e^{-\mu n}-(1-\mu)^n]$ times the amplitude, and A9 applies again.
\end{target}

\begin{target}[Poisson representation]\tier{T1}
$e^{t(P-1)}=\sum_{l\ge0}e^{-t}\dfrac{t^l}{l!}\,P^l$ for real $t\ge0$ (the matrices $tP$ and $-t\cdot1$ commute).
\end{target}

\begin{target}[Several exchanges in a step; the step $c/N^3$]\tier{T1}
(a) For an integer $M\ge1$, the chain with the matrix $P^M$ multiplies a mode with the eigenvalue $1-\mu$ of $P$ by $1-\mu_M$,
$\mu_M=1-(1-\mu)^M\le M\mu$. Hence A10 holds for $P^M$ with $kM$ in place of $k$ in both bounds, if $4kM<N$.\\
(b) $4\pi^2\bigl(1-\frac{\pi^2}{3N^2}\bigr)\le N^3\mu_1\le4\pi^2$. Hence with $\Delta s=c/N^3$ the relaxation time
$T=\Delta s/\mu_1$ of the first harmonic tends to $c/(4\pi^2)$, and for a fixed integer $j$ and real $s\ge0$,
$(1-\mu_j)^{\lfloor sN^3/c\rfloor}\to e^{-4\pi^2j^2s/c}$ as $N\to\infty$.\\
\emph{Route.} $\frac{x^2}2-\frac{x^4}{24}\le1-\cos x\le\frac{x^2}2$ with $x=2\pi j/N$.
\end{target}

\begin{target}[Local exchange probabilities]\tier{T1}
Let $R:\{\pm1\}^3\to(0,1]$ with $R(a,\sigma,b)=R(-a,-\sigma,-b)$. In every step a bond $k$ is chosen with the probability $1/N$;
if $\sigma_k\ne\sigma_{k+1}$ the two spins are exchanged with the probability $R(\sigma_{k-1},\sigma_k,\sigma_{k+2})$, and
otherwise the configuration does not change. That is, $P^{(R)}_{ab}=\frac1N\sum_{k:\,\tau_ka=b}R(a_{k-1},a_k,a_{k+2})$ for
$a\ne b$, and $P^{(R)}_{aa}=1-\sum_{b\ne a}P^{(R)}_{ab}$; in particular $P^{(R)}_{aa}\ge\frac{N-2}N$ at
$a=\sigma^{\rm step}$, so the chain is aperiodic. Put
$A=R(+,+,-)$, $B=R(+,-,-)$, $r_1=R(+,+,+)$, $r_2=R(+,-,+)$; these are the probabilities of the moves
\texttt{++--}$\to$\texttt{+-+-}, \texttt{+-+-}$\to$\texttt{++--}, \texttt{++-+}$\to$\texttt{+-++} and
\texttt{+-++}$\to$\texttt{++-+} on four consecutive sites. Then the chain on $\Omega$ has exactly one stationary distribution,
\[
 w(\sigma)\propto\Bigl(\frac AB\Bigr)^{-\frac14\sum_k\sigma_k\sigma_{k+1}} ,
\]
and it is the uniform one if and only if $A=B$.\\
\emph{Route.} (i) The moves $A$ and $B$ are inverse to each other, change $\sum_k\sigma_k\sigma_{k+1}$ by $\mp4$, and satisfy the
detailed balance with $w$. (ii) The moves $r_1$ and $r_2$ are inverse to each other and do not change this sum. For every $\sigma$,
the number $n_1(\sigma)$ of the positions of the patterns \texttt{++-+}, \texttt{--+-} equals the number $n_2(\sigma)$ of the
positions of \texttt{+-++}, \texttt{-+--}: the first are the runs of length one preceded by a run of length at least two, the
second the runs of length one followed by such a run, and in a cyclic sequence of runs the two transitions occur equally often.
Hence the $r$-moves balance: the probability out, $(r_1n_1+r_2n_2)/N$, equals the probability in, $(r_1n_2+r_2n_1)/N$. (iii) $R>0$
gives irreducibility as in A2, hence uniqueness.
\end{target}

\begin{target}[A lower bound of the spectrum]\tier{T1}
All eigenvalues of $P$ on $\Omega$ are at least $-\frac12$: $\langle f,(P+\frac12)f\rangle\ge0$ for every $f:\Omega\to\mathbb R$.\\
\emph{Route.} On the functions of three two-valued spins the $8\times8$ symmetric matrix $\tau_{k-1}+\tau_k+1$ has the
eigenvalues $0,0,2,2,3,3,3,3$, so it is positive semidefinite; it preserves the number of the spins $+1$ among the three, and is
positive semidefinite on each of these four blocks. Hence, for fixed values of the other $N-3$ spins, the quadratic form of
$\tau_{k-1}+\tau_k+1$ is nonnegative on the functions of the three spins at $k-1,k,k+1$ with a given sum, and summing over the
other spins it is nonnegative on the functions on $\Omega$. The sum over $k\in\mathbb Z_N$ is $2NP+N\succeq0$. Verified
numerically for $N\le12$.
\end{target}

\begin{target}[The value of the gap]\tier{T3}
The eigenvalue of $P$ on $\Omega$ next to one is $1-\mu_1$. With A14 this gives $\lambda_*=1-\mu_1$ in A5.\\
\emph{Status.} That $1-\mu_1$ is an eigenvalue on $\Omega$ is A7. That no eigenvalue lies in $(1-\mu_1,1)$ is the theorem of
Caputo, Liggett and Richthammer (J.~Amer.\ Math.\ Soc.\ 23 (2010) 831), the proof of Aldous' conjecture; its formalization is a
project of its own, and we suggest taking it as a hypothesis. Verified numerically for $N\le14$. Nothing in A1--A14 uses this
statement.
\end{target}

\section{The Euler polygons}

\subsection*{Definitions}

These should be matched with the definitions of the formalization of Ref.~[1]. According to the audit, that formalization
indexes the vertices of a polygon by \texttt{Fin N} and takes the spins in \texttt{Int}, so the configurations of Part A
(\texttt{ZMod N -> Bool} in the sketch of Part E) are bridged to it by \texttt{ZMod.finEquiv N} and
\texttt{if b then (1 : Int) else -1}, without a second definition of the Euler polygons. $a\cdot b=\sum_ia_ib_i$ is the bilinear product
on $\mathbb C^3$ (no conjugation), $a^2=a\cdot a$, and $|a|$ is the Hermitian norm. Indices are in $\mathbb Z_N$.
\begin{itemize}
\item For a polygon $F:\mathbb Z_N\to\mathbb C^3$: $m_k=\frac12(F_{k+1}+F_k)$, $\delta_k=F_{k+1}-F_k$, and, where $\delta_k^2\ne0$,
\[
 \rho_k(F)=(1-\delta_k^2)\,m_k+(m_k\cdot\delta_k)\,\delta_k+\ii\Bigl[\frac{(m_k\cdot\delta_k)^2}{\delta_k^2}-m_k^2\Bigr]\delta_k
\]
(the right side of the rescaled MLE, Eq.~(2.19): $2\partial_sm_k=\rho_k$). $F$ is a \emph{fixed point} if $\rho_k(F)=0$ for all $k$.
\item \emph{Euler state} of zero winding: $\beta\in(0,2\pi)$, $\sigma\in\Omega$, $\phi\in\mathbb R$; $S_0=0$, $S_{k+1}=S_k+\sigma_k$;
$\alpha_k=\phi+\beta S_k$; $R=1/(2\sin\frac\beta2)$, $B=\frac12\cot\frac\beta2$;
$G_k=R\,(\cos\alpha_k,\sin\alpha_k,0)+\ii B\,\mathbf e_3$. Then $\delta_k^2=1$, $m_k\cdot\delta_k=0$, $m_k^2=0$ (Eq.~(5.4)), so
$G$ is a fixed point.
\item With $\delta=\beta-\pi$ (no index; not a chord), $e(\theta)=(\cos\theta,\sin\theta,0)$, $e'(\theta)=(-\sin\theta,\cos\theta,0)$
and $\theta_k=\phi+\delta S_k$: the planar part of $G_k$ is $f_k=R\,(-1)^k\,e(\theta_k)$, with $R=1/(2\cos\frac\delta2)$ and
$B=-\frac12\tan\frac\delta2$ (Eq.~(6.6); $S_k\equiv k$ modulo $2$).
\item The \emph{impulse} of a step from a polygon $F$ to a polygon $F'$ is $\cJ_k=2(m'_k-m_k)=(F'_k-F_k)+(F'_{k+1}-F_{k+1})$.
\end{itemize}

\subsection*{Statements}

\begin{target}[The zero-winding states are singular points]\tier{T1}
For every Euler state of zero winding, $\sum_km_k\otimes\delta_k=0$ as a $3\times3$ matrix. Hence
$\mathsf K=2\sum_k(2\,m_k\otimes\delta_k-\delta_k\otimes m_k)=0$ (Prop.~6.1, Eq.~(6.3)).\\
\emph{Route.} A step from the level $S_k=l$ to $l+1$, or from $l+1$ to $l$, has
$m_k=B\,[\,e(\phi+(l+\frac12)\beta)+\ii\,\mathbf e_3\,]$ and $\delta_k=\sigma_k\,e'(\phi+(l+\frac12)\beta)$. Since $S_N=S_0$, each
bond $(l,l+1)$ of the integers is crossed equally often upwards and downwards, and the terms cancel in pairs.\\
\emph{Not included.} That the matrix $\mathsf K$ defined by Eq.~(6.2) through the derivatives of the constraint has the form
(6.3) is a computation of derivatives \tier{T2}; it is optional.
\end{target}

\begin{target}[No fixed point among the alternating shifts]\tier{T1}
(a) Let $G$ be a polygon with $\delta_k^2=1$, $m_k\cdot\delta_k=0$, $m_k^2=0$ for all $k$, let $N$ be even, $W\in\mathbb C^3$,
$F_k=G_k+(-1)^kW$, and $\delta_k'=\delta_k-2(-1)^kW$ with $\delta_k'^2\ne0$. Then $F$ has the midpoints $m_k$ of $G$, and
\[
 \rho_k(F)=4\bigl[(-1)^k\delta_k\cdot W-W^2\bigr]m_k-2\,(-1)^k(m_k\cdot W)\,\delta_k'+4\ii\,\frac{(m_k\cdot W)^2}{\delta_k'^2}\,\delta_k'
\]
(Eq.~(6.5)).\\
(b) Let moreover $G$ be an Euler state of zero winding with $\beta\ne\pi$ whose running spin $S_k$ takes at least four values. If
$\rho_k(F)=0$ for all $k$, then $W=0$.\\
\emph{Route.} (a) $\delta_k'^2=1-4[(-1)^k\delta_k\cdot W-W^2]$ and $m_k\cdot\delta_k'=-2(-1)^km_k\cdot W$; substitute. (b) $m_k\ne0$
is null and $\delta_k'$ is not, so they are linearly independent, and the coefficient of $m_k$ vanishes:
$(-1)^k\delta_k\cdot W=W^2$ for all $k$. By the route of B1, $(-1)^k\delta_k=(-1)^le'(\phi+(l+\frac12)\beta)$ for a step across
the bond $(l,l+1)$. Four values of $S_k$ give three consecutive bonds, hence three unit vectors $e'(\psi)$, $e'(\psi+\delta)$,
$e'(\psi+2\delta)$ of the plane, distinct because $\delta\not\equiv0,\pi$ modulo $2\pi$. The affine function $a\mapsto a\cdot W-W^2$
vanishes at three points that are not on a line, hence on the plane: $W\cdot\mathbf e_1=W\cdot\mathbf e_2=0$ and $W^2=0$, so $W=0$.\\
\emph{Corollary} (Prop.~6.2(b), \tier{T2}). A differentiable path of fixed points through $G$ with $\partial_sm_k=0$ for all $k$ is
constant: the velocities are $(-1)^ku(s)$, so the path is $G_k+(-1)^kW(s)$.
\end{target}

\begin{target}[The impulse of an exchange]\tier{T1}
Let $G$ be an Euler state of zero winding, $\sigma_k=-\sigma_{k+1}$, and $G'$ the Euler state of $\tau_k\sigma$ with the same
$\beta$ and $\phi$ (for the bond $k=N-1$: with $\phi'=\phi-2\sigma_{N-1}\delta$, which keeps the vertices $1,\dots,N-1$ in place). Then $G'_j=G_j$ for $j\ne k+1$,
\[
 G'_{k+1}-G_{k+1}=2\,\sigma_k\,(-1)^k\,\sin\tfrac\delta2\;e'(\theta_k),\qquad
 \cJ_k=\cJ_{k+1}=G'_{k+1}-G_{k+1},\qquad\cJ_j=0\ \ (j\ne k,k+1),
\]
\[
 |\cJ_k|=2\bigl|\sin\tfrac\delta2\bigr|,\qquad|G_k|^2=\frac{1+\sin^2\frac\delta2}{4\cos^2\frac\delta2},\qquad
 |2m_k|^2=2\tan^2\tfrac\delta2 .
\]
Both $G$ and $G'$ are fixed points, so in the discrete equation (6.9) the impulse is the whole residual.
\end{target}

\begin{target}[The step of the least impulse]\tier{T1}
Let $\delta\in\mathbb R$ with $\cos\frac\delta2\ne0$, $R=1/(2\cos\frac\delta2)$; $\sigma,\sigma'\in\Omega$ with running spins
$S,S'$; $\phi,\phi'\in\mathbb R$; $f_j=R(-1)^je(\phi+\delta S_j)$ and $f'_j=R(-1)^je(\phi'+\delta S'_j)$ for $j\in\mathbb Z_N$;
$\cJ_j=(f'_j-f_j)+(f'_{j+1}-f_{j+1})$. Suppose $f'_{j_0}=f_{j_0}$ for some $j_0$, and $f'\ne f$. Then
\[
 \sum_{j\in\mathbb Z_N}|\cJ_j|^2\ \ge\ 8\sin^2\tfrac\delta2 .
\]
If moreover $0<|\delta|<\pi$ and $|\delta|\ne\frac\pi3$, equality holds if and only if there is $k$ with $\sigma_k=-\sigma_{k+1}$,
$\sigma'=\tau_k\sigma$, and $f'_j=f_j$ for all $j\ne k+1$.\\
\emph{Route.} Put $u_j=e(\theta'_j)-e(\theta_j)$ and $D_j=\theta'_j-\theta_j$, so that $\cJ_j=R(-1)^j(u_j-u_{j+1})$,
$u_j=2\sin\frac{D_j}2\,e'(\theta_j+\frac{D_j}2)$ and $D_{j+1}-D_j=\delta(\sigma'_j-\sigma_j)\in\{0,\pm2\delta\}$.
(i) Since $u_{j_0}=0$ and $u\ne0$, there is a maximal cyclic run $k+1,\dots,l$ of indices with $u_j\ne0$, with
$u_k=0=u_{l+1}$. (ii) $D_k\in2\pi\mathbb Z$ and $u_{k+1}\ne0$ force $D_{k+1}\equiv\pm2\delta$, so
$|\cJ_k|=|R|\,|u_{k+1}|=2|R||\sin\delta|=2|\sin\frac\delta2|$; in the same way $|\cJ_l|=2|\sin\frac\delta2|$. The sides $k$ and $l$
are different, which gives the inequality. (iii) Equality requires $u_j=u_{j+1}$ on every other side, so the vertices outside
the run do not move, and $u$ is constant on the run. If the run had two vertices $k+1,k+2$: for $\sigma'_{k+1}=\sigma_{k+1}$,
$u_{k+2}$ is $u_{k+1}$ turned by $\pm\delta$; for $\sigma'_{k+1}=-\sigma_{k+1}$, either $D_{k+2}\equiv0$, or
$u_{k+2}=2\cos\delta\;u_{k+1}$, which equals $u_{k+1}$ only for $|\delta|=\frac\pi3$. So the run is the single vertex $k+1$;
then $\sigma'_j=\sigma_j$ for $j\ne k,k+1$, $\sigma'_k=-\sigma_k$, $\sigma'_{k+1}=-\sigma_{k+1}$, and the balance of $\sigma'$
gives $\sigma_{k+1}=-\sigma_k$.\\
\emph{Remarks.} This is Prop.~6.4 of the main text, with the same proof in three steps; there it is stated for
$0<|\delta|<\pi$. It was verified by an enumeration of all pairs of states with a common vertex for $N=6,8,10$ in the critical
layer, and with the case of equality for $N=6,8$ at $\delta=0.3,\,-0.9,\,1.5,\,2.5$ (\texttt{check\_impulse.py}, parts 3 and 5).
At $|\delta|=\frac\pi3$ other steps attain the bound as well, for instance \texttt{++--}$\,\to\,$\texttt{--++} with three vertices
moved. The condition of a common vertex excludes the rotations of the whole polygon.
\end{target}

\begin{target}[The gap and the intensity of the impulses]\tier{T2}
Let $Q$ be a symmetric stochastic matrix on a finite set of $n$ states, $1-\Delta$ its second largest eigenvalue, and
$v:\{\text{states}\}\to\mathbb C^d$. Put $\mathcal D=\frac1n\sum_{a,b}Q_{ab}|v(a)-v(b)|^2$ and
$\mathcal V=\frac1n\sum_a|v(a)|^2-\bigl|\frac1n\sum_av(a)\bigr|^2$. Then $\Delta\,\mathcal V\le\frac12\mathcal D$.\\
\emph{Route.} For a real $x$ orthogonal to the constants, $\sum_ax_a[(1-Q)x]_a\ge\Delta\sum_ax_a^2$ (spectral theorem), and the
left side is $\frac12\sum_{a,b}Q_{ab}(x_a-x_b)^2$ as in A5(i). Apply to the real and the imaginary parts of the components of
$v-\frac1n\sum_av(a)$ and add.\\
\emph{Use} (Prop.~7.6). With $v(a)=(2m_k(a))_{k\in\mathbb Z_N}$, the midpoints of the Euler state of $a$ with the vertex $0$
fixed, $\mathcal D$ is the mean square impulse of a step. The exact identity $\sum_k|2m_k(a)|^2=2N\tan^2\frac\delta2$ for every
$a$ is \tier{T1}. The asymptotic forms of Eq.~(7.12) are not for formalization.
\end{target}

\section{The turning angle}

\subsection*{Definitions}

$I=[a,b]$, $L=b-a$, $0<\Delta\beta<L$, $0<q\le1$. The reflected shifts are
\[
 T_+(\beta)=\begin{cases}\beta+\Delta\beta,&\beta\le b-\Delta\beta,\\2b-\Delta\beta-\beta,&\beta>b-\Delta\beta,\end{cases}\qquad
 T_-(\beta)=\begin{cases}\beta-\Delta\beta,&\beta\ge a+\Delta\beta,\\2a+\Delta\beta-\beta,&\beta<a+\Delta\beta,\end{cases}
\]
and $(\mathcal Tf)(\beta)=\frac12[f(T_+\beta)+f(T_-\beta)]$. In a step the density becomes $\varrho'=(1-q)\varrho+q\,\mathcal T\varrho$.
A convenient form: with the fold $c(x)=a+\mathrm{dist}(x-a,2L\mathbb Z)$, $T_\pm(\beta)=c(\beta\pm\Delta\beta)$, so the angle is
the fold of a lazy random walk with the steps $\pm\Delta\beta$ on the circle $\mathbb R/2L\mathbb Z$, whose uniform measure the
fold maps to the uniform measure of $I$. For Mathlib, $I$ can be \texttt{Set.Icc a b} with the restricted Lebesgue
measure; the ends of the collars have measure zero.

\subsection*{Statements}

\begin{target}[Symmetry]\tier{T1}
For bounded measurable $f,g$ on $I$: $\int_If\,\mathcal Tg\,\dd\beta=\int_I\mathcal Tf\,g\,\dd\beta$; in particular
$\mathcal T1=1$ and $\int_I\mathcal Tf=\int_If$. (Neither $T_+$ nor $T_-$ alone preserves the measure.)\\
\emph{Route.} Split $I$ into $[a,b-\Delta\beta]$, where $T_+$ is a translation with the inverse $T_-$, and the collar
$(b-\Delta\beta,b]$, where $T_+$ is an involution of unit Jacobian; the same for $T_-$.
\end{target}

\begin{target}[Entropy]\tier{T2}
Let $\varrho\ge0$ be measurable on $I$ with $\int_I\varrho=1$ and $\int_I|\varrho\log\varrho|<\infty$. Then
$-\int_I\varrho'\log\varrho'\ge-\int_I\varrho\log\varrho$ (Eq.~(7.21)).\\
\emph{Route.} Pointwise concavity of $-x\log x$ for the mean of $\varrho(\beta)$, $\varrho(T_+\beta)$, $\varrho(T_-\beta)$ with the
weights $1-q,\frac q2,\frac q2$; integrate and use C1. Since $-x\log x\le1/e$, the entropy after the step is finite as well.
Equality requires $\varrho\circ T_+=\varrho\circ T_-$ almost everywhere, both equal to $\varrho$ if $q<1$.
\end{target}

\begin{target}[Cosine eigenfunctions]\tier{T1}
For $m\ge0$ and $\psi_m(\beta)=\cos\frac{\pi m(\beta-a)}L$: $\mathcal T\psi_m=\cos\frac{\pi m\,\Delta\beta}L\;\psi_m$.\\
\emph{Route.} The formula for $\psi_m$, read on all of $\mathbb R$, is even about $a$ and about $b$, so
$\psi_m(T_\pm\beta)=\psi_m(\beta\pm\Delta\beta)$; then the addition formula.
\end{target}

\begin{target}[Convergence of the density]\tier{T2}
If $\Delta\beta/L$ is irrational and $\varrho\in L^2(I)$ with $\int_I\varrho=1$, then the densities $\varrho_n$ after $n$ steps
converge to $1/L$ in $L^2(I)$.\\
\emph{Route.} The $\psi_m$ are a complete orthogonal system in $L^2(I)$; the mode $m\ge1$ is multiplied in a step by
$1-q+q\cos\frac{\pi m\Delta\beta}L$, of modulus less than one; dominated convergence in the sum over $m$.
\end{target}

\begin{target}[Equidistribution of a trajectory]\tier{T2}
If $\Delta\beta/L$ is irrational, then for every starting point, almost surely, the fraction of the steps that the angle spends
in a subinterval of $I$ tends to its length divided by $L$.\\
\emph{Route.} On the circle the walk is $x_n=x_0+\Delta\beta\,Z_n$ with a lazy simple random walk $Z_n$ on $\mathbb Z$. For
$\alpha=\pi j\Delta\beta/L$, $j\ne0$, and $r=1-q+q\cos\alpha\in(-1,1)$:
$\mathbb E\bigl|\frac1M\sum_{n<M}e^{\ii\alpha Z_n}\bigr|^2=\frac1{M^2}\sum_{n,n'<M}r^{|n-n'|}=O(1/M)$; almost sure convergence
along $M=p^2$ by Borel--Cantelli, and in between by boundedness; then Weyl's criterion. The main text indicates this route
in one sentence. We suggest C4 in its place unless the almost sure statement is wanted.
\end{target}

\section{What is not to be formalized}

The following are in Secs.~6 and 7 but are not theorems of the paper.
\begin{itemize}
\item That the instability of the MLE acts as the chain (the three assumptions listed in Sec.~7.3), and the interpretation as
spontaneous stochasticity.
\item The Langevin equation of the slow angle, Eqs.~(7.7) and (7.15): a consequence of the published theory of the equilibrium
fluctuations of the exclusion process. Only its content for the mean spins, A7 and A12(b), is proved here.
\item The time of the approach in total variation, $N^3\log N/(8\pi^2)$ steps (Lacoin), and the rate of the decay of the entropy
(Lee and Yau): cited results, for a continuous time.
\item Remark 6.6 (the mirror chord): a bound to the leading order, with numerical minimization. Remark 6.5 (the bridge of fixed
points) and Remark 6.7 (the solution with one moving vertex) are exact and elementary, but nothing depends on them.
\item Sec.~6.1 (the physical picture) and Sec.~6.4 (the thermal noise as the trigger of the exchange), added in the revisions
(m) and (o): physical motivation, supported by simulations. One statement of Sec.~6.1 is exact and elementary and
could be added to Part B if wanted (\tier{T1}): for an exchange of two neighbouring opposite spins of an Euler state and for
distinct offsets $0,r_1,\dots,r_{n-1}$, the function $\Phi(F)=\frac1N\sum_kF_k^{a_0}F_{k+r_1}^{a_1}\cdots F_{k+r_{n-1}}^{a_{n-1}}$
changes by $|\Delta\Phi|\le\frac{2n}N(R^2+B^2)^{(n-1)/2}|\sin\frac\delta2|$. It follows from B3 (one vertex moves, by
$2|\sin\frac\delta2|$) and $|G_k|^2=R^2+B^2$. The revision (p) adds one more exact statement of this kind, in Sec.~7.2: with
$f_k=R\,(-1)^ke(\theta_k)$ of B3 and $n_k$ the unit vector of $f_k+f_{k+1}$, the number
$n_k\cdot\partial_\beta(f_k+f_{k+1})=\partial_\beta|\tan\frac\delta2|={\rm sgn}(\delta)/(2\cos^2\frac\delta2)$, with the
derivative taken at fixed $\phi$ and fixed spins, is the same for all $k$ (\tier{T1}: it is the derivative of
$|f_k+f_{k+1}|=|\tan\frac\delta2|$). The text deduces from it that the sign of the
shift of $\beta$ is independent of the link that a weak Gaussian noise selects; that step is a statement of probability theory
(jointly Gaussian variables with equal covariances) and is not proposed as a target.
\item Sec.~7.4 (quenched or annealed global rotation), added in the revision (r): estimates of the rates at which the orientation
of the polygon is randomized, and a comparison of the two orders of the averages; nothing in Parts A--C depends on it. Its
Eq.~(7.23) is exact and elementary (\tier{T1}) and could be added to Part A if wanted: in the stationary chain the mean slow angle
$\Theta=N^{-1}\sum_k\theta_k$ is a martingale, because a ring has as many bonds \texttt{+-} as \texttt{-+}, and
$\langle(\Theta_n-\Theta_0)^2\rangle=2\delta^2n/[N(N-1)]$, because a bond joins opposite spins with the probability $N/[2(N-1)]$.
\item Every relation written with $\simeq$: these are leading terms in the critical layer $|\delta|=\xi/\sqrt N$.
\item The numbers of Table 2 and of the text. They are computed by the scripts in the directory \texttt{anc/stoch} of the
archive: \texttt{check\_discrete.py} for Part A, \texttt{check\_impulse.py} and \texttt{check\_rigidity.py} for Part B, and
\texttt{check\_residual.py} for Part C.
\end{itemize}

\section{A suggested order, and a sketch of the encoding}

A1--A4 and A7--A9 are independent and short. A5 needs the spectral theorem for a real symmetric matrix and gives the headline
theorem. A10 then follows from A8 and A9. B3 and B4 need only the planar formula for $f_k$ and trigonometry; B1 and B2 need the
null identities, which Ref.~[1] has. A13 and B5 are independent of the rest. Part C can be done last.

The following is an illustration of the encoding of Part A. It has not been compiled, and the names of the library
declarations have to be checked against the current Mathlib.
\begin{verbatim}
import Mathlib
open Finset

variable (N : Nat) [NeZero N]

/-- spin configurations on the ring; `true` is the spin +1 -/
abbrev Config := ZMod N -> Bool

def Balanced (s : Config N) : Prop :=
  2 * (univ.filter fun i => s i = true).card = N

abbrev Omega := {s : Config N // Balanced N s}

/-- exchange of the two spins of the bond (k, k+1) -/
def exch (k : ZMod N) (s : Config N) : Config N :=
  fun i => s (Equiv.swap k (k + 1) i)

theorem exch_balanced (k : ZMod N) {s : Config N} (h : Balanced N s) :
    Balanced N (exch N k s) := sorry

/-- one bond chosen uniformly, its two spins exchanged -/
noncomputable def P : Matrix (Omega N) (Omega N) Real := fun a b =>
  ((univ.filter fun k : ZMod N => exch N k a.1 = b.1).card : Real) / N

theorem P_symm : (P N).IsSymm := sorry                             -- A1
theorem P_row_sum (a : Omega N) :
    (univ.sum fun b => P N a b) = 1 := sorry                       -- A1
theorem P_col_sum (b : Omega N) :
    (univ.sum fun a => P N a b) = 1 := sorry                       -- A1

/-- A4: the H-theorem for a doubly stochastic matrix -/
theorem entropy_mono {I : Type*} [Fintype I] (Q : Matrix I I Real)
    (hQ : forall a b, 0 <= Q a b)
    (hrow : forall a, (univ.sum fun b => Q a b) = 1)
    (hcol : forall b, (univ.sum fun a => Q a b) = 1)
    (w : I -> Real) (hw : forall a, 0 <= w a) :
    (univ.sum fun a => Real.negMulLog (w a)) <=
      (univ.sum fun b => Real.negMulLog (Matrix.vecMul w Q b)) := sorry

/-- A5: convergence to the uniform distribution, for N >= 4 even -/
theorem tendsto_uniform (hN : 4 <= N) (hev : Even N) (w : Omega N -> Real)
    (hw : forall a, 0 <= w a) (hsum : (univ.sum fun a => w a) = 1)
    (b : Omega N) :
    Filter.Tendsto (fun n : Nat => Matrix.vecMul w (P N ^ n) b)
      Filter.atTop (nhds (1 / (Fintype.card (Omega N) : Real))) := sorry
\end{verbatim}

\paragraph{Numerical checks of this sheet.} Besides the checks of the main text, the statements were tested in the form given
here: the witness of A7 for $N$ up to $64$; A8 and A10 on the complete state space for $(N,k)=(8,1)$, $(10,2)$, $(12,2)$ (the bound of A8 is attained for $k=1$); A13
for $N=4,6,8$ with random $A,B,r_1,r_2$ (stationarity to $10^{-16}$, a single eigenvalue one); A9 on a grid of $\mu$ and $n$; B4
by the enumeration quoted there; (iii) of A10 for the mean spins up to $N=4096$ (\texttt{check\_discrete.py}, the measure $C$). These tests are not a substitute for the proofs, but they exclude misprints in the statements.

\section*{Concordance of the numbers}

In the revision (o) of the main text the former Section 6 is divided into Section 6, \emph{The physical mechanism of spontaneous
stochasticity in the momentum-loop equation}, and Section 7, \emph{Models of ergodic diffusion over the Euler ensemble}. No
statement and no equation was changed. This sheet uses the new numbers.

\begin{center}\small
\begin{tabular}{@{}p{6.6cm}p{4.9cm}p{4.2cm}@{}}
\toprule
 & revisions (f)--(n), archives 10--16 & revision (o), archive 17\\
\midrule
Propositions 6.1--6.4, Remarks 6.5--6.7 & 6.1--6.7 & unchanged\\
Equations (6.1)--(6.18) & (6.1)--(6.18) & unchanged\\
Definition (the stochastic model) & 6.8 & 7.1\\
Proposition (H-theorem) & 6.9 & 7.2\\
Proposition (the random exchanges) & 6.10 & 7.3\\
Proposition (local exchanges) & 6.11 & 7.4\\
Proposition (validity of the discrete step) & 6.12 & 7.5\\
Proposition (relaxation rate and intensity) & 6.13 & 7.6\\
Remarks (number of steps; step of the time) & 6.14, 6.15 & 7.7, 7.8\\
Proposition (reflected shifts of the angle) & 6.16 & 7.9\\
Equations & $(6.n)$, $n=19,\dots,40$ & $(7.\,n-18)$: (7.1)--(7.22)\\
Table 2 & Table 2 & unchanged\\
Subsections: the singularity; the exchange & 6.1, 6.2 (6.2, 6.3 in (m), (n)) & 6.2, 6.3\\
Subsections: the chain; the turning angle; the attractor & 6.3, 6.4, 6.5 (6.4, 6.5, 6.6 in (m), (n)) & 7.1, 7.2, 7.3\\
Later sections & Secs.~7--15 & Secs.~8--16\\
\bottomrule
\end{tabular}
\end{center}
The targets B1--B4 keep their references; A1--A15, B5 and C1--C5 refer to Section 7.

\paragraph{Reference.} [1] Y.~Jiang, A.~Migdal et al., \emph{The Quantum Pendulum of Decaying Turbulence: Exact Euler-Polygon
Rigidity, Twisted Bloch Transfer Operators, and the Unconditional Grand-Canonical Continuum Limit}, forthcoming (2026); formally
verified in Lean~4.

\end{document}


==> anc/Supplement.tex <==
\documentclass[preprint,12pt]{elsarticle}
% Elsevier's elsarticle class, in the preprint format recommended for submission. It loads natbib (numerical citations)
% and graphicx; the citations are sorted and compressed. Margins of one inch: the default margins of the preprint format
% are narrower than the displayed equations and tables of this paper.
\usepackage[letterpaper,margin=1in]{geometry}
% Latin Modern as in the author's setup; plain Computer Modern (OT1) if lmodern is not installed
\IfFileExists{lmodern.sty}{\usepackage[T1]{fontenc}\usepackage{lmodern}}{\usepackage[OT1]{fontenc}}
\usepackage[utf8]{inputenc}
\usepackage{microtype}
\usepackage{amsmath,amssymb,amsthm,mathtools,bm}
\usepackage{booktabs,array,enumitem}
\biboptions{sort&compress}
\usepackage{hyperref}
% Cross-references to the main text, which precedes this Supplementary Material in the arXiv PDF: its labels, read from the
% label file that build.sh writes from the main .aux; the references print the numbers of the main text, without links.
\input{xref/Number_Theory_of_Decaying_Turbulence_labels.tex}
\hypersetup{colorlinks=true,linkcolor=blue,citecolor=blue,urlcolor=blue,pdftitle={Supplementary Material: The Quantum Pendulum of Turbulent Flow},pdfauthor={Alexander Migdal}}
\newcommand{\ii}{\mathrm i}
\newcommand{\dd}{\,\mathrm d}
\newcommand{\J}{\mathsf J}
\newtheorem{theorem}{Theorem}[section]
\newtheorem{proposition}[theorem]{Proposition}
\newtheorem{lemma}[theorem]{Lemma}
\newtheorem{corollary}[theorem]{Corollary}
\newtheorem{hypothesis}[theorem]{Hypothesis}
\theoremstyle{definition}
\newtheorem{definition}[theorem]{Definition}
\theoremstyle{remark}
\newtheorem{remark}[theorem]{Remark}
\numberwithin{equation}{section}
\setlength{\emergencystretch}{1.5em}
\setcounter{tocdepth}{1}
\hyphenation{pendulum pendulums}
\makeatletter
% the paragraph titles of this paper end with their own period, to which elsarticle would add a second one
\def\els@aparagraph[#1]#2{\elsparagraph[#1]{#2}}
\def\els@bparagraph#1{\elsparagraph*{#1}}
\makeatother
% Numerical macros, written by corr/final/compute_all.py and corr/final/make_numbers_tex.py of the computational archive
% (Supplement, Sec. S44; the ancillary files of the arXiv submission are a selection from it).
\newcommand{\GCORRTABLE}{0.001 & $5.309\times10^{1}$ & $5.309\times10^{-2}$ & $+0.486$ & 0.01 & $4.813\times10^{0}$ & $4.813\times10^{-2}$ & $+0.454$\\
0.05 & $7.866\times10^{-1}$ & $3.933\times10^{-2}$ & $+0.393$ & 0.1 & $3.299\times10^{-1}$ & $3.299\times10^{-2}$ & $+0.345$\\
0.25 & $8.594\times10^{-2}$ & $2.148\times10^{-2}$ & $+0.251$ & 0.5 & $2.204\times10^{-2}$ & $1.102\times10^{-2}$ & $+0.152$\\
1 & $2.137\times10^{-3}$ & $2.137\times10^{-3}$ & $+0.041$ & 1.4 & $3.745\times10^{-5}$ & $5.244\times10^{-5}$ & $+0.001$\\
1.8 & $-1.467\times10^{-4}$ & $-2.640\times10^{-4}$ & $-0.010$ & 2.2 & $-4.088\times10^{-6}$ & $-8.993\times10^{-6}$ & $-0.001$\\
3 & $1.147\times10^{-4}$ & $3.441\times10^{-4}$ & $+0.057$ & 4 & $2.480\times10^{-5}$ & $9.921\times10^{-5}$ & $+0.016$\\
6 & $1.402\times10^{-5}$ & $8.410\times10^{-5}$ & $+0.027$ & 8 & $1.704\times10^{-6}$ & $1.364\times10^{-5}$ & $+0.004$\\
12 & $1.623\times10^{-6}$ & $1.947\times10^{-5}$ & $+0.011$ & 20 & $2.224\times10^{-7}$ & $4.448\times10^{-6}$ & $+0.004$\\
40 & $4.714\times10^{-8}$ & $1.886\times10^{-6}$ & $+0.003$ & 80 & $5.762\times10^{-9}$ & $4.609\times10^{-7}$ & $+0.002$\\}
\newcommand{\GCNODES}{61}
\newcommand{\GCMIN}{-1.60\times10^{-4}}
\newcommand{\GCMINH}{1.69}
\newcommand{\GCDIPLO}{1.42}
\newcommand{\GCDIPHI}{2.21}
\newcommand{\GCSQRT}{0.0728}
\newcommand{\TAILEONE}{5.58\times10^{-4}}
\newcommand{\TAILF}{7.81\times10^{-4}}
\newcommand{\TAILRMS}{1.1}
\newcommand{\DONEABS}{9.17\times10^{-3}}
\newcommand{\GTAILLO}{7.55\times10^{-4}}
\newcommand{\GTAILHI}{1.02\times10^{-3}}
\newcommand{\IRLOG}{1.58\times10^{-3}}
\newcommand{\ECMAXLOW}{0.5}
\newcommand{\ECATTWENTY}{5}
\newcommand{\ECATEIGHTY}{29}
\newcommand{\PCTABLE}{0.01 & 0.00032 & 3.177 & 1.0027 & 0.03 & 0.00095 & 1.054 & 1.0065\\
0.1 & 0.00312 & 0.3121 & 1.0166 & 0.3 & 0.00909 & 0.1011 & 1.0398\\
0.5 & 0.01478 & 0.05910 & 1.0621 & 0.7 & 0.02019 & 0.04119 & 1.0860\\
1 & 0.02777 & 0.02777 & 1.1293 & 1.2 & 0.03244 & 0.02253 & 1.1674\\
1.4142 & 0.03703 & 0.01852 & 1.2405 & 1.6 & 0.04035 & 0.01576 & 1.3714\\
2 & 0.04547 & 0.01137 & 1.5436 & 3 & 0.05260 & 0.005844 & 1.7161\\
5 & 0.05901 & 0.002360 & 1.8214 & 10 & 0.06497 & $6.497\times10^{-4}$ & 1.8926\\
30 & 0.07073 & $7.859\times10^{-5}$ & 1.9455 & 100 & 0.07419 & $7.419\times10^{-6}$ & 1.9720\\}
\newcommand{\NKONE}{1.13}
\newcommand{\NKTWO}{1.54}
\newcommand{\NKFIVE}{1.82}
\newcommand{\MONE}{0.0159}
\newcommand{\TWOMONE}{0.0319}
\newcommand{\CPC}{0.0414}
\newcommand{\DECAYTABLECORR}{1.048 & 1.061 & 1.084 & 1.135 & 1.185 & 1.298 & 1.351 & 1.426 & 1.467 & 1.491 & 1.5\\}
\newcommand{\XFIVEFOURC}{0.674}
\newcommand{\ATWORE}{-0.08012}
\newcommand{\ATWOIM}{-0.25519}
\newcommand{\ABSD}{3.335\times10^{-3}}
\newcommand{\ARGD}{0.4812}
\newcommand{\ATWOK}{-3.987\times10^{-3}}
\newcommand{\KAPPATWO}{7.970\times10^{-4}}
\newcommand{\OSCPER}{4.44288}
\newcommand{\OSCAMPC}{0.01182}
\newcommand{\NOSCAMP}{0.525}
\newcommand{\NOMFIVE}{0.105}
\newcommand{\NOMTEN}{0.052}
\newcommand{\NOMFIFTY}{0.0105}
\newcommand{\OSCTABLE}{$[6,8]$ & $6.1\times10^{-4}$ & $3.1\times10^{-4}$ & $1.2\times10^{-4}$ & 0.1079 & 0.0703\\
$[8,10]$ & $2.0\times10^{-4}$ & $1.6\times10^{-4}$ & $4.1\times10^{-5}$ & 0.0784 & 0.0650\\
$[10,15]$ & $7.8\times10^{-5}$ & $9.0\times10^{-5}$ & $1.1\times10^{-5}$ & 0.0577 & 0.0536\\
$[15,22]$ & $2.0\times10^{-5}$ & $1.6\times10^{-5}$ & $2.6\times10^{-6}$ & 0.0355 & 0.0317\\
$[22,32]$ & $5.4\times10^{-6}$ & $5.2\times10^{-6}$ & $6.4\times10^{-7}$ & 0.0229 & 0.0226\\
$[32,45]$ & $1.7\times10^{-6}$ & $1.8\times10^{-6}$ & $1.0\times10^{-7}$ & 0.0164 & 0.0163\\
$[45,60]$ & $6.3\times10^{-7}$ & $5.9\times10^{-7}$ & $2.7\times10^{-8}$ & 0.0116 & 0.0115\\}
\newcommand{\LAPCHECK}{3.4\times10^{-3}}
\newcommand{\XITWOTHIRDS}{1.083}
\newcommand{\XILLTWOTHIRDS}{1.395}
\newcommand{\XITEN}{0.3014}
\newcommand{\XIHUNDRED}{0.1812}
\newcommand{\NRMSNEARONE}{16.2\%}
\newcommand{\NRMSFARONE}{1.8\%}
\newcommand{\NRMSNEAR}{60.2\%}
\newcommand{\NRMSFAR}{8.5\%}
\newcommand{\DLLRATIO}{0.3003}
\newcommand{\ZOSCSIX}{6.1\times10^{-4}}
\newcommand{\ZOSCSLOPE}{-3.4}
\newcommand{\NREGFIVE}{2.004}
\newcommand{\NREGFIFTY}{1.998}
\newcommand{\GZHMAXC}{80}
\newcommand{\GZRMAXC}{113}
\newcommand{\CSLOG}{0.88}
\newcommand{\ATWOACC}{10^{-3}}
\newcommand{\VALTABLE}{1 & 0.3 & 1 & $B\sigma$ & $-2.3233$ & $-2.3287$ & $-2.3322$ & $-2.3357$ & $-2.3363$\\
1 & 0.3 & 1 & $\langle f\rangle$ & $-0.0045$ & $-0.0080$ & $-0.0098$ & $-0.0116$ & $-0.0116$\\
3 & 0.3 & 1 & $B\sigma$ & $+9.3617$ & $+9.0009$ & $+8.8191$ & $+8.6374$ & $+8.6364$\\
3 & 0.3 & 1 & $\langle f\rangle$ & $+0.1307$ & $+0.1326$ & $+0.1326$ & $+0.1326$ & $+0.1320$\\
1 & 0.3 & 2 & $B\sigma$ & $-1.9912$ & $-2.0172$ & $-2.0298$ & $-2.0425$ & $-2.0422$\\
1 & 0.3 & 2 & $\langle f\rangle$ & $-0.0642$ & $-0.0691$ & $-0.0716$ & $-0.0741$ & $-0.0741$\\
3 & 0.2 & 2 & $B\sigma$ & $-1.6783$ & $-1.7832$ & $-1.8328$ & $-1.8823$ & $-1.8801$\\
3 & 0.2 & 2 & $\langle f\rangle$ & $-0.2216$ & $-0.2509$ & $-0.2657$ & $-0.2804$ & $-0.2805$\\
2 & 0.3 & 4 & $B\sigma$ & $+0.4054$ & $+0.3999$ & $+0.3961$ & $+0.3923$ & $+0.3916$\\
2 & 0.3 & 4 & $\langle f\rangle$ & $+0.0481$ & $+0.0532$ & $+0.0557$ & $+0.0582$ & $+0.0581$\\}
\newcommand{\XITABLECORR}{$[0,1)$ & $-0.376$ & $-0.378$ & $1.00$ & $-0.392$ & $-0.376$ & $1.04$\\
$[1,2)$ & $-0.949$ & $-0.908$ & $1.04$ & $-0.956$ & $-0.896$ & $1.07$\\
$[2,3)$ & $+0.974$ & $+0.130$ & $7.50$ & $+0.765$ & $+0.147$ & $5.21$\\
$[3,4)$ & $+3.977$ & $+1.780$ & $2.23$ & $+2.614$ & $+1.743$ & $1.50$\\
$[4,5)$ & $+4.264$ & $+2.841$ & $1.50$ & $+2.436$ & $+2.592$ & $0.94$\\
$[5,6)$ & $+2.269$ & $+3.222$ & $0.70$ & $+3.943$ & $+3.669$ & $1.07$\\}
\newcommand{\LABELTABLECORR}{$[0.0,0.1)$ & 92 & $+0.0001$ & $-0.0000$ & $+0.0000$\\
$[0.1,0.2)$ & 99 & $-0.0000$ & $-0.0000$ & $-0.0000$\\
$[0.2,0.3)$ & 97 & $-0.0000$ & $+0.0000$ & $-0.0000$\\
$[0.3,0.4)$ & 97 & $-0.0000$ & $+0.0000$ & $-0.0000$\\
$[0.4,0.5)$ & 97 & $+0.0001$ & $+0.0001$ & $+0.0002$\\
$[0.5,0.6)$ & 96 & $+0.0144$ & $+0.2709$ & $+0.2853$\\
$[0.6,0.7)$ & 96 & $+1.1085$ & $+5.3226$ & $+6.4311$\\
$[0.7,0.8)$ & 98 & $+1.1745$ & $+17.7384$ & $+18.9129$\\
$[0.8,0.9)$ & 98 & $+7.1031$ & $+12.4638$ & $+19.5669$\\
$[0.9,1.0)$ & 96 & $+3.0864$ & $-4.1429$ & $-1.0565$\\}
\newcommand{\GCWINDOWFRAC}{0.31}
\newcommand{\PACCREL}{6\times10^{-4}}
\newcommand{\COUNTTABLE}{1.5 & 33334 & 33333.3 & +0.7\\
2.5 & 70000 & 70000.0 & +0.0\\
3.5 & 102380 & 102381.0 & -1.0\\
5.5 & 164846 & 164848.5 & -2.5\\
10.5 & 317614 & 317619.0 & -5.0\\
30.5 & 926302 & 926312.9 & -10.9\\
100.5 & 3054420 & 3054412.5 & +7.5\\}
% Numerical macros, written by limits/a1_limit.py of the computational archive.
\newcommand{\FUVC}{0.0426}
\newcommand{\PONEUV}{0.0507}
\newcommand{\PONEMAX}{0.0310}
\newcommand{\PONEMAXK}{0.86}
\newcommand{\GENAMPA}{0.00633}
\newcommand{\GENAMPB}{0.00979}
\newcommand{\PONETABLE}{0.01 & 0.00162 & 1.0278 & 0.1 & 0.01281 & 1.2457\\
0.3 & 0.02488 & 1.5782 & 1 & 0.03090 & 2.0539\\
1.4142 & 0.02974 & 2.1637 & 3 & 0.02456 & 2.3294\\
10 & 0.01519 & 2.4469 & 100 & 0.00504 & 2.4946\\}
% Numerical macros, written by walker/make_numbers_mc.py of the computational archive.
\newcommand{\MCWORDSFOUR}{24\,200\,000}
\newcommand{\MCWORDSFIVE}{1\,980\,000}
\newcommand{\MCTABLE}{$10^{4}$ & $0.2$ & $0.12305$ & $0.12167\pm0.00044$ & $0.9888\pm0.0036$\\
$10^{4}$ & $0.3$ & $0.06268$ & $0.06293\pm0.00036$ & $1.0040\pm0.0057$\\
$10^{4}$ & $0.5$ & $0.02204$ & $0.02163\pm0.00027$ & $0.981\pm0.012$\\
$10^{4}$ & $1.0$ & $0.00214$ & $0.00178\pm0.00019$ & $0.831\pm0.090$\\
$10^{5}$ & $0.2$ & $0.12305$ & $0.1225\pm0.0014$ & $0.995\pm0.011$\\
$10^{5}$ & $0.3$ & $0.06268$ & $0.0646\pm0.0011$ & $1.030\pm0.017$\\
$10^{5}$ & $0.5$ & $0.02204$ & $0.02176\pm0.00084$ & $0.987\pm0.038$\\
$10^{5}$ & $1.0$ & $0.00214$ & $0.00182\pm0.00060$ & $0.85\pm0.28$\\}
\newcommand{\MCDEVFOUR}{1.9\%}
\newcommand{\MCERRFOUR}{1.2\%}
\newcommand{\MCERRFIVE}{1--4\%}
\newcommand{\MCWINFORTY}{0.0001\pm0.0011}
\newcommand{\MCWINLOW}{0.05936\pm0.00037}
\newcommand{\MCWINHIGH}{0.00328\pm0.00053}
\newcommand{\MCVALTABLE}{12 & all & $0.3$ & $0.22464$ & $0.22367\pm0.00094$ & $-1.0$\\
12 & all & $0.5$ & $0.04456$ & $0.04479\pm0.00072$ & $+0.3$\\
12 & all & $1.0$ & $0.06566$ & $0.06484\pm0.00053$ & $-1.6$\\
12 & all & $2.0$ & $-0.00786$ & $-0.00747\pm0.00038$ & $+1.0$\\
40 & all & $0.3$ & $0.56165$ & $0.573\pm0.019$ & $+0.6$\\
40 & all & $0.5$ & $0.22051$ & $0.206\pm0.015$ & $-1.0$\\
40 & all & $1.0$ & $0.01500$ & $0.027\pm0.010$ & $+1.2$\\
60 & $0\le\xi<4$ & $0.5$ & $0.02218$ & $0.02243\pm0.00051$ & $+0.5$\\
60 & $0\le\xi<8$ & $0.5$ & $0.13366$ & $0.1316\pm0.0025$ & $-0.8$\\
60 & $0\le\xi<12$ & $0.5$ & $0.20665$ & $0.2092\pm0.0070$ & $+0.4$\\
60 & $4\le\xi<8$ & $0.5$ & $0.11148$ & $0.1112\pm0.0017$ & $-0.2$\\}
% Numerical macros of the present version: one file, read by the main text and the Supplement, written from the final data
% of the computational archive (qsp/final/).
\input{numbers_v5.tex}
\renewcommand{\thesection}{S\arabic{section}}
\makeatletter
\renewcommand*\l@section[2]{%
  \ifnum \c@tocdepth >\z@
    \addpenalty\@secpenalty
    \addvspace{1.0em \@plus\p@}%
    \setlength\@tempdima{2.4em}%
    \begingroup
      \parindent \z@ \rightskip \@pnumwidth
      \parfillskip -\@pnumwidth
      \leavevmode \bfseries
      \advance\leftskip\@tempdima
      \hskip -\leftskip
      #1\nobreak\hfil
      \nobreak\hb@xt@\@pnumwidth{\hss #2}\par
    \endgroup
  \fi}
\makeatother
\renewcommand{\thefigure}{S\arabic{figure}}\renewcommand{\thetable}{S\arabic{table}}
\journal{Annals of Physics}

\begin{document}

\begin{frontmatter}

\title{Supplementary Material for\\ ``The Quantum Pendulum of Turbulent Flow:\\ Decaying turbulence as a thermal state of an integrable system''}
\author[inst1]{Alexander Migdal}
\ead{amigdal@ias.edu}
\affiliation[inst1]{organization={Institute for Advanced Study},
            city={Princeton},
            postcode={08540},
            state={NJ},
            country={USA}}

\begin{abstract}
This supplement contains the proofs, derivations and computations that support the main text. References
to equations, sections and figures without the prefix S are to the main text. A few short technical terms are used: a
rational turning angle $\beta=2\pi p/q$ is called a label, a sequence of spins $\sigma_k=\pm1$ a word, and the two endpoints
of the hairpin loop its tips; the semiclassical limit of the pendulums, in which their potential wells are deep, is called
the deep-well limit, and the quasi-momentum of a Bloch state the Bloch angle.
\end{abstract}

\end{frontmatter}

\tableofcontents

\paragraph{Guide.} For each section of the main text, the table lists the sections of this Supplement that detail it.
\begin{center}\small
\begin{tabular}{@{}>{\raggedright\arraybackslash}p{0.43\textwidth}@{\quad}>{\raggedright\arraybackslash}p{0.52\textwidth}@{}}
\toprule
Main text & Supplement\\
\midrule
Sec.~\ref{sec:introduction}, Introduction & \ref{sec:S-intro-details}\\
Sec.~\ref{sec:mle}, the momentum-loop equation & \ref{sec:S-mle}, \ref{sec:bv-sphere}, \ref{sec:S-bv}\\
Sec.~\ref{sec:qsp}, the Quantum Statistical Principle & \ref{sec:S-qsp-examples}, \ref{sec:S-qsp}\\
Sec.~\ref{sec:contact}, the contact terms & \ref{sec:S-contact}\\
Sec.~\ref{sec:three-dimensional}, the Euler polygon and its ensemble & \ref{sec:S-3d-odd}--\ref{sec:S-3d-rigidity}; two dimensions: \ref{sec:two-dimensional}--\ref{sec:S-2d-rigidity}\\
Sec.~\ref{sec:stoch-mechanism}, spontaneous stochasticity in the momentum-loop equation & \ref{sec:S-mle-proofs} (the compatibility condition at even $N$), \ref{sec:qsp-stochasticity},
\ref{sec:rigidity3d} (rigidity, the unrestricted linearization); programs: \ref{sec:S-code}\\
Sec.~\ref{sec:stoch}, models of ergodic diffusion over the Euler ensemble & \ref{sec:qsp-stochasticity}, \ref{sec:rigidity3d} (invariance of the selected ensemble), \ref{sec:S-cond-orders} (the quenched and the annealed orientation); programs: \ref{sec:S-code}\\
Sec.~\ref{sec:3d-hairpin}, the vorticity correlation & \ref{sec:S-cond-remarks}, \ref{sec:S-hairpin}, \ref{sec:S-hairpin-main}\\
Sec.~\ref{sec:3d-fermion}, the fermionic trace & \ref{sec:S-fermion-main}, \ref{sec:S-fermion}\\
Sec.~\ref{sec:cond-pendulum}, the Gibbs state of the two pendulums & \ref{sec:S-cond}\\
Sec.~\ref{sec:3d-even}, the conditional source & \ref{sec:S-even-steps}, \ref{sec:pendulum}, \ref{sec:S-even-formulas}--\ref{sec:S-finiteN}; \ref{sec:3d-transfer} (the exact
transfer formula), \ref{sec:S-small-angles} (the small angles)\\
Sec.~\ref{sec:3d-final}, the energy spectrum & \ref{sec:S-spectrum-details}, \ref{sec:S-open} (the Remarks on what remains), \ref{sec:S-spectrum}, \ref{sec:S-annealed} (the annealed order and the finite-size effects)\\
Sec.~\ref{sec:3d-osc}, oscillations in coordinate space & \ref{sec:S-osc-derivation}, \ref{sec:S-osc}, \ref{sec:S-annealed} (the annealed order)\\
Sec.~\ref{sec:3d-limits}, the scaling limits & \ref{sec:S-limits-full}, \ref{sec:S-limits}\\
Sec.~\ref{sec:comparison}, predictions for simulations and experiment & none; the comparison with data is left to Ref.~\cite{MigdalWang2026QPTF}\\
Sec.~\ref{sec:conclusion}, Conclusion & \ref{sec:S-discussion}\\
Data availability & \ref{sec:S-code}\\
\bottomrule
\end{tabular}
\end{center}

% ===== G1_front: Supplement block S-intro-details =====
% Placement: a new section, inserted immediately before \section{The momentum-loop equation: details} (label sec:S-mle),
% so that it becomes the first section of the Supplement.
\section{The Introduction: details}
\label{sec:S-intro-details}

This section details the Introduction of the main text (Sec.~\ref{sec:introduction}): it gives in full the finite-cutoff test, the
remark on positivity, the dependence on the viscosity, the energy in the infrared and the status of the results, which the
Introduction summarizes. It begins with three paragraphs of the earlier Introduction, kept verbatim: the results in detail, the
corrections to previous research, and the choice of the ensemble and of the limit.

% ===== moved verbatim from the Introduction of the main text (v5r4, 2026-10-30) =====
\paragraph{The results.} We find that $P(K)$ is positive at every computed $K$, $\QSPPKLO\le K\le\QSPPKHI$, and that its integral
is the zero-separation value $C(0)=\frac18$ in units of $1/N$, a number fixed by the ground band of the pendulums
(Sec.~\ref{sec:cond-zero}): the enstrophy is finite. $P(K)$ grows as $\QCOTWOAc\,K\log(1/K)$ at small $K$ and falls as
$\QSPCUV\,K^{-3/2}$ at large $K$, with an amplitude fixed by an explicit quadrature of the resolvent of a single pendulum
(Sec.~\ref{sec:3d-final}). Thus the spectrum behaves as $k^{-1}\log(1/kL)$ in the infrared and as
$k^{-7/2}$ for $kL\gg1$ (Fig.~\ref{fig:ev-spectrum}). Its energy diverges at small $k$ as the square of a logarithm and needs a
completion in the infrared (Supplement~\ref{sec:S-intro-details}); the decay index of the energy above the lowest wave number $k_0$
varies continuously from $1$ to $9/4$ with $k_0L(t)$, which explains the observed nonuniversality of the decay exponent; the
companion paper~\cite{MigdalWang2026QPTF} compares it with the data. At
$kL=\sqrt2$, the threshold produced by the hairpins with two equal arcs, the spectrum is continuous, but its slope diverges on both
sides as $\log\log(1/|kL-\sqrt2|)$. Since time enters only through $L(t)$, this is a genuine finite-time singularity of the limiting
statistical spectrum: at a fixed wave number $k<\sqrt{2/(\widetilde\nu t_0)}$ it occurs at $t=2/(\widetilde\nu k^2)-t_0$, where the
spectrum rises through a continuous cusp, its time derivative diverging to $+\infty$ as a double logarithm; the decay index of the
energy above $k_0$ stays continuous there, and only its derivative diverges. In coordinate space the threshold is a wave: the correlation functions oscillate with
the period $2\pi L/\sqrt2\simeq4.44\,L$, and the effective index of the vorticity correlation oscillates with an amplitude that
decreases slowly, asymptotically as $1/\log^2(r/L)$: it is about $\QCONOMSIX$ near $r=6L$ and still $\QCONOMFIFTY$ at $r=50L$
(Sec.~\ref{sec:3d-osc} and Fig.~\ref{fig:ev-corr}).

\paragraph{Corrections to previous research.} In the present paper, with the help of AI assistants, we go much deeper into the
mathematical structure of the Euler-ensemble solution than in our previous paper~\cite{migdal2024quantum}, also used in
Ref.~\cite{ReviewPaperAM}, and we establish rigorous relations in place of several heuristic hypotheses made there; the one hypothesis that remains, the equal weight of the Euler states, is stated as such. (i)~The second area derivative has contact
terms, and with them the vorticity correlation is invariant under the translations and the reparametrizations of the loop
(Sec.~\ref{sec:contact}). (ii)~The earlier normalization by the number of states alone set the loop functional of the hairpin to
one, up to the number of pairs, which is wrong (Sec.~\ref{sec:hairpin-not-one}); we divide by the expectation value of the hairpin
factor instead, as for conditional probabilities, and in the limit by its bulk part, the partition function of the hairpin, with the
phases at its marks kept in the observable (Sec.~\ref{sec:cond-def}). The spectrum of the previous version of this paper (v4),
which fell as $1/k$ and then as $k^{-2}$, with a weak singularity of the second derivative at $kL=\sqrt2$ and the finite-time
singularity of the second time derivative that it implied, is therefore superseded, together with its comparisons with simulations
and experiments. (iii)~The reduction to the pendulums supersedes the WKB evaluation of the same trace in
Ref.~\cite{migdal2024quantum}, whose complex saddle point is not the dominant contribution in the local limit
(Sec.~\ref{sec:3d-fermion}). (iv)~We withdraw the identification of the amplitude
$\Gamma(-z)\zeta(z+15/2)/[\zeta(z+17/2)(1-2^{-(z+17/2)})]$ of Refs.~\cite{migdal2024quantum,ReviewPaperAM,NTDT2}, and of its complex
poles at the Riemann zeros, with the spectrum, together with the essential singularity at infinite time that these poles were
claimed to produce: with the invariant correlation the small angles that produced that amplitude do not contribute at fixed $kL$
(Remark~\ref{rem:S-small-angles} in Supplement~\ref{sec:S-hairpin}).

\paragraph{The ensemble and the limit.} The even Euler ensemble at zero winding dominates the grand ensemble of
Ref.~\cite{migdal2023exact} (Sec.~\ref{sec:3d-ensemble} and Ref.~\cite{Zah23}), and it is the only one of ours whose vorticity
correlation is nonnegative at zero separation at every finite cutoff, where it is the enstrophy (Sec.~\ref{sec:3d-zero-separation}). Since a finite-cutoff
spectrum may be signed, this finite-cutoff test alone does not exclude the odd sector as a renormalized limit. We have taken this
limit: at zero separation it gives the same positive value as the even ensemble, but its spectrum is not positive, whether the
correlation is conditioned at a fixed projected separation or at a fixed separation (Supplement~\ref{sec:S-odd-cond}). The even
ensemble at zero winding is not a choice: it is the limit of the grand ensemble as $\mu\to0$, up to one estimate on the even sector
with $r\ne0$, which we have computed but not proved (Supplement~\ref{sec:3d-grand}). The odd and the two-dimensional solutions remain exact solutions of the
momentum-loop equation, presented in the Supplementary Material, but we do not identify them with a turbulent flow. The positivity
of the even ensemble as a statistical distribution is not proved, and it is required of the renormalized limit only
(Remark~\ref{rem:intro-positivity} in Supplement~\ref{sec:S-intro-details}). The power of $N$ in the turbulent viscosity,
$\widetilde\nu=\nu_NN^\chi$, is a choice that the loop equation leaves open. Besides $\chi=2$, the zig-zag layer treated here, only
$\chi=1$, a Gaussian mixture of the generic angles computed only with the earlier normalization, gives a spectrum with
structure; only $\chi=2$ is a limit with vanishing
viscosity taken at a critical point of the ensemble, and its selection is an explicit part of the definition, the choice of a
universality class (Sec.~\ref{sec:3d-limits}).
% ===== end of the moved paragraphs =====

% ===== restored by the preservation audit (split/SPLIT_AUDIT.md, item A1): lines 448-459 of the 87-page main text, verbatim =====
% ===== revised 2026-10-27 (twod_conditional/proposed_2d_section.tex, block S5b): the two sentences on the planar sector; the superseded text is kept there =====
\paragraph{The finite-cutoff test.} The Introduction keeps the conclusions of the following paragraph, given here in full.

The contact terms also give a finite-cutoff test of the ensembles. At zero separation the correlation is the
enstrophy, which must be positive. We compute it exactly at every $N$: it is twice the sum of the squares of the vertex
vorticities, which the contact terms contribute, minus the square of the total vorticity of the polygon. In the even ensemble at
zero winding the total vorticity vanishes, and
it is nonnegative for every state and positive on average. In the odd ensemble it is negative at every $N$ computed, and in two dimensions
it is negative as well (Sec.~\ref{sec:3d-zero-separation} and Supplement~\ref{sec:2d-positivity}). Since a finite-cutoff spectrum may be signed (Remark~\ref{rem:intro-positivity}), this test alone does not exclude the odd sector as
a renormalized limit. The limit itself does, as a conditional correlation: it is positive at zero separation, like that of the even sector,
but its spectrum is not positive, whether the correlation is conditioned at a fixed projected separation or at a fixed separation
(Sec.~\ref{sec:S-odd-cond}). The even ensemble at zero winding passes both
tests, but it is not chosen by them: it is the limit of the grand ensemble, which it dominates, up to one estimate on the even sector with
$r\ne0$, which we have computed but not proved (Sec.~\ref{sec:3d-grand}). The planar
sector fails in the limit as well: its zero-separation value is negative for every polygon, and the limit of its conditional
correlation is negative at every separation, so that its spectrum cannot be positive (Supplement~\ref{sec:2d-positivity}). Both are exact solutions of the
momentum-loop equation, and we present them as such in the Supplementary Material, but we do not identify them with a turbulent flow,
and we compute their spectra only to test them.
% ===== revised 2026-10-27 (odd_conditional/proposed_odd.tex, block S1, merged with twod_conditional block S5b); the superseded text is kept in both; the last clause extended to the planar spectrum after the review (review2_response/round6_changes.txt, R6) =====
% ===== end of restored passage =====

\begin{remark}
\label{rem:intro-positivity}
It is worth noting that Bru\'e and De~Lellis~\cite{DeLellisInprep} warned that the distribution of the momentum loop
cannot, in general, be a nonnegative measure, so the positivity of the Euler ensemble as a statistical distribution is not
guaranteed. In fact, in our previous papers, where a uniform rotation with constant vorticity was represented exactly by a
dual momentum-loop trajectory with Gaussian random Fourier components~\cite{migdal2023exact}, this lack of positivity was
manifest: the corresponding amplitude was a quantum-mechanical phase factor instead of a positive probability. The
momentum-loop representation therefore does not guarantee the positive statistical distribution that the velocity and
vorticity correlations and the energy spectrum require. Indeed, two of the three solutions we have found do not qualify: the two-dimensional solution and the three-dimensional Euler
ensemble with odd $N$ fail the finite-cutoff enstrophy test, the first for every polygon and the second at every $N$ computed; the
conditional correlation of the first is negative at every separation in the limit as well (Sec.~\ref{sec:2d-positivity}), and the
limit of the second, positive at zero separation, has a spectrum that is not positive (Sec.~\ref{sec:S-odd-cond}); we do
not take them as turbulent attractors. The even Euler ensemble at zero winding remains the acceptable candidate in the continuum limit, where
its conditional spectrum is positive at every computed wave number, $\QSPPKLO\le K\le\QSPPKHI$, with a relative numerical error below
$\QVPacc$ (Sec.~\ref{sec:3d-final}). At finite $N$, however, the regularized ensemble is not a probability law of velocities: the
spectral measure $V_N$ of the numerator has negative
atoms. The smallest ensemble, $N=4$, gives
$V_4(K)=\frac1{64}\bigl[-\delta(K-\tfrac1{\sqrt2})+5\delta(K-\sqrt2)+3\delta(K-\tfrac{2\sqrt6}3)+\delta(K-\tfrac{2\sqrt{14}}3)\bigr]$,
whose total mass $\frac18$ is the zero-separation value of the numerator, and the negative atoms carry $59\%$ of the total mass at $N=12$
(Supplement~\ref{sec:S-hairpin}). The finite-$N$ ensemble is therefore a formal regularization, not a classical statistical state,
and positivity is required of the renormalized limit only. In that limit the weight of the hairpin is a probability: the partition function of the two pendulums is the survival probability of the slow angle in their potentials,
Eq.~\eqref{eq:cond-survival}, and the conditional state is the positive path measure \eqref{eq:S-cond-path} of the slow angle;
the ordered product $K_xK_y$ represents it as a trace, but is not itself a positive density matrix. This makes the normalization positive, not the spectrum, whose positivity we verify numerically. The literal
conditioning, which keeps in the weight of the hairpin the phases at its two marks, fails this test: at a fixed separation its
spectrum is negative on $\QLITKLO<K<\QLITKHI$ (Supplement~\ref{sec:S-cond-literal}). Even in the limit, a positive spectrum
establishes second-order realizability, not the positivity of the complete circulation statistics. This is not a proof, and we add
the positivity to the list of open problems.
\end{remark}

\paragraph{The turbulent viscosity and the dissipation.} The following passage completes the discussion of the chain
\eqref{eq:intro-main}.

In a given flow $\widetilde\nu$ is measured by fitting the spectrum, and $\widetilde\nu/\nu$ is not the square of a
number of sides: $N$ belongs to the auxiliary flow, and the physical flow is described by the limit $N=\infty$. Every quantity that is linear in the spectrum and taken at a fixed $kL$ or $r/L$ carries the factor
$(\nu/\widetilde\nu)^{1/2}$, a power of the ratio of the molecular and the turbulent viscosity: at a fixed $\widetilde\nu$ the
amplitude of the spectrum decreases as a power of the viscosity. This ratio is not the Reynolds number, which is, as usual, the ratio
$\Gamma/\nu$ of a typical circulation to the viscosity and depends on the size of the loop; $\widetilde\nu$ is a free parameter of the
theory, the physical scale left by the formal limit of vanishing viscosity renormalized by the cutoff, and nothing requires
$\widetilde\nu/\nu$ to be large. The scaling function has no ultraviolet cutoff; a physical flow
leaves it in its dissipation range, where our solution stops applying, and we place the beginning of that range at the viscous wave number
$1/\sqrt{\nu(t+t_0)}$, that is, at $kL=(\widetilde\nu/\nu)^{1/2}$ (Sec.~\ref{sec:3d-renorm}). The bulk part of the dissipation, $\nu$ times the
enstrophy of the scaling spectrum, which converges without a cutoff, carries the explicit factor $\nu$ and the amplitude
$(\nu/\widetilde\nu)^{1/2}$, and vanishes as $(\nu/\widetilde\nu)^{3/2}$ (Remark~\ref{rem:3d-dissipation}). A vanishing power law of this kind
has recently been seen in direct
numerical simulations: Iyer, Drivas, Eyink and Sreenivasan~\cite{IyerDrivasEyinkSreenivasan2025} found that the dissipation anomaly of \textit{forced} turbulence without walls vanishes as a small power of the Reynolds number, $\mathrm{Re}^{-\alpha}$ with
$\alpha=0.044\pm0.003$, and related this exponent to the anomalous scaling of the third-order structure function by the bound
$\alpha\ge3(\zeta_3-1)/(3+\zeta_3)$, with $\zeta_3=1.060\pm0.016$. Their observable, their Reynolds number and their exponent are not ours,
and we claim no numerical agreement. In particular, the global dissipation rate and the net energy, which contains the energy of
the laminar flow that remains after the turbulence has decayed, are not computed by our theory. What the two results share is
the absence of a nonzero limit of the normalized observables as the viscosity vanishes. There is no reason to expect the forced turbulence to coincide with the decaying one.

\paragraph{The energy in the infrared.}

The computed spectrum has interesting properties. There are two regions, separated by a
singularity at $kL(t)=\sqrt2$, and the effective index of the vorticity correlation oscillates in $r$ with the
wave number $\sqrt2/L$ of the singularity. The enstrophy now has a finite limit: the conditional correlation at zero separation is
$C(0)=\frac18$ in units of $1/N$, a number fixed by the ground band of the pendulums (Sec.~\ref{sec:cond-zero}), and after the
renormalization $\langle\boldsymbol\omega\cdot\boldsymbol\omega\rangle=(\nu/\widetilde\nu)^{1/2}/[32(t+t_0)^2]$. The total energy
has no finite limit in this solution: the energy integral diverges at small $k$, as the square of a logarithm.
This is not a physical contradiction. The energy is a local quantity, the mean square of the velocity, so its divergence does not
come from the infinite volume. It means that the limiting bulk spectrum needs a completion in the infrared, set by the size of the
domain and by the initial conditions, which cut the energy integral at $k_0$. In the ultraviolet the viscous range ends the bulk
spectrum of a physical flow, and the molecular scales ultimately limit the continuous Navier--Stokes equation; the enstrophy
integral of the scaling spectrum converges without this completion. The theory describes the bulk range between the infrared
completion and the viscous range, and this is where it can be compared with experiments and DNS (Sec.~\ref{sec:comparison}).

\paragraph{Status of the results.}
It is important to distinguish what is proved, what is computed, and what is
assumed. In the sense of Remark~\ref{rem:intro-status}, the regularized ensemble and its renormalization \emph{define}
turbulence at infinite Reynolds number, and the Quantum Statistical Principle, with the equal weight of the Euler states as its
only hypothesis, gives its statistics; what is proved
and computed concerns this theory, and the open questions are whether its limit exists and does not depend on the regularization,
whether the orientation of the polygon is quenched or annealed in the conditional correlation, and whether the theory describes physical
turbulence.
\begin{enumerate}[leftmargin=*,itemsep=2pt]
\item \emph{Exact results at finite $N$.} The two- and three-dimensional
Euler families solve the full momentum-loop equation with advection; their
constrained rigidity, for odd and even $N$; the vertex vorticity and its contraction
\eqref{eq:3d-vorticity-contraction}; the contact terms of the second area derivative and the invariance of the correlation that includes them under translations and reparametrizations of the loop; the exact count of states with all windings,
and of the three sectors of the grand canonical ensemble; the exact zero-separation value, nonnegative for every state at zero winding, negative for every two-dimensional polygon and, at every $N$ computed, in the odd ensemble, and the
transfer-matrix formulas for the hairpin
correlation and for the bare hairpin; the quantum-trace representations of the Gibbs distribution, the uniform rotation and the rotating fluid
(Sec.~\ref{sec:qsp}); the fermionic form of the trace, the product of the Markov factors, and the spectral
equation of the transfer operator at a rational angle.
\item \emph{Asymptotic results.} The reduction of the near-$\pi$ sector to two
pendulum Hamiltonians, derived from the exact fermionic trace, with an error $O(\delta^4)$ per pair of steps, and the continuum form of the contact terms as insertions at the endpoints.
We checked it against exact finite-$N$ traces: the relative error decreases as $1/N$. The density of the rational angles
near $\beta=\pi$ in the zero-winding ensemble, and its flat limit, which makes the measure flat in the inverse temperature $\xi^2$.
Given the limit, the bulk of the equal-weight trace of the hairpin, without the phases at its marks, is exactly the partition
function of a Gibbs state of the two pendulums, with its Feynman--Kac, resolvent and Floquet forms; this state is the measure of the conditional correlation (item~4). The small-$h$
limits of the source and of the partition function, whose ratio is $C(0)=\frac18$; the cancellation of the leading term of the
semiclassical limit of the source, which removes its $1/h^2$ tail, and the logarithmic growth of the partition function,
$h\widehat Z\simeq(\log h+\bar\kappa)/(4\sqrt{2\pi})$ with $\bar\kappa=\log64+\gamma_E-1$, which together restore the logarithm of
the infrared spectrum; the end-layer quadrature that fixes the amplitude of the $k^{-7/2}$ law; and the oscillating semiclassical
amplitude that fixes the threshold. The central-limit function of the generic angles, the scaling function of the limit at fixed
$\nu_NN$ with the earlier normalization (Supplement~\ref{sec:S-limits}), checked angle by angle against exact traces.
\item \emph{Numerical evidence.} The statement that the whole finite ensemble,
and not only its near-$\pi$ layer, produces the leading power $N^{1/2}$ of the numerator, with
no cancellation from other arithmetic sectors. We tested it angle by angle against exact
computations over all spin sequences up to $N=120$. For the small angles and the angles near $2\pi$ it is proved, up to one
spectral inequality that we verify numerically: at fixed $h<\pi/2$ their contribution is exponentially small (Supplement~\ref{sec:S-small-angles}).
The bare hairpin grows as $N^{3/2}$, and its exact transfer sums at $N=\QDNN$ are $\QDNRATLO$ to $\QDNRATHI$ of their pendulum
limit for $\frac12\le h\le4$, a ratio that rises with $N$ (Sec.~\ref{sec:hairpin-not-one}). A direct Monte Carlo simulation of the critical layer reproduces the
pendulum source up to $N=10^5$ (Sec.~\ref{sec:S-mc}), and there the ratio $NW_N/D^{\rm bulk}_N$ converges to the pendulum ratio of the
layer up to $N=32000$ (Sec.~\ref{sec:S-finiteN}); over the whole even ensemble at zero winding it agrees with $C$ within $1.6$
standard deviations at $h=\frac14$, $\frac12$ and $1$, with errors of $0.45$ to $1.0$ percent. Between their limits the source and the partition function are quadratures of explicit
resolvents, evaluated numerically, and so is the spectrum, with its positivity at every computed wave number. The sector with
$r\ne0$ of the grand ensemble, computed exactly to $N=64$ and in the critical layer to $N=1024$, contributes to the conditional
correlation a share that falls as $1/N$ (Sec.~\ref{sec:3d-grand}).
\item \emph{The physical hypothesis.} One, as in Table~\ref{tab:status}: equal weights of the Euler states as the density matrix in
the representation of Sec.~\ref{sec:qsp}. It is not derived; the spontaneous stochasticity of the equation and its stochastic model
(Secs.~\ref{sec:stoch-mechanism} and~\ref{sec:stoch}) give a mechanism, a diffusion over the Euler states triggered by the thermal
noise, for which it is an H-theorem. The Gibbs state of two quantum pendulums on a hairpin is derived from the equal weights, and
the vorticity correlation is the expectation conditioned on the hairpin, by Bayes' formula (Sec.~\ref{sec:cond-def},
Definition~\ref{post:cond}). Part of the definition of the theory are the spherical selection of
the statistical support, the limit taken at fixed turbulent viscosity $\widetilde\nu=\nu_NN^2$, one of the two limits with
structure (Sec.~\ref{sec:3d-limits}), the matching of the renormalized amplitude, $N^{-1}$ with $(\nu/\widetilde\nu)^{1/2}$, by
which the leading power of $N$ is renormalized in Sec.~\ref{sec:3d-renorm}, and the identification of the ensemble with the attractor of decaying turbulence, which
is to be tested against simulations and experiment (Sec.~\ref{sec:comparison}). The even, zero-winding sector is not on this list: it is the
limit of the grand canonical ensemble (Sec.~\ref{sec:3d-grand}), up to one estimate on the even sector with $r\ne0$, which we have
computed but not proved, and it passes the finite-cutoff enstrophy test.
\item \emph{Open problems.} The central mathematical problem is the existence of the renormalized limit and its independence of
the regularization, the universality that would complete the definition of Remark~\ref{rem:intro-status}. The central physical
problems are the derivation of the random moves of the stochastic model from the singular evolution, and the order of the
conditioning in the vorticity correlation, quenched or annealed; the ratio of the numerator to the partition function is
tested at finite $N$ only at five values of $h$, in the critical layer and over the whole even ensemble at zero winding
(Sec.~\ref{sec:S-finiteN}), a test of its limit, not of the definition. More specific problems are
the following. In the unrestricted linearization of the full complex equation about a
third of the modes grow, in every sector (Remark~\ref{rem:rig3d-linear}); the rigidity we prove
is the constrained one. The formal dissipation of the invariant correlation is positive at every even $N$ at zero
winding, but it comes from wave numbers that grow with $N$, while the enstrophy of the limiting spectrum is finite and smaller by
a power of $N$, so that the limits $h\to0$ and $N\to\infty$ do not commute (Remark~\ref{rem:3d-dissipation}); the energy
of the spectrum \eqref{eq:intro-main} diverges as the square of a logarithm in the infrared; the
normalization by energy or dissipation is therefore postponed, and the overall factor
of \eqref{eq:intro-main} comes instead from the renormalization of Sec.~\ref{sec:3d-renorm}, with
the turbulent viscosity $\widetilde\nu$ as a free parameter; a theorem controlling the matching of the near-$\pi$ layer
with the rest of the ensemble is missing, except for the small angles and the angles near $2\pi$, whose bound rests on one spectral
inequality that we verify only numerically, for $h<\pi/2$ (Supplement~\ref{sec:S-small-angles}); it would also fix the single powers of the limits with a generic exponent
(Sec.~\ref{sec:3d-limits}). Of the constants of the large-$h$ tail of the source, which fix the logarithm of the infrared spectrum,
$E'$, $A_c$, $c_0$ and $D$ are known in closed form~\cite{JiangMigdalLean2026} (Sec.~\ref{sec:S-tail-closed}); $F$, and with it $B_c$ and $M$, and $D_1$
are known only numerically. The positivity of the even ensemble as a statistical distribution is not proved:
the correlation is nonnegative at zero separation for every state, and the limiting conditional spectrum at every computed wave
number (Remark~\ref{rem:intro-positivity}).
\end{enumerate}
% ===== end of G1_front block =====

\section{The momentum-loop equation: details}
\label{sec:S-mle}
% ===== BLOCK S2a: opening of Sec. sec:S-mle; insert right after the label line of sec:S-mle (see supplement_placement.md)
In three dimensions the Navier--Stokes equation \eqref{eq:eulerian-vorticity-form} of Sec.~\ref{sec:mle} of the main text reads
\begin{equation}
 \partial_t\boldsymbol v
 =\boldsymbol v\times\boldsymbol\omega
  -\boldsymbol\nabla\left(p+\frac{|\boldsymbol v|^2}{2}\right)
  +\nu\nabla^2\boldsymbol v,\qquad
 \boldsymbol\omega=\boldsymbol\nabla\times\boldsymbol v .
 \label{eq:physical-ns-vector}
\end{equation}


This section collects the conventions and the steps of the derivation of the momentum-loop equation
\eqref{eq:full-mle} of Sec.~\ref{sec:mle}. The physical advective term is $\boldsymbol v\times\boldsymbol\omega$, with no
factor of $\ii$. The complex factors below belong to the Fourier representation
of operators acting on the circulation phase, not to this equation. The sign follows also from the Mandelstam identity
$\delta\oint_Cv\cdot\dd C/\delta C_\alpha(\theta)=C'_\beta(\theta)\,\omega_{\alpha\beta}(C(\theta))$.

At a jump of the momentum loop a commutator is computed with the
one-sided values, Eq.~\eqref{eq:jump-commutator} of Sec.~\ref{sec:mle-calculus}.
The factor $\ii$ in the vorticity symbol \eqref{eq:vorticity-symbol} is fixed by the Fourier convention
\eqref{eq:loop-fourier-convention}; it cannot be removed from the nonlinear
equation by calling $B$ the vorticity. The real tensor $B$ and the vorticity
symbol $\widehat\omega$ are different quantities.

The velocity symbol \eqref{eq:velocity-symbol} is derived in Sec.~\ref{sec:mle-calculus}. Null complex jumps,
$(\Delta P)^2=0$, would require a separate prescription; they do not occur in the
Euler families considered here.

In three dimensions the translation of the
advective term can be checked directly: the factors $\ii$ from differentiating
the two phase representations cancel, and the advective term takes the form \eqref{eq:advection-fourier-translation}, so the remaining $\ii$ comes only from the vorticity
\eqref{eq:vorticity-symbol}. For $H=0$ this is $\ii\nu\bar P\times(\bar P\times\Delta P)$.
Renaming the midpoint, for example $p_{\rm m}=-\bar P$, changes the signs of $V$
and $\widehat{\boldsymbol\omega}$ together; it does not turn the vorticity insertion into the
real cross product.

The viscous and advective terms of \eqref{eq:full-mle} are derived in Sec.~\ref{sec:mle-calculus}: the viscous
term is the gradient rule \eqref{eq:calc-gradient} applied to the vorticity, a double commutator, and the advective
insertion, divided by the $\ii$ on the time derivative of the momentum phase, gives $-\ii V_\alpha B_{\alpha\beta}$.

\begin{remark}
The finite equation \eqref{eq:full-mle} is the dynamical system we solve here.
Its identification with the complete physical loop operator, including the
choice of extensions and of the domains of the insertions, is a separate part
of the loop-space correspondence. The distinction matters because the bare
closed-loop phase is invariant under a common shift $P_k\mapsto P_k+c(t)$,
whereas the uncentered tensor \eqref{eq:jump-bivector} is not. Derivatives with
respect to independent edges of a closed polygon produce centered momenta;
derivatives of an extension in which all edges are independent can produce
uncentered ones. The extension is part of the operator prescription, and we
keep the same prescription for all insertions before comparing
representatives. None of this affects a direct substitution check of a
solution of \eqref{eq:full-mle}.
\end{remark}
% ===== BLOCK S2b: new subsection at the end of Sec. sec:S-mle, before the section sec:S-qsp (see supplement_placement.md)
\subsection{The operator identity and the calculus of jumps}
\label{sec:S-mle-proofs}

This subsection details Secs.~\ref{sec:qsp-identity}--\ref{sec:mle-calculus} of the main text: the proof of the operator identity,
the derivation of the gradient rule \eqref{eq:calc-gradient}, the rule for two insertions at one jump, the normalization of the
advective term, and the compatibility of the rescaled midpoint equations.

\paragraph{The operator identity.} The loop-ordered exponential of Sec.~\ref{sec:qsp-identity}, the limit of the ordered products
over the polygons inscribed in the loop with the earlier points to the left, is
\begin{equation}
 \mathcal P\exp\Bigl(\oint\dd C_\alpha\,\hat D_\alpha(x_0)\Bigr)
 =\lim_{N\to\infty}e^{\Delta C_0\cdot\hat D}\,e^{\Delta C_1\cdot\hat D}\cdots e^{\Delta C_{N-1}\cdot\hat D},\qquad
 \Delta C_k=C(\theta_{k+1})-C(\theta_k).
 \label{eq:qsp-pexp}
\end{equation}
The proof of Proposition~\ref{prop:qsp-identity} is as follows.
\begin{proof}
The operator $a\cdot\hat D$ generates a translation by $a$ together with the phase of the parallel transport,
\begin{equation}
 \bigl(e^{a\cdot\hat D}\psi\bigr)(x_0)=\exp\Bigl(\frac{\ii}{\nu}\int_0^1a\cdot v(x_0+sa)\dd s\Bigr)\psi(x_0+a),
 \label{eq:qsp-transport}
\end{equation}
as differentiation with respect to the length of $a$ shows. In the ordered product the leftmost factor acts first on the
argument, so the product carries $\psi$ from $x_0$ along the edges $\Delta C_0,\Delta C_1,\dots$ of the polygon attached at $x_0$ and
multiplies it by the exponential of the circulation along them. The polygon is closed, $\sum_k\Delta C_k=0$, so the translation
returns to $x_0$ and only the phase remains. The limit of the inscribed polygons gives the smooth loop.
\end{proof}

\paragraph{The gradient of an insertion.} With the base point fixed, the tangent derivative just before the mark moves the point $C(\theta)$ and the one
just after it does not; since $Q$ does not jump,
\begin{equation}
 \partial_\lambda F(C(\theta))\,\Phi_v=-\bigl[D_\lambda(\theta+0)-D_\lambda(\theta-0)\bigr]\bigl(F(C(\theta))\,\Phi_v\bigr) .
\end{equation}
In the momentum representation the insertion is a function $\widehat F(\theta)$ of the one-sided values at the mark and does not depend on $C$,
so the two tangent derivatives act on the phase alone, which gives \eqref{eq:calc-gradient}.
The momentum transferred by the gradient of an insertion is the jump at its mark. For a fixed plane wave $F=e^{\ii k\cdot x}$, inserted where $P$
is continuous, the insertion shifts the momentum loop by $k$ between the base point and the mark, Eq.~\eqref{eq:ct-kick}; it creates the jump $-k$
at the mark, and \eqref{eq:calc-gradient} returns $\ii k_\lambda$.
The rule concerns one insertion at a jump. A product of two insertions at the same jump, such as the gradient of the vorticity and the
tangent response at one point, needs a third ordered position: in the ordered product the derivatives of a second area derivative stand
on either side of the first insertion. On the polygon each factor therefore gets its own slice, a vertex inserted before or after the
jump on an edge of zero length and carrying the momentum of the same state; for a momentum loop that is constant between its vertices, as
for the Euler states, the inserted vertex repeats the value of its edge (Secs.~\ref{sec:S-contact-image} and~\ref{sec:S-contact-rotation}).

\paragraph{The momentum-loop equation.} The two insertions of the loop equation \eqref{eq:fixed-loop-equation} are now applications of the
calculus. The viscous term is the gradient of the vorticity: by \eqref{eq:calc-gradient} and \eqref{eq:vorticity-symbol},
$\nu\,\partial_\alpha\omega_{\alpha\beta}\to\nu(-\ii\Delta P_\alpha)(\ii\nu B_{\alpha\beta})=\nu^2\bigl[H\Delta P_\beta-(\Delta P)^2\bar P_\beta\bigr]$. The advective term is the product
of the velocity and the vorticity, $-v_\alpha\omega_{\alpha\beta}\to-\ii\nu V_\alpha B_{\alpha\beta}$. Since $\partial_t\Phi_P=\ii\oint\partial_tP\cdot\dd C\,\Phi_P$, the
loop equation is solved by a momentum loop that obeys $\partial_tP_\beta=\nu\Delta P_\alpha B_{\alpha\beta}-\ii V_\alpha B_{\alpha\beta}$ at every jump.

\paragraph{The second area derivative.} The second area derivative of Sec.~\ref{sec:contact} applies
the same calculus twice: \eqref{eq:calc-area} for each area derivative and \eqref{eq:calc-gradient} for the action of the second derivative on the
vorticity inserted by the first, with a slice for each factor at the mark.

\paragraph{The normalization of the advective term.} We use the original central normalization. A cutoff-dependent
multiplier of the advective term appears in the alternative normalization of
Ref.~\cite{DeLellisInprep}; it does not affect the null-midpoint cancellation
proved in Sec.~\ref{sec:three-dimensional}.

\paragraph{The rescaled equation \eqref{eq:rescaled-full-mle}.} The midpoint velocities must come from cyclic vertex velocities,
$2\dot m_k=\dot F_{k+1}+\dot F_k$. For odd $N$ this linear map is invertible.
For even $N$ it has an alternating kernel and imposes an alternating
compatibility condition on the midpoint equations; a projected angular
equation alone need not satisfy it.

\paragraph{Two and three dimensions.} On the equal-radius sector $m_k\cdot\delta_k=0$ the advective term reduces to
$-\ii m_k^2\delta_k$. This is why the two dimensions behave so differently. In
three dimensions it can vanish, because a nonzero complex midpoint can be
bilinearly null, $m_k^2=0$. In two dimensions a nondegenerate circle has
$m_k^2\ne0$, and advection produces a complex angular rotation; its
orientation average has a real representative (Supplement~\ref{sec:two-dimensional}).
Keeping the factor $\ii$ is what separates the two mechanisms.

% ===== BLOCK S3: new section between Block S2b (end of sec:S-mle) and the section sec:S-qsp (see supplement_placement.md)
\section{The Quantum Statistical Principle: the correspondence and the examples}
\label{sec:S-qsp-examples}

This section details Sec.~\ref{sec:qsp} of the main text: the correspondence between classical statistics and quantum mechanics
behind the principle, and the examples that show conventional statistical states of the fluid in the form \eqref{eq:qsp}; the
identities behind the examples and their numerical checks are collected in Sec.~\ref{sec:S-qsp}.

\subsection{Classical statistics and quantum mechanics}
\label{sec:S-qsp-correspondence}

\paragraph{Characteristic functions as quantum amplitudes.} A probability distribution is determined by its characteristic
function, and by Bochner's theorem the characteristic functions are exactly the continuous positive-definite
functions~\cite{Bochner1933}; for random fields and random processes this is Minlos' theorem on characteristic
functionals~\cite{Minlos1959}. The same functions are quantum amplitudes. By the Gelfand--Naimark--Segal
construction~\cite{GelfandNaimark1943,Segal1947}, a positive-definite function on a group is the expectation value
$\langle\Omega|\hat U(g)|\Omega\rangle$ of a unitary representation $\hat U$ in a state $\Omega$ of a Hilbert space. For a commutative group,
such as the translations of the argument of a characteristic function, the generators of $\hat U$ commute; they are the random
variables themselves, written as operators, and the spectral measure in the state $\Omega$ returns the distribution. Classical
statistics is the commutative case. When the generators do not commute, as the coordinates and momenta of quantum mechanics,
the expectation values of the Weyl operators $e^{\ii(a\hat x+b\hat p)}$ in quantum states are the quantum characteristic functions,
characterized by a positivity condition twisted by the commutator~\cite{Kastler1965,LoupiasMiracleSole1966}. In this sense a
classical distribution and a quantum state are two cases of one structure: a positive functional on an algebra of exponentials.

\paragraph{Sums along a line as traces.} A second form of the correspondence turns a classical statistical sum along a line
into a quantum trace. The transfer matrix of a chain and the Feynman--Kac formula for a path integral write the sum as the
trace of an ordered product of operators, with the line in the role of time~\cite{Kac1949}; a closed chain gives the trace, an
open one a matrix element. In this way the partition function of the two-dimensional Ising model, a classical system, becomes
a trace over free fermions~\cite{SchultzMattisLieb1964}.

\subsection{The Gibbs distribution}
\label{sec:qsp-gibbs}

Thermal fluctuations of the velocity, the Gibbs distribution of an incompressible fluid, are Gaussian, with the correlation
\begin{equation}
 \langle v_\alpha(r)v_\beta(r')\rangle=\Bigl(\delta_{\alpha\beta}-\frac{\partial_\alpha\partial_\beta}{\partial^2}\Bigr)g\bigl((r-r')^2\bigr),
 \label{eq:qsp-thermal}
\end{equation}
where $g$ is concentrated at the molecular scale $r_0$. The longitudinal term does not contribute to a closed loop. For a smooth
loop, with a radius of curvature much larger than $r_0$, the double loop integral comes from nearby points, and the loop
functional obeys the perimeter law~\cite{MigdalDuality}
\begin{equation}
 \Psi_{\rm G}[C]=\exp\Bigl(-\frac1{2\nu^2}\oint\!\!\oint\dd C_\alpha\,\dd C'_\alpha\,g\bigl((C-C')^2\bigr)\Bigr)\simeq e^{-m|C|},\qquad
 m=\frac1{2\nu^2}\int_{-\infty}^{\infty}g(x^2)\,\dd x ,
 \label{eq:qsp-perimeter}
\end{equation}
where $|C|$ is the length of the loop. In the arc-length parametrization, $|C'(s)|=1$ and $0\le s<|C|$, the perimeter law is
reproduced exactly by a white-noise momentum loop,
\begin{equation}
 \langle P_\alpha(s)P_\beta(s')\rangle=2m\,\delta_{\alpha\beta}\,\delta(s-s'),\qquad
 \langle\Phi_P[C]\rangle=\exp\Bigl(-m\oint|C'(s)|^2\,\dd s\Bigr)=e^{-m|C|}.
 \label{eq:qsp-white}
\end{equation}
On a polygon with $N$ equal edges of length $\Delta s$ the vertices are independent Gaussian vectors with the variance $2m/\Delta s$
of each component, and the result is exact at every $N$.

\paragraph{The operator form.} The Gaussian weight is the vacuum of a free bosonic field, with one oscillator for each Fourier
mode of the white noise. Let the loop occupy the interval $0\le s<|C|$ of the line of arc length, and let
\begin{equation}
 \hat P_\alpha(s)=\sqrt{2m}\int_{-\infty}^{\infty}\frac{\dd k}{\sqrt{2\pi}}\Bigl(\hat a_\alpha(k)\,e^{\ii ks}+\hat a^\dagger_\alpha(k)\,e^{-\ii ks}\Bigr),\qquad
 [\hat a_\alpha(k),\hat a^\dagger_\beta(k')]=\delta_{\alpha\beta}\,\delta(k-k') .
 \label{eq:qsp-gibbs-field}
\end{equation}
Its vacuum correlation is $\langle0|\hat P_\alpha(s)\hat P_\beta(s')|0\rangle=2m\,\delta_{\alpha\beta}\,\delta(s-s')$, and the field operators commute,
$[\hat P_\alpha(s),\hat P_\beta(s')]=0$, so the ordering in \eqref{eq:qsp} plays no role. The ordered exponential is the displacement
operator of the field,
\begin{equation}
 e^{\ii\oint\hat P\cdot\dd C}=\exp\int\dd k\,\bigl(\beta(k)\cdot\hat a^\dagger(k)-\beta^*(k)\cdot\hat a(k)\bigr),\qquad
 \beta(k)=\ii\sqrt{\frac{2m}{2\pi}}\oint e^{-\ii ks}\,\dd C(s),
 \label{eq:qsp-gibbs-displacement}
\end{equation}
and its vacuum value is $e^{-\frac12\int|\beta|^2\dd k}=e^{-m\oint|C'(s)|^2\dd s}=e^{-m|C|}$, by the Plancherel identity. So
$\Psi_{\rm G}[C]=\langle0|e^{\ii\oint\hat P\cdot\dd C}|0\rangle$ exactly: the density matrix is the vacuum, $\hat\rho=|0\rangle\langle0|$, and it does not
depend on the loop. This is the correspondence between Gaussian white noise and the Fock space of a free bosonic
field~\cite{Ito1951,Segal1956}, in which the Gaussian measure is the vacuum. The commuting field operators make the Gibbs
distribution the classical case of \eqref{eq:qsp}: the momentum loop jumps at every point, but its jumps carry no mean vorticity,
$\langle B_{\alpha\beta}\rangle=0$, since the commutator that carries the vorticity in Sec.~\ref{sec:qsp-rotation} vanishes.

\paragraph{Proper time.} Reference~\cite{MigdalDuality} (Sec.~9) writes the same distribution in an arbitrary parametrization of the
loop, with the proper time $s\in[0,T)$ of a relativistic particle; in our normalization
\begin{equation}
 \Psi_{\rm G}[C]=\int\!DP\,W_0[P]\,e^{\ii\oint P\cdot\dd C},\qquad
 W_0[P]\propto\int_0^\infty\dd T\,e^{-\mu^2T/2}\exp\Bigl(-\frac12\int_0^TP(s)^2\,\dd s\Bigr).
 \label{eq:qsp-gibbs-W}
\end{equation}
At fixed $T$ this Gaussian weight is the vacuum $|0_T\rangle$ of the same field on the circle of length $T$,
$\hat P_\alpha(s)=T^{-1/2}\sum_{n\ne0}\bigl(\hat a_{\alpha,n}e^{2\pi\ii ns/T}+\hat a^\dagger_{\alpha,n}e^{-2\pi\ii ns/T}\bigr)$, whose oscillators are the Gaussian Fourier
coefficients of Ref.~\cite{MigdalDuality}; the zero mode is omitted, since it drops out of a closed loop. Its displacement operator has
the vacuum value $e^{-\frac12\int_0^T|\dd C/\dd s|^2\dd s}$, and the proper time enters the density matrix as a mixture,
$\hat\rho=\int_0^\infty\dd T\,w(T)\,|0_T\rangle\langle0_T|$ with $w(T)\propto e^{-\mu^2T/2}$. The integral over $T$, with the average over the
parametrizations of the loop, gives the perimeter law: at the saddle point $T=|C|/\mu$, where the loop runs at constant speed, the
exponent is $-\mu|C|$, and the fluctuations around it renormalize the mass, as for a relativistic particle~\cite{MigdalDuality}
(Sec.~\ref{sec:S-qsp}).

\subsection{The uniform rotation}
\label{sec:qsp-rotation}

The uniform rotation
\begin{equation}
 v_\beta=\tfrac12\,r_\alpha\,\omega_{\alpha\beta},\qquad \omega_{\alpha\beta}=-\omega_{\beta\alpha}=\mathrm{const},
 \label{eq:qsp-rotation}
\end{equation}
is a stationary solution of \eqref{eq:eulerian-vorticity-form} in every dimension: $\partial_\alpha\omega_{\alpha\beta}=0$, and the advective term
$v_\alpha\omega_{\alpha\beta}=\frac12r_\gamma(\omega^2)_{\gamma\beta}$ is the gradient of $\frac14\,r\cdot\omega^2\cdot r$, which the pressure absorbs.
Its loop functional is a pure phase,
\begin{equation}
 \Psi_\omega[C]=e^{\ii\Gamma/\nu},\qquad
 \Gamma=\oint v_\beta\,\dd C_\beta=\tfrac12\,\omega_{\alpha\beta}\Sigma_{\alpha\beta},\qquad
 \Sigma_{\alpha\beta}=\oint C_\alpha\,\dd C_\beta ,
 \label{eq:qsp-rotation-loop}
\end{equation}
where $\Sigma_{\alpha\beta}$ is the area tensor of the loop. As shown in Refs.~\cite{migdal2023exact,migdal2024quantum,MigdalDuality},
it is reproduced by a Gaussian momentum loop with an imaginary correlation function,
\begin{equation}
 \langle P_\alpha(\theta)P_\beta(\theta')\rangle=\frac{\ii}{2\nu}\,\omega_{\alpha\beta}\operatorname{sgn}(\theta-\theta') .
 \label{eq:qsp-rotation-correlator}
\end{equation}
Indeed, $\langle\Phi_P\rangle=\exp\bigl(-\frac12\oint\!\oint\dd C_\alpha(\theta)\dd C_\beta(\theta')\langle P_\alpha(\theta)P_\beta(\theta')\rangle\bigr)$, and
$\oint\!\oint\dd C_\alpha(\theta)\dd C_\beta(\theta')\operatorname{sgn}(\theta-\theta')=-2\Sigma_{\alpha\beta}$. On a polygon the same holds exactly at every $N$,
with $\operatorname{sgn}(k-l)$ and the area tensor of the polygon (Sec.~\ref{sec:S-qsp}). No distribution of real momentum loops
reproduces $\Psi_\omega$: $\Gamma$ is quadratic in $C$, so $\Psi_\omega[-C]=\Psi_\omega[C]$, whereas an average over real loops would give the
complex conjugate. The momentum loop jumps at every point, and its Fourier series does not converge to a
function~\cite{MigdalDuality}. This is the amplitude of Remark~\ref{rem:intro-positivity}.

\paragraph{Quantization.} On antiperiodic functions of $\theta$ the kernel $\operatorname{sgn}(\theta-\theta')$ is the inverse of
$\frac12\partial_\theta$. The Gaussian weight with the correlation function \eqref{eq:qsp-rotation-correlator} is therefore, on the plane of the
rotation,
\begin{equation}
 \exp\Bigl(\frac{\ii\nu}{2}\oint P_\alpha\,(\omega^{-1})_{\alpha\beta}\,\dd P_\beta\Bigr).
 \label{eq:qsp-rotation-action}
\end{equation}
It is first order in $\partial_\theta$: a pure term $p\,\dd q$, without a Hamiltonian. Let us choose the axes so that $\omega_{12}=-\omega_{21}>0$ are
the only nonzero components; in three dimensions the axis of rotation is $\mathbf e_3$. The exponent becomes
$(\ii\nu/\omega_{12})\oint P_2\,\dd P_1$, so $P_1$ and $(\nu/\omega_{12})P_2$ are canonically conjugate, and the path integral over momentum loops
with the weight \eqref{eq:qsp-rotation-action} is the path integral of the quantum mechanics with
\begin{equation}
 [\hat P_\alpha,\hat P_\beta]=-\frac{\ii}{\nu}\,\omega_{\alpha\beta},
 \label{eq:qsp-rotation-commutator}
\end{equation}
where the sign corresponds to the ordering in \eqref{eq:qsp}. This is one oscillator,
\begin{equation}
 \hat P_1-\ii\hat P_2=\sqrt{2\omega_{12}/\nu}\;\hat a,\qquad
 \hat P_1+\ii\hat P_2=\sqrt{2\omega_{12}/\nu}\;\hat a^\dagger,\qquad [\hat a,\hat a^\dagger]=1 .
 \label{eq:qsp-oscillator}
\end{equation}
The component along the axis commutes with everything and drops out of a closed loop; in $d$ dimensions there are as many
oscillators as there are planes of rotation. Since there is no Hamiltonian, $\hat P$ does not depend on $\theta$: the momentum loop is one
oscillator, not one oscillator per Fourier mode. The Fourier coefficients of the classical Gaussian loop are the modes of the
path integral of this single oscillator. In this quantum mechanics $\hat P_\alpha=-\ii D_\alpha$, where $D_\alpha=\partial_\alpha+\ii v_\alpha/\nu$ is the
covariant derivative of Sec.~\ref{sec:mle}, and \eqref{eq:qsp-rotation-commutator} is $[D_\alpha,D_\beta]=\ii\omega_{\alpha\beta}/\nu$. It is the Landau
problem, with $\omega/\nu$ in the role of the magnetic field.

\paragraph{The exact trace.} The commutators \eqref{eq:qsp-rotation-commutator} are numbers, and the Baker--Campbell--Hausdorff formula
terminates. For a polygon,
\begin{equation}
 e^{\ii\hat P\cdot\Delta C_0}\,e^{\ii\hat P\cdot\Delta C_1}\cdots e^{\ii\hat P\cdot\Delta C_{N-1}}
 =\exp\Bigl(\ii\hat P\cdot\sum_k\Delta C_k+\frac{\ii}{2\nu}\,\omega_{\alpha\beta}\sum_{k<l}\Delta C_k^\alpha\Delta C_l^\beta\Bigr)=e^{\ii\Gamma/\nu},
 \label{eq:qsp-holonomy}
\end{equation}
since $\sum_k\Delta C_k=0$ and $\omega_{\alpha\beta}\sum_{k<l}\Delta C_k^\alpha\Delta C_l^\beta=\omega_{\alpha\beta}\Sigma_{\alpha\beta}=2\Gamma$ for every closed polygon. The ordered
exponential is a number times the unit operator, and \eqref{eq:qsp} gives $\Psi_\omega[C]=e^{\ii\Gamma/\nu}$ for every density matrix, at every $N$.
The factors are the magnetic translations of the Landau problem, and \eqref{eq:qsp-holonomy} is the Aharonov--Bohm phase of the flux
$\Gamma/\nu$.

\paragraph{The state.} The ordered correlation function in a state $\hat\rho$ is
\begin{equation}
 \bigl\langle\mathcal T\hat P_\alpha(\theta)\hat P_\beta(\theta')\bigr\rangle
 =\tfrac12\bigl\langle\{\hat P_\alpha,\hat P_\beta\}\bigr\rangle+\frac{\ii}{2\nu}\,\omega_{\alpha\beta}\operatorname{sgn}(\theta-\theta') .
 \label{eq:qsp-ordered}
\end{equation}
The first term does not depend on $\theta$ and drops out of a closed loop, since $\oint\dd C=0$. In a Gaussian state, where Wick's
theorem holds, \eqref{eq:qsp} is the Gaussian average with the correlation function \eqref{eq:qsp-ordered}. In the vacuum, $\hat a|0\rangle=0$,
the first term is $(\omega_{12}/2\nu)\,\delta^\perp_{\alpha\beta}$, with $\delta^\perp$ the unit tensor on the plane of rotation. The trace twisted by the
parity, $\operatorname{Tr}\bigl[(-1)^{\hat a^\dagger\hat a}\cdots\bigr]/\operatorname{Tr}(-1)^{\hat a^\dagger\hat a}$, summed in the sense of Abel, removes it: the
parity anticommutes with $\hat P$, and the cyclicity of the trace gives $\langle\{\hat P_\alpha,\hat P_\beta\}\rangle=0$. The twisted trace reproduces the
Gaussian loop \eqref{eq:qsp-rotation-correlator} itself. The twist makes the loop antiperiodic: an operator carried once around the loop
inside the trace changes sign. On the polygon the modes are $e^{\ii k\omega_n}$ with $\omega_n=\pi(2n+1)/N$, as found in Sec.~8.2 of
Ref.~\cite{MigdalDuality}; their Gaussian coefficients are given in Sec.~\ref{sec:S-qsp}. The twisted weight is not positive: in it
$\langle\hat a^\dagger\hat a\rangle=-\frac12$. The vacuum is positive and gives the same loop functional. Thus the phase factor of the uniform rotation
is the expectation value in a positive quantum state of one oscillator, and the Gaussian distribution with an imaginary
covariance is the twisted form of the same trace.

\paragraph{Vorticity as a commutator.} The tensor $B_{\alpha\beta}$ of \eqref{eq:jump-bivector} is the jump commutator
\eqref{eq:jump-commutator} of $P_\alpha$ and $P_\beta$. In the ordered trace the one-sided values at a jump are ordered along the loop, and the
jump commutator becomes the commutator of the operators. The vorticity symbol \eqref{eq:vorticity-symbol} becomes
\begin{equation}
 \widehat\omega_{\alpha\beta}=\ii\nu\,[\hat P_\alpha,\hat P_\beta]=\omega_{\alpha\beta} .
 \label{eq:qsp-vorticity}
\end{equation}
The Gaussian loop \eqref{eq:qsp-rotation-correlator} gives the same value, $\ii\nu\langle\bar P_\alpha\Delta P_\beta-\bar P_\beta\Delta P_\alpha\rangle=\omega_{\alpha\beta}$. The
jumps of the classical momentum loop are the image of the noncommuting operators, as the roughness of the paths in Feynman's
path integral reflects $[\hat x,\hat p]=\ii\hbar$.

\paragraph{Random rotation.} A rotation with a Gaussian random tensor,
$\langle\omega_{\alpha\beta}\omega_{\gamma\delta}\rangle=s^2(\delta_{\alpha\gamma}\delta_{\beta\delta}-\delta_{\alpha\delta}\delta_{\beta\gamma})$, is the same trace with
$\omega$ promoted to a commuting operator distributed by $\hat\rho$, a classical mixture of the traces above. It gives
$\Psi[C]=\exp\bigl(-s^2\Sigma_{\alpha\beta}\Sigma_{\alpha\beta}/4\nu^2\bigr)$, the initial loop functional of Appendix~A of
Ref.~\cite{migdal2024quantum}.

\subsection{The rotating fluid in thermal equilibrium}
\label{sec:qsp-rotating}

The two examples combine in the statistical equilibrium of a fluid that rotates as a whole, as in a rotating container. In
equilibrium a fluid can only move as a whole~\cite{LandauLifshitzSP1980}; with its angular momentum $\mathbf L$ conserved together with the
energy $E$, the Gibbs distribution is proportional to $e^{-(E-\boldsymbol\Omega\cdot\mathbf L)/k_BT}$. Since
\[
 E-\boldsymbol\Omega\cdot\mathbf L=\frac\rho2\int\bigl|\boldsymbol v-\boldsymbol\Omega\times\boldsymbol r\bigr|^2\dd^3r-\frac\rho2\int\bigl|\boldsymbol\Omega\times\boldsymbol r\bigr|^2\dd^3r ,
\]
the velocity is the uniform rotation \eqref{eq:qsp-rotation}, with the vorticity $\omega$ of $\boldsymbol\Omega\times\boldsymbol r$, plus the thermal fluctuations
\eqref{eq:qsp-thermal} of the fluid at rest. The loop functional is the product of the two,
\begin{equation}
 \Psi[C]=e^{\ii\Gamma/\nu-m|C|} ,
 \label{eq:qsp-rotating}
\end{equation}
with a phase that follows the area of the loop and a modulus that follows its length. Its quantum mechanics is the product as well.
In $\mathcal H_{\rm osc}\otimes\mathcal F$, with the arc length as the time, the momentum loop is the oscillator \eqref{eq:qsp-oscillator} plus the
free field \eqref{eq:qsp-gibbs-field},
\begin{equation}
 \hat P_\alpha(s)=\hat P^{\rm rot}_\alpha\otimes1+1\otimes\hat P^{\rm th}_\alpha(s),\qquad
 [\hat P_\alpha(s),\hat P_\beta(s')]=-\frac{\ii}{\nu}\,\omega_{\alpha\beta},\qquad
 \hat\rho=|0\rangle\langle0|\otimes|0\rangle\langle0| .
 \label{eq:qsp-rotating-P}
\end{equation}
The commutator is the same number for every pair of points of the loop, so the ordered exponential factorizes exactly into the
holonomy \eqref{eq:qsp-holonomy} and the displacement operator \eqref{eq:qsp-gibbs-displacement},
$\mathcal T e^{\ii\oint\hat P\cdot\dd C}=e^{\ii\Gamma/\nu}\,e^{\ii\oint\hat P^{\rm th}\cdot\dd C}$, and its trace is \eqref{eq:qsp-rotating}. The ordered correlation function
is the sum of the two,
\[
 \bigl\langle\mathcal T\hat P_\alpha(s)\hat P_\beta(s')\bigr\rangle=\tfrac12\bigl\langle\{\hat P^{\rm rot}_\alpha,\hat P^{\rm rot}_\beta\}\bigr\rangle
 +\frac{\ii}{2\nu}\,\omega_{\alpha\beta}\operatorname{sgn}(s-s')+2m\,\delta_{\alpha\beta}\,\delta(s-s') ,
\]
and the two parts of the momentum loop have different roles. The mean vorticity is the commutator, $\ii\nu[\hat P_\alpha,\hat P_\beta]=\omega_{\alpha\beta}$,
carried by the oscillator; the thermal fluctuations of the vorticity are carried by the jumps of the field, whose operators commute.
The rotation alone has no fluctuations and the Gibbs distribution alone has no mean vorticity; in the rotating fluid each is carried by
its own part of the loop-space quantum mechanics.

\subsection{The Euler ensemble in the language of the principle}
\label{sec:S-qsp-euler}

This subsection gives the full text of the summary in Sec.~\ref{sec:qsp-euler} of the main text.

The Euler ensemble falls in line. It is a classical sum over the spin sequences of the polygon, and, like the Ising sum, it
becomes a trace over fermions, one fermion per step of the polygon (Sec.~\ref{sec:3d-fermion}). The vertex operators are functions
of the occupation numbers. They commute, but they are not Hermitian: the vertices are complex, with the imaginary normal
component of \eqref{eq:3d-complex-euler}. The density matrix is the normalized projector onto the admissible states,
$\hat\rho=\hat\Pi_N/\operatorname{Tr}\hat\Pi_N$ in \eqref{eq:fermion-qsp-trace}: every admissible state has the same weight, as in the
microcanonical ensemble, and the global orientation has the Haar measure (Sec.~\ref{sec:3d-ensemble}). Along the loop the trace is the
ordered product of transfer operators, and near $\beta=\pi$ this loop-space quantum mechanics becomes the quantum pendulum: an arc
that is the fraction $L$ of the loop carries the Euclidean evolution $e^{-\xi^2LH_L}$ (Sec.~\ref{sec:3d-fermion}). The rule is the same as for
the Gibbs distribution, the uniform rotation and the rotating fluid, now applied to the turbulent fixed point. The conditioning on a loop has no analogue in these examples. For the hairpin that measures the vorticity correlation, the equal-weight trace near
$\beta=\pi$ is the trace of the Euclidean evolution of two pendulums, one on each arc, ordered along the loop, with phases at the two
marks. Its bulk is a Gibbs partition function at the inverse temperature $\xi^2$, in which the fast spins are the thermostat of the slow
angle, and its normalized path measure, Eq.~\eqref{eq:S-cond-path}, is the statistical state of the observables at the ends of the hairpin, by the definition of a conditional probability (Sec.~\ref{sec:cond-pendulum}).

\subsection{A representation suited to spontaneous stochasticity}
\label{sec:qsp-stochasticity}

These examples show no difference in principle between the quantum description of a statistical ensemble and that of a
deterministic flow, such as the uniform rotation. In both cases the operators are constructed explicitly, and the trace \eqref{eq:qsp}
returns either a single exponential of the velocity circulation, $e^{\ii\Gamma/\nu}$, as for the uniform rotation, or an average of such
exponentials, as in the other examples; the rotating fluid of Sec.~\ref{sec:qsp-rotating} combines the two in one trace. There is no
barrier between stochastic and deterministic flows in this representation. A deterministic flow is the particular case in which the
operators are tuned so that all the exponentials but one cancel. For the uniform rotation the tuning is the commutator
\eqref{eq:qsp-rotation-commutator}: it is a number, and the ordered exponential collapses to the single phase \eqref{eq:qsp-holonomy}.
The modulus of the loop functional tells the two cases apart: a single exponential has $|\Psi[C]|=1$ on every loop, whereas an average
over fluctuating circulations has $|\Psi[C]|<1$, as the thermal factor $e^{-m|C|}$ in \eqref{eq:qsp-rotating} shows.

Spontaneous stochasticity is the randomness that survives at finite times in the limit of vanishing viscosity and vanishing
noise~\cite{BernardGawedzkiKupiainen1998,FalkovichGawedzkiVergassola2001,ThalabardBecMailybaev2020}; even thermal noise may trigger
it~\cite{BandakMailybaevEyinkGoldenfeld2024}. In this representation it therefore becomes a question of dynamics rather than of the choice
of the initial state. As the operator $\hat P(\theta,t)$ evolves, the tuning to the single exponential of one solution of the
Navier--Stokes equation may be lost, and the loop functional then becomes an average over an ensemble of Navier--Stokes solutions, with
$|\Psi[C]|<1$. Turbulence would then correspond to a fixed point of this evolution or, to be precise, to a universal decaying trajectory
of the momentum-loop operator. This is the fixed trajectory we study in this paper: the Euler ensemble \eqref{eq:3d-complex-euler}, a fixed
point of the rescaled equation \eqref{eq:rescaled-full-mle} that decays as $1/\sqrt{2\nu\tau}$, with the vertex angles promoted to the
fermionic operators \eqref{eq:fermion-angle}.

Sections~\ref{sec:stoch-mechanism} and~\ref{sec:stoch} of the main text make this concrete for the discretized equation. At even $N$ and zero winding its time
derivative term is singular at every Euler state (Proposition~\ref{prop:stoch-singular}): an infinitesimal displacement of a single
polygon, whose loop functional has unit modulus, produces a velocity of order one in a direction that the displacement chooses, and
the polygon leaves. The thermal noise of the fluid is such a displacement, and it acts as a trigger: it selects the side at which neighbouring spins are exchanged, the step
of the least impulse on the equation (Sec.~\ref{sec:stoch-trigger}). In a stochastic model of the resulting random motion (Sec.~\ref{sec:stoch}), a Markov chain in the discrete logarithmic time in which neighbouring
spins are exchanged and the turning angle makes symmetric reflected shifts, the Euler ensemble with equal weights, with $|\Psi[C]|<1$, is the attractor from every initial state, a single
polygon included.

\section{The Quantum Statistical Principle: details}
\label{sec:S-qsp}

This section collects the identities behind the examples of Sec.~\ref{sec:S-qsp-examples} and their numerical checks.

\paragraph{The area tensor of a polygon.} For a closed polygon with vertices $C_k$, $\Delta C_k=C_{k+1}-C_k$ and $C_N=C_0$, the
integral $\oint C_\alpha\dd C_\beta$ along the straight edges is
\begin{equation}
 \Sigma_{\alpha\beta}=\sum_k\bigl(C_k+\tfrac12\Delta C_k\bigr)_\alpha\Delta C_k^\beta .
 \label{eq:S-qsp-area}
\end{equation}
For an antisymmetric tensor $\omega$,
\begin{equation}
 \omega_{\alpha\beta}\sum_{k<l}\Delta C_k^\alpha\Delta C_l^\beta=\omega_{\alpha\beta}\Sigma_{\alpha\beta},\qquad
 \sum_{k,l}\operatorname{sgn}(k-l)\,\omega_{\alpha\beta}\Delta C_k^\alpha\Delta C_l^\beta=-2\,\omega_{\alpha\beta}\Sigma_{\alpha\beta} .
 \label{eq:S-qsp-area-identities}
\end{equation}
Indeed, $\sum_{l>k}\Delta C_l=C_0-C_{k+1}$; the term with $C_0$ drops after the sum over $k$, and $\omega_{\alpha\beta}\Delta C_k^\alpha\Delta C_k^\beta=0$,
so the first sum is $-\omega_{\alpha\beta}\sum_k\Delta C_k^\alpha C_k^\beta=\omega_{\alpha\beta}\Sigma_{\alpha\beta}$. Exchanging $k$ and $l$ changes the sign of the
sum over $k>l$, which gives the second identity. In the continuum it reads
$\oint\!\oint\operatorname{sgn}(\theta-\theta')\,\dd C_\alpha(\theta)\dd C_\beta(\theta')=-2\Sigma_{\alpha\beta}$. With the Gaussian vertices
$\langle P_k^\alpha P_l^\beta\rangle=(\ii/2\nu)\,\omega_{\alpha\beta}\operatorname{sgn}(k-l)$ the loop functional of the polygon is therefore exactly $e^{\ii\Gamma/\nu}$,
$\Gamma=\frac12\omega_{\alpha\beta}\Sigma_{\alpha\beta}$, at every $N$.

\paragraph{Antiperiodic modes.} The discrete sign function is diagonal in the antiperiodic modes. For $\omega_n=\pi(2n+1)/N$ and
$0<|j|<N$,
\begin{equation}
 \frac1N\sum_{n=0}^{N-1}\cot\frac{\omega_n}{2}\,\sin(j\omega_n)=\operatorname{sgn}j ,
 \label{eq:S-qsp-cot}
\end{equation}
a finite geometric series. The Gaussian polygon is therefore
\begin{equation}
 P_k=\sum_{n=0}^{N-1}\bigl(\xi_n e^{\ii k\omega_n}+\bar\xi_n e^{-\ii k\omega_n}\bigr),\qquad
 \langle\xi_n^\alpha\bar\xi_m^\beta\rangle=\frac{\omega_{\alpha\beta}}{4\nu N}\cot\frac{\omega_n}{2}\;\delta_{nm},\qquad
 \langle\xi_n^\alpha\xi_m^\beta\rangle=\langle\bar\xi_n^\alpha\bar\xi_m^\beta\rangle=0 ,
 \label{eq:S-qsp-modes}
\end{equation}
and its vertices change sign when $k$ increases by $N$. This is the polygonal representation of Sec.~8.2 of
Ref.~\cite{MigdalDuality}, in our normalization. In the continuum limit, $\theta=2\pi k/N$, the modes become the half-integer harmonics
$e^{\ii(n+1/2)\theta}$, and the correlation function \eqref{eq:qsp-rotation-correlator} rests on
\begin{equation}
 \operatorname{sgn}x=\frac2\pi\sum_{n\ge0}\frac{\sin\bigl((n+\frac12)x\bigr)}{n+\frac12},\qquad -2\pi<x<2\pi .
 \label{eq:S-qsp-halfinteger}
\end{equation}
The odd integer harmonics $e^{\ii n\theta}$ give instead the square wave $\operatorname{sq}x$ of period $2\pi$, which equals $\operatorname{sgn}x$ only for
$|x|<\pi$. For them $\oint\!\oint\operatorname{sq}(\theta-\theta')\,\dd C_\alpha(\theta)\dd C_\beta(\theta')=-2\Sigma_{\alpha\beta}-2\oint\dd C_\alpha(\theta)\,C_\beta(\theta+\pi)$, and the last
term, which depends on the parametrization of the loop, does not vanish in general.

\paragraph{The weight and the canonical pair.} On antiperiodic functions on $[0,2\pi)$ the operator $\frac12\partial_\theta$ has no zero mode, and
its inverse is the kernel $\operatorname{sgn}(\theta-\theta')$. The Gaussian weight with the covariance \eqref{eq:qsp-rotation-correlator} is
$\exp(-\frac12\langle P,KP\rangle)$ with $K_{\alpha\beta}=-\ii\nu(\omega^{-1})_{\alpha\beta}\partial_\theta$ on the plane of the rotation, which is
\eqref{eq:qsp-rotation-action}. In the plane, $(\omega^{-1})_{12}=-1/\omega_{12}$, and $\oint P_1\dd P_2=-\oint P_2\dd P_1$ for periodic and for antiperiodic
loops, so the exponent is $(\ii\nu/\omega_{12})\oint P_2\dd P_1=\ii\oint p\,\dd q$ with $q=P_1$, $p=(\nu/\omega_{12})P_2$. In the usual convention of the path
integral, later times to the left, this gives $[\hat q,\hat p]=\ii$. Transposition reverses the order of the factors and the signs of the
commutators, which gives \eqref{eq:qsp-rotation-commutator} with the ordering of \eqref{eq:qsp}.

\paragraph{The ordered product.} For operators whose commutators are numbers,
\begin{equation}
 e^{X_0}e^{X_1}\cdots e^{X_{N-1}}=\exp\Bigl(\sum_kX_k+\frac12\sum_{k<l}[X_k,X_l]\Bigr).
 \label{eq:S-qsp-bch}
\end{equation}
With $X_k=\ii\hat P\cdot\Delta C_k$ and \eqref{eq:qsp-rotation-commutator}, $[X_k,X_l]=(\ii/\nu)\,\omega_{\alpha\beta}\Delta C_k^\alpha\Delta C_l^\beta$, and
\eqref{eq:S-qsp-area-identities} gives \eqref{eq:qsp-holonomy}. For an open path the product is the displacement operator
$e^{\ii\hat P\cdot(C_N-C_0)}$ times a phase: these are the magnetic translations.

\paragraph{States.} For $\hat\rho\propto e^{-b\,\hat a^\dagger\hat a}$, $b>0$, the symmetric part of \eqref{eq:qsp-ordered} is
$(\omega_{12}/2\nu)\coth(b/2)\,\delta^\perp_{\alpha\beta}$; the vacuum is the limit $b\to\infty$. The parity twist is the continuation to $b=\ii\pi$, where
$e^{-b\hat a^\dagger\hat a}=(-1)^{\hat a^\dagger\hat a}$, $\coth(b/2)=0$ and $\langle\hat a^\dagger\hat a\rangle=1/(e^b-1)=-\frac12$; the Abel summation is $b=\ii\pi+\epsilon$,
$\epsilon\to0$. With $g=(-1)^{\hat a^\dagger\hat a}$, $g\hat Pg^{-1}=-\hat P$, the cyclicity of the trace gives
$\operatorname{Tr}[g\,X\hat P]=\operatorname{Tr}[\hat Pg\,X]=-\operatorname{Tr}[g\,\hat P X]$ for every $X$: an operator carried around the loop changes sign, and the
Gaussian path integral runs over antiperiodic loops, with the modes \eqref{eq:S-qsp-modes}. The symmetric part of the twisted
correlation function vanishes, and \eqref{eq:qsp-ordered} reduces to \eqref{eq:qsp-rotation-correlator}.

\paragraph{The vorticity.} At a jump the one-sided value on the earlier side stands to the left. Then
$\bar P_\alpha\Delta P_\beta=\frac12(P_{\alpha+}+P_{\alpha-})(P_{\beta+}-P_{\beta-})$ becomes $\frac12[\hat P_\alpha,\hat P_\beta]$, since the terms with both values on
one side cancel, so that $B_{\alpha\beta}$ becomes $[\hat P_\alpha,\hat P_\beta]$, in agreement with \eqref{eq:jump-commutator}, and
$\ii\nu B_{\alpha\beta}$ becomes $\omega_{\alpha\beta}$, Eq.~\eqref{eq:qsp-vorticity}. For the classical Gaussian loop the one-sided values on the
same side do not correlate, $\langle P_{\alpha\pm}P_{\beta\pm}\rangle=\frac{\ii}{2\nu}\omega_{\alpha\beta}\operatorname{sgn}0=0$, and the same value follows from
$\langle P_{\alpha\pm}P_{\beta\mp}\rangle=\pm\frac{\ii}{2\nu}\omega_{\alpha\beta}$.

\paragraph{The random rotation.} For the Gaussian tensor of Sec.~\ref{sec:qsp-rotation},
$\langle(\omega_{\alpha\beta}\Sigma_{\alpha\beta})^2\rangle=2s^2\Sigma_{\alpha\beta}\Sigma_{\alpha\beta}$, and the average of $e^{\ii\Gamma/\nu}$ is
$\exp(-s^2\Sigma_{\alpha\beta}\Sigma_{\alpha\beta}/4\nu^2)$. With $s^2=4f_1$, where $f_1$ is the coefficient of the quadratic term of the velocity
correlation in Appendix~A of Ref.~\cite{migdal2024quantum}, this is the loop functional given there.

\paragraph{The rotating fluid.} On an equilateral polygon in arc length the Gaussian momentum polygon of the state
\eqref{eq:qsp-rotating} has the covariance $\langle P_k^\alpha P_l^\beta\rangle=(\ii/2\nu)\,\omega_{\alpha\beta}\operatorname{sgn}(k-l)+(2m/\Delta s)\,\delta_{\alpha\beta}\delta_{kl}$, and by
\eqref{eq:S-qsp-area-identities} its loop functional is $e^{\ii\Gamma/\nu-m|C|}$ exactly. In the operator form the two factors of
$\mathcal H_{\rm osc}\otimes\mathcal F$ commute with each other; \eqref{eq:S-qsp-bch} applies to the oscillator, and the field contributes its
displacement operator.

\paragraph{The Gibbs distribution.} On an equilateral polygon with edges of length $\Delta s$ and independent vertices,
$\langle P_k^\alpha P_l^\beta\rangle=(2m/\Delta s)\,\delta_{\alpha\beta}\delta_{kl}$, the loop functional is
$\exp(-(m/\Delta s)\sum_k|\Delta C_k|^2)=e^{-m|C|}$ exactly. The perimeter law \eqref{eq:qsp-perimeter} is the leading term as $r_0\to0$; for a
circle of radius $R$ and a Gaussian $g$ the relative correction is $9\times10^{-4}$ at $r_0/R=0.05$ and $1.5\times10^{-4}$ at $r_0/R=0.02$, and it
decreases as $(r_0/R)^2$. For the field on the circle of length $T$ in Sec.~\ref{sec:qsp-gibbs},
$\ii\oint\hat P\cdot\dd C=\sum_{n\ne0}(\beta_n\cdot\hat a_n^\dagger-\beta_n^*\cdot\hat a_n)$ with $\beta_n=(\ii/\sqrt T)\oint e^{-2\pi\ii ns/T}\dd C(s)$, and the Parseval
identity gives $\sum_n|\beta_n|^2=\int_0^T|\dd C/\dd s|^2\dd s$, since the zero mode $\oint\dd C$ vanishes. For a parametrization with
$\int_0^T|\dd C/\dd s|^2\dd s=K/T$, where $K\ge|C|^2$ by the Cauchy--Schwarz inequality, with equality at constant speed, the integral
$\int_0^\infty\dd T\,e^{-\mu^2T/2-K/2T}$ is dominated by $T=\sqrt K/\mu$ and equals $e^{-\mu\sqrt K}$ up to a power of $K$. The constant speed,
$K=|C|^2$, dominates the average over parametrizations, which gives the perimeter law $e^{-\mu|C|}$; the Gaussian fluctuations around this
saddle point renormalize the mass, as in the proper-time representation of the relativistic particle~\cite{MigdalDuality}.

\paragraph{Numerical checks.} The program \texttt{corr/qsp/qsp\_checks.py} verifies these statements on random polygons in three
dimensions, with the output in \texttt{qsp\_checks.log}. The identities \eqref{eq:S-qsp-area-identities} and \eqref{eq:S-qsp-cot} hold to
$10^{-14}$; the Gaussian polygon and the modes \eqref{eq:S-qsp-modes} give $e^{\ii\Gamma/\nu}$ to $10^{-14}$. The ordered product of the exponentials
of the oscillator \eqref{eq:qsp-oscillator}, truncated to $600$ levels, equals $e^{\ii\Gamma/\nu}$ times the unit matrix on the lowest $60$
levels to $10^{-14}$, and so do its traces in the vacuum and in a thermal state. With the Abel factor $e^{-\epsilon\hat a^\dagger\hat a}$ the
twisted trace gives the same value, to $10^{-14}$ at $\epsilon=0.2$ and $3\times10^{-12}$ at $\epsilon=0.05$, its symmetric part is
$(\omega_{12}/2\nu)\tanh(\epsilon/2)$, and $\langle\hat a^\dagger\hat a\rangle\to-\frac12$. The vorticity \eqref{eq:qsp-vorticity} holds for the operators and for
the Gaussian loop; the random rotation agrees with a Monte Carlo average within its statistical error, $1.5\times10^{-3}$; the white-noise
polygon gives $e^{-m|C|}$ to rounding, and the polygon of the rotating fluid gives $e^{\ii\Gamma/\nu-m|C|}$ to $4\times10^{-15}$ (relative); the vacuum value of the displacement operator of the field on a circle, with $120$ modes, equals
$e^{-\frac12\int_0^T|\dd C/\dd s|^2\dd s}$ to $3\times10^{-14}$ (relative), a single truncated oscillator gives $e^{-|\beta|^2/2}$ to rounding, and
$-\log\int_0^\infty\dd T\,e^{-\mu^2T/2-|C|^2/2T}$ divided by $\mu|C|$ approaches $1$ as $\mu|C|$ grows.
\section{Jumps, the sphere, and the spherical-sector postulate}
\label{sec:bv-sphere}

The discontinuities of the momentum loop carry finite commutators.
Replacing every jump by an infinitesimal tangent would erase the tensor
\eqref{eq:jump-bivector}. The appropriate regulator is therefore a momentum
polygon with finite one-sided values at each vertex, followed by a limit of
normalized observables. This is not the same as requiring the vertices of an
infinite walk to converge to one point. The products of one-sided values at the jumps are defined by the calculus of
functions of bounded variation, with midpoint values at the jumps~\cite{Ambrosio2000,Volpert1967} (Sec.~\ref{sec:S-bv}).
A polygon with unit rescaled chords has total variation $N$, so the continuum limit we propose is not a limit in the
norm of bounded variation; it is a limit of the statistics of normalized observables.

\subsection{Spherical confinement}

For real representatives $f_k$ on a common sphere,
\begin{equation}
 |f_k|^2=R^2,\qquad
 \bar f_k\cdot\Delta f_k=0,
 \qquad
 \left|\sum_{k=n}^{m-1}\Delta f_k\right|
       =|f_m-f_n|\le 2R .
 \label{eq:spherical-telescoping}
\end{equation}
The sum over a closed polygon is zero. The point of the sphere is the bound on
displacement; the telescoping equality itself holds for every polygon. Neither a
finite jump size nor a divergent total variation forces an unbounded walk.
Conversely, a bounded sequence of partial sums need not converge, and a walk may
keep visiting its compact target forever.

The real diffusion-only equation has a simple spherical stationary sector.
Removing the common decay factor gives
\begin{equation}
 m_k=(\delta_k^2)m_k-(m_k\cdot\delta_k)\delta_k .
 \label{eq:diffusive-stationary-geometry}
\end{equation}
Contracting with $\delta_k$ yields $m_k\cdot\delta_k=0$, and then
$\delta_k^2=1$ at a nonzero midpoint. Equal real radii and unit chords thus give
an exact $\tau^{-1/2}$ decay. For the full equation these two conditions are not
enough: advection must also vanish, or be compensated by the rest of the
evolution. The three-dimensional construction of Sec.~\ref{sec:three-dimensional} and the
two-dimensional one of Sec.~\ref{sec:two-dimensional} are the two corresponding solutions.

\subsection{The spherical-sector postulate}

Let us clarify what is assumed. The spherical principle selects the support of
the statistical ensemble: after the common decay factor is removed, the
candidate decaying ensemble lives on configurations with compact real
spherical representatives. The condition is imposed on these statistical
representatives, not on the Hermitian norm of each complex trajectory that
represents their equal-time averages. In two dimensions the complex angular
contours will be moved exactly to real orientation contours at finite $N$. For
the real representatives, spherical confinement prevents escape within each
chosen configuration. In the continuum one needs, in addition, tightness of the
normalized physical variables and the moment bounds required by the observables
being computed. These requirements form the Spherical-Sector Postulate; they do
not follow from the local midpoint equation alone.

The radius can depend on the arithmetic sector. For the Euler polygons
\begin{equation}
 R(p,q)=\frac{1}{2\sin(\pi p/q)},
\end{equation}
which grows near the ends of the reduced fractions. Compactness of each polygon
does not give uniform compactness of the whole arithmetic ensemble, and the end
sectors must be controlled in every continuum average.

The statistical weight, the equal-weight density matrix of the Quantum Statistical Principle (Sec.~\ref{sec:qsp}), is stated in
Sec.~\ref{sec:3d-ensemble}.
\section{The calculus of jumps}
\label{sec:S-bv}

This section states the calculus behind the products at the jumps used in Sec.~\ref{sec:bv-sphere}.

At each finite $N$ the loop is piecewise constant; it has bounded variation, and
its derivative is a sum of point masses at the jumps,
$\dd P=\sum_{\theta\in J_P}\Delta P(\theta)\,\delta_\theta$, where $J_P$ is the set of jumps
and $\delta_\theta$ the unit point mass. Midpoint multiplication gives the exact
product rule \eqref{eq:bv-product-identity} of Sec.~\ref{sec:mle-calculus}.
Together with \eqref{eq:jump-commutator} this is the calculus of bounded
variation used here. It gives a finite meaning to the products at an
interface, with the chosen central prescription made explicit~\cite{Ambrosio2000,Volpert1967}.
In this prescription an insertion is constant across its own jump; for a single
insertion the loop calculus derives it, Eq.~\eqref{eq:calc-gradient}, and the second
commutator then produces the viscous term of \eqref{eq:full-mle}. A product of insertions
at one jump gives each factor its own slice (Sec.~\ref{sec:S-contact-image}).

Two limitations should be stated. First, for a general function of bounded
variation the derivative also has an absolutely continuous part and possibly a
singular continuous part. A calculation that uses only the jump sum is not a
theorem for these parts. All finite ensemble formulas of this paper concern the
regulated pure-jump polygon; extending them to a more general limiting path
requires the corresponding weak formulation and control of its observables.
Second, a polygon with unit rescaled chords has
\begin{equation}
 \operatorname{Var}(F)=\sum_{k=0}^{N-1}|F_{k+1}-F_k|=N ,
 \label{eq:variation-divergence}
\end{equation}
so these representatives have no uniform bound on their variation as
$N\to\infty$. The finite identities remain exact, but the continuum limit we
propose is not a limit in the norm of bounded variation; it is a limit of the
statistics of normalized observables.
\section{The second area derivative: derivation}
\label{sec:S-contact}

This section derives the contact terms of Sec.~\ref{sec:contact}. Let $C(\theta)$, $0\le\theta<2\pi$, be a closed loop, $e(s)=C'(s)$ its tangent, and
\begin{equation}
 D_\alpha(s)=\frac{\delta}{\delta e_\alpha(s)},\qquad
 C(\theta)=C(0)+\int_0^\theta e(s)\dd s ,
 \label{eq:ct-tangent}
\end{equation}
the tangent derivative, with the loop reconstructed from a base point $C(0)$. On the phase
$\Phi_P[C]=\exp(\ii\oint P\cdot\dd C)$ of \eqref{eq:loop-fourier-convention} it acts as
$D_\alpha(s)\Phi_P=\ii P_\alpha(s)\Phi_P$. The area derivative of the loop calculus is the
commutator of two tangent derivatives across a point. Integrated around the loop, with
midpoint values at discontinuities (marked by a bar), it is the Stieltjes operator
\begin{equation}
 \begin{gathered}
 \mathcal L_{\alpha\beta}=\oint\left(\bar D_\alpha\,\dd D_\beta-\bar D_\beta\,\dd D_\alpha\right),\quad
 \mathcal L_{\alpha\beta}\Phi_P=-A_{\alpha\beta}[P]\,\Phi_P,\\
 A_{\alpha\beta}[P]=\oint\left(\bar P_\alpha\,\dd P_\beta-\bar P_\beta\,\dd P_\alpha\right).
 \end{gathered}
 \label{eq:ct-area-operator}
\end{equation}
For a polygonal momentum loop, $\dd P$ has an atom $\Delta P_k$ at every jump, and
$A[P]=\sum_kB_k$ is the sum of the jump bivectors \eqref{eq:jump-bivector}; the vorticity
operator $-\ii\nu\mathcal L$ is the sum of the symbols \eqref{eq:vorticity-symbol}.

Let us now differentiate the vorticity inserted by the first derivative. For a
local insertion $F_\theta=F(C(\theta))$, by \eqref{eq:ct-tangent},
\begin{equation}
 D_\alpha(s)F_\theta=K_\theta(s)\,\partial_\alpha F_\theta,\qquad
 K_\theta(s)=\mathbf 1_{(0,\theta)}(s),\qquad
 \dd_sK_\theta=\delta_0-\delta_\theta ,
 \label{eq:ct-chain}
\end{equation}
where the contact at the base point is required by periodicity. The product rule for
\eqref{eq:ct-area-operator} then reads
\begin{equation}
 \begin{aligned}
 \mathcal L_{\alpha\beta}\bigl(F_\theta\Psi\bigr)={}&F_\theta\,\mathcal L_{\alpha\beta}\Psi
 +\oint\bar K_\theta\Bigl[\partial_\alpha F_\theta\,\dd(D_\beta\Psi)-\partial_\beta F_\theta\,\dd(D_\alpha\Psi)\Bigr]\\
 &-\oint\dd K_\theta\Bigl[\partial_\alpha F_\theta\,\overline{D_\beta\Psi}-\partial_\beta F_\theta\,\overline{D_\alpha\Psi}\Bigr];
 \end{aligned}
 \label{eq:ct-product}
\end{equation}
the term with two derivatives of $F_\theta$ cancels by antisymmetry. The last line is the
contact at the mark and at the base point; the middle one is the bulk. For a fixed loop,
midpoint integration by parts, $\oint\bar K_\theta\,\dd D=-\oint\bar D\,\dd K_\theta$, combines them into
\begin{equation}
 \boxed{\mathcal L_{\alpha\beta}\bigl(F_\theta\Psi\bigr)=F_\theta\,\mathcal L_{\alpha\beta}\Psi
 +2\Bigl[\partial_\alpha F_\theta\bigl(\bar D_\beta(\theta)-\bar D_\beta(0)\bigr)
 -\partial_\beta F_\theta\bigl(\bar D_\alpha(\theta)-\bar D_\alpha(0)\bigr)\Bigr]\Psi .}
 \label{eq:ct-product-fixed}
\end{equation}
The factor $2$ collects the bulk and the contact. The check is a plane wave,
$F_\theta=e^{\ii k\cdot C(\theta)}$: by \eqref{eq:ct-chain} it shifts the momentum loop by $k$ on the arc
$(0,\theta)$,
\begin{equation}
 e^{\ii k\cdot C(\theta)}\,\Phi_P[C]=\Phi_{P+kK_\theta}[C],
 \label{eq:ct-kick}
\end{equation}
that is, it adds a jump $+k$ at the base point and $-k$ at the mark, and
\eqref{eq:ct-area-operator} picks up exactly the extra term of \eqref{eq:ct-product-fixed} with $\partial F=\ii kF$. With $F_\theta=\omega_{\gamma\delta}(C(\theta))$ and the physical
circulation phase this gives the relation \eqref{eq:ct-physical}.

\paragraph{The momentum image.} The reference
momentum $\langle P\rangle_\mu$ appears because on closed loops the variations of the tangent obey
$\oint\delta e\,\dd\theta=0$, so the tangent derivative is defined only modulo a constant operator; its
projection on the closed loops is $D-\oint D\,\dd\mu$, which acts as $\ii(P-\langle P\rangle_\mu)$. The
total is unchanged, $\oint\widehat\omega=\ii\nu\oint\bar P\times\dd P$, since $\oint\dd P=0$.

The gradient of the inserted vorticity has no symbol of its own. Its image is the jump at the
mark times the symbol, Eq.~\eqref{eq:calc-gradient}; Sec.~\ref{sec:S-contact-image} writes out the steps and their domain.
Accordingly $\partial_\lambda\omega(C(\theta))$ is represented by $\Delta P_\lambda(\theta)$ times the symbol
$\widetilde P(\theta)\times\Delta P(\theta)$, and $Q\to\nu P$. Averaging the base point over the loop with $\mu$, which the
cyclic symmetry of the ensemble requires, replaces $\bar P(\theta)-\bar P(0)$ in \eqref{eq:ct-physical} by an
integral over the loop with the antisymmetric sawtooth kernel \eqref{eq:ct-kappa} of Sec.~\ref{sec:contact}, and the contact term \eqref{eq:ct-contact}.

\paragraph{Uniqueness of the invariant symbol.} The uncentred symbol $B=\bar P\times\Delta P$ is not invariant, and no local
bilinear in the one-sided values at a jump is: the only antisymmetric bilinear, $P_-\times P_+=B$,
shifts by $U\times\Delta P$, and an invariant function of $(P_-,P_+)$ depends on $\Delta P$ alone. An invariant
symbol needs a reference from elsewhere on the loop, and with linearity, covariance, one
reference per sample and cyclic invariance this reference is $\langle P\rangle_\mu$.

\paragraph{The polygon.} The
sum over unordered pairs is half the double integral \eqref{eq:ct-W}. For $\mathcal F\equiv1$ the pairs and the
coincident term reproduce \eqref{eq:ct-zero} exactly: over ordered pairs the composition gives
$-\nu^2(\sum_k\widetilde B_k)^2+\nu^2\sum_k\widetilde B_k^2$, the contact terms give $\sum_{A\ne B}\mathcal C_{A\to B}=\nu^2(1+\frac1N)\sum_k\widetilde B_k^2$, and the
coincident term $-\frac{\nu^2}N\sum_k\widetilde B_k^2$ completes $2\nu^2\sum_k\widetilde B_k^2$. These are sums over ordered pairs, that is, the
double integral \eqref{eq:ct-W}; over the unordered pairs of \eqref{eq:ct-normalized} every term is halved, and the coincident term is the
$-\frac{\nu^2}{2N}\sum_A\widetilde B_A^2\,\mathcal F(A,A)$ of Sec.~\ref{sec:ct-polygon}. We verified \eqref{eq:ct-polygon}, this
zero-separation sum and the invariance under $P_k\mapsto P_k+U$ on Euler states, odd and even, to
machine precision.

% ===== BLOCK S4: new subsection of Sec. sec:S-contact, before the subsection sec:S-contact-image (see supplement_placement.md)
\subsection{The polygon: the pair weight and the normalization}
\label{sec:S-ct-polygon}

This subsection gives the discrete forms of Sec.~\ref{sec:ct-polygon} of the main text.

Consider the contact term \eqref{eq:ct-contact} of Sec.~\ref{sec:contact}. With $\widetilde B=\widetilde P\times\Delta P$ it splits into a bulk part,
$-\nu^2\{\Delta P(\theta)\times[\kappa\,\dd P(s)-\widetilde P(s)\dd\mu(s)]\}\cdot\widetilde B(\theta)$, and a pure contact at the mark,
$+\nu^2\widetilde B(\theta)^2\,\delta(s-\theta)\dd s$.

For a polygonal momentum loop with vertices $P_k$, $k\in\mathbb Z_N$, jumps $\Delta P_k=P_{k+1}-P_k$ and midpoints
$\bar P_k$, let $P^c_k=P_k-\langle P\rangle$, $\widetilde P_k=\bar P_k-\langle P\rangle$, $\langle P\rangle=\frac1N\sum_kP_k$, and
$\widetilde B_k=\widetilde P_k\times\Delta P_k$. An endpoint at the vertex $A$ carries the jump $\Delta P_A$, as in Sec.~\ref{sec:3d-hairpin}. For
endpoints $A\ne B$ at the distance $n=(B-A)\bmod N$ along the loop, the discrete form of
\eqref{eq:ct-contact}--\eqref{eq:ct-W}, with the closure-projected chain-rule kernel averaged over the base point, is
the pair weight
\begin{equation}
 \boxed{\begin{gathered}
 \Phi_{AB}=-\nu^2\,\widetilde B_A\cdot\widetilde B_B+\tfrac12\bigl(\mathcal C_{A\to B}+\mathcal C_{B\to A}\bigr),\\
 \mathcal C_{A\to B}=-\nu^2\Bigl\{\Delta P_B\times\Bigl[\kappa_{AB}\,\Delta P_A-\frac1N\,P^c_A\Bigr]\Bigr\}\cdot\widetilde B_B,\\
 \kappa_{AB}=\frac12-\frac{n+\frac12}N,\qquad \kappa_{BA}=\frac12-\frac{N-n+\frac12}N .
 \end{gathered}}
 \label{eq:ct-polygon}
\end{equation}
Here $\mathcal C_{A\to B}$ is the second area derivative at $A$ acting on the vorticity inserted at $B$. The diagonal $A=B$ adds the coincident term $-\frac{\nu^2}{2N}\sum_A\widetilde B_A^2\,\mathcal F(A,A)$, in which the
hairpin degenerates to a single endpoint; its hairpin argument is the limit of a vanishing arc. For $\mathcal F\equiv1$ the pairs and the coincident term reproduce \eqref{eq:ct-zero}
exactly (Supplement~\ref{sec:S-contact}).

\paragraph{The normalization.} The double integral \eqref{eq:ct-W} runs over both marks, and the
integration over the marks is the average over reparametrizations described above. Its integrand is
symmetric in the two marks, so every unordered pair of endpoints is counted twice. The sum over the unordered pairs, one half of
\eqref{eq:ct-W}, averaged over the ensemble, is the numerator of the correlation:
\begin{equation}
 \boxed{\mathcal W_N[\mathcal F]=\Bigl\langle\sum_{0\le A<B<N}\Phi_{AB}\,\mathcal F_{AB}\Bigr\rangle+\hbox{coincident term}
 =\frac N2\sum_{n=1}^{N-1}\bigl\langle\Phi_{0n}\mathcal F_{0n}\bigr\rangle+\dots}
 \label{eq:ct-normalized}
\end{equation}
The second form holds because, after the average over the spin sequences, the Euler ensemble is invariant
under the cyclic relabeling of the vertices, so the pair weight depends only on the distance $n$ along the
loop: $\sum_{A\ne B}\langle\Phi_{AB}\mathcal F_{AB}\rangle=N\sum_{n=1}^{N-1}\langle\Phi_{0n}\mathcal F_{0n}\rangle$.

\paragraph{The bare hairpin.} The pairs and the states are counted
alike in the numerator and the denominator, and their numbers cancel; the bare hairpin has no coincident term, a choice of relative
order $1/N$.

\subsection{The rule at the mark, the invariances and the diagonal}
\label{sec:S-contact-main}

This subsection details Sec.~\ref{sec:contact} of the main text: the rule at the mark, the translation and parametric invariance
of the correlation \eqref{eq:ct-W}, the diagonal of the pair weight \eqref{eq:ct-polygon}, the earlier normalization by the
number of states, and the positivity test.

\paragraph{The rule at the mark.} The rules \eqref{eq:calc-correspondence} and \eqref{eq:calc-gradient} hold for one insertion at a time; they
make the bulk of \eqref{eq:ct-contact}, at marks that share no vertex, and the contact at the base point exact consequences of
\eqref{eq:ct-physical}. At the mark the contact multiplies two insertions at the same jump. In the ordered product the derivatives of the second
area derivative stand on either side of the first insertion, so each factor gets its own slice of the same state. For the Euler states,
whose momentum loop is constant between its vertices, these slices repeat the one-sided values, and \eqref{eq:ct-contact} holds as it stands; for
the uniform rotation the rule removes the contact at the mark, exactly for uncentred symbols and up to a residual of order $1/N$ per mark for centred ones (Secs.~\ref{sec:S-contact-image} and~\ref{sec:S-contact-rotation}).

\paragraph{Translation invariance.} The closed-loop phase is invariant under
$P(\theta)\mapsto P(\theta)+U$ with $U$ constant on the loop (of any time dependence), and so is every factor in
\eqref{eq:ct-measure}--\eqref{eq:ct-W}: $\widetilde P$, $\dd P$, $\Delta P$, $\mu$, $\kappa$ and the hairpin factor. The correlation is
invariant sample by sample, term by term. A $\theta$-dependent $U(\theta)$ is not a symmetry, since it
changes the phase by $\oint U\cdot\dd C$. An invariant symbol needs a reference from elsewhere on the loop, and with linearity,
covariance, one reference per sample and cyclic invariance this reference is $\langle P\rangle_\mu$ (Sec.~\ref{sec:S-contact}).

\paragraph{Parametric invariance.} Only Stieltjes measures, values at jumps and $\mu$-masses of arcs
enter \eqref{eq:ct-contact} and \eqref{eq:ct-W}. Under a reparametrization $\theta\mapsto f(\theta)$ of the loop they are
unchanged, provided $\mu$ is defined by the loop itself (its jumps, or $|\dd P|$) and not by $\dd\theta$. The
integrals over the marks in \eqref{eq:ct-W} are the average over reparametrizations that makes the
correlation independent of where the endpoints sit on the parameter circle.

\paragraph{The diagonal.} On the diagonal the composition gives
$-\nu^2\widetilde B_A^2$ and the contact at the mark, the pure contact $+\nu^2\widetilde B_A^2$ less the share $\frac1N$ of the measure $\dd\mu$ at the
mark, gives $+\nu^2(1-\frac1N)\widetilde B_A^2$; their sum, $-\frac{\nu^2}N\widetilde B_A^2$, is halved for unordered pairs.

\paragraph{The earlier normalization.} Our earlier work~\cite{migdal2024quantum} and the previous versions of this paper normalized by the number of states alone. Up to the
number of pairs, this replaces $\mathcal D_N[\mathcal F]$ by its value at zero separation, $\mathcal D_N[1]=N(N-1)/2$, that is, it sets
the loop functional of the bare hairpin, $\Psi[\hbox{hairpin}]=\langle e^{\ii\Gamma/\nu}\rangle$, to one. For the Euler ensemble this is
wrong. Its narrow hairpin keeps a phase of order one: on the scale of the viscosity its vorticity correlation is singular, and its
momentum loop jumps at every vertex (Sec.~\ref{sec:hairpin-not-one}). We divide by the expectation value instead, and in the limit by its bulk part. It depends on the
separation, so the new normalization changes the shape of the scaling functions, not only the power of $N$. The replacement is not
derived from the loop equation; it is the conditional probability of the observables, physically better than the count of pairs. In the
pendulum limit the bulk of the bare hairpin, without the phases at its two marks, is the partition function of a Gibbs state of two
quantum pendulums, in which the weight of the hairpin is a probability. Its form follows from the equal weight of the Euler states; its
role as the measure, with the phases at the marks counted with the observables, is the definition of the conditional correlation, Bayes' formula (Sec.~\ref{sec:cond-def} and Definition~\ref{post:cond}).

\paragraph{Positivity.} At zero separation $\mathcal W$ is the enstrophy of the flow, up to a positive
factor, and the energy spectrum must be non-negative wherever the solution
applies, that is, in the renormalized limit; at finite $N$ the spectral measure of the numerator has negative atoms
(Remark~\ref{rem:intro-positivity}). The identity \eqref{eq:ct-zero} makes the first test exact. Every momentum loop whose total
vorticity is zero and whose centred jump vorticities $\widetilde P\times\Delta P$ are real, as for the Euler states, has
$\mathcal W[1]=2\nu^2\sum(\widetilde P\times\Delta P)^2\ge0$. A loop with a large total vorticity
has $\mathcal W[1]<0$, which no real flow can produce. At zero separation the hairpin is a point, its factor is one for every state, and
the denominator is the number of pairs: the test is the same for the conditional and the earlier normalizations.
Sec.~\ref{sec:3d-hairpin} and Sec.~\ref{sec:2d-positivity} apply this test,
and the spectrum test, to the Euler ensembles.

\subsection{The momentum image, step by step}
\label{sec:S-contact-image}

This subsection writes out the passage from the coordinate relation \eqref{eq:ct-physical} to the momentum image
\eqref{eq:ct-contact}, including the rule for a product of two insertions at one jump; the next one tests it on the uniform rotation,
whose coordinate-space contact term vanishes, and states what it implies for the Euler states.

\paragraph{Domain and conventions.} The loop parameter lives on the circle, $\theta\in\mathbb R/2\pi\mathbb Z$. The tangent derivatives
$D_\alpha(s)=\delta/\delta e_\alpha(s)$ act on functionals of the tangent with the base point $C(0)$ held fixed, as in \eqref{eq:ct-tangent}; in the
canonical representation of Sec.~\ref{sec:qsp-general} the base point is the argument $x_0$ of the functions in $L^2(\mathbb R^d)$, and an insertion
at $\theta$ is a multiplication operator evaluated at the transported point $C(\theta)$. On closed loops the variations obey $\oint\delta e=0$, and only
the projection $D-\oint D\,\dd\mu$ is defined. The momentum loop is closed, $P(\theta+2\pi)=P(\theta)$; on the polygon the vertices are $P_k$, $k\in\mathbb Z_N$,
and the jump $\Delta P_{N-1}=P_0-P_{N-1}$ closes the loop. At a jump the one-sided values $P(\theta\pm0)$ are the values on the two adjacent
edges, the earlier one to the left. Products of insertions at different values of $\theta$ are ordered by $\theta$; a single commutator at a jump is
given by \eqref{eq:jump-commutator} and \eqref{eq:bv-product-identity}, and a product of several insertions at one jump by Step~7.

\paragraph{Step 1: the composition is the second area derivative.} The local area derivative at $\theta$,
$\mathcal L_{\alpha\beta}(\theta)=D_\alpha(\theta-0)D_\beta(\theta+0)-D_\beta(\theta-0)D_\alpha(\theta+0)$, multiplies the phase by the jump bivector,
$\mathcal L(\theta)\Phi_P=-B(\theta)\Phi_P$, and $B(\theta)$ does not depend on $C$. Two area derivatives therefore compose,
$\mathcal L(s)\mathcal L(\theta)\Phi_P=B(s)B(\theta)\Phi_P$, and by linearity
\begin{equation}
 \mathcal L(s)\mathcal L(\theta)\,\Psi[C]=\bigl\langle B(s)B(\theta)\,\Phi_P[C]\bigr\rangle
 \label{eq:S-contact-composition}
\end{equation}
for every loop and every ensemble. In momentum space no term arises from the action of the second derivative on the first
insertion: the composition already is the full second derivative, as stated in Sec.~\ref{sec:contact}.

\paragraph{Step 2: what has to be imaged.} In coordinate space the same second derivative is the product of two vorticities plus
$\mathcal E$, Eq.~\eqref{eq:ct-physical}. The correlation of two vorticities at a fixed loop is therefore the composition minus the image of
$\langle\mathcal E\rangle$, and $\mathcal E$ consists of products of two insertions, the gradient $\partial_\lambda\omega_{\gamma\delta}(C(\theta))$ and the
tangent response $\bar Q_\beta$ at the mark and at the base point.

\paragraph{Step 3: one gradient insertion.} For one insertion the image is exact. With the base point fixed,
$D_\lambda(\theta-0)C(\theta)=1$ and $D_\lambda(\theta+0)C(\theta)=0$, so for every local insertion $F(C(\theta))$
\begin{equation}
 \begin{aligned}
 \partial_\lambda F(C(\theta))\,\Phi_v={}&-\bigl[D_\lambda(\theta+0)-D_\lambda(\theta-0)\bigr]\bigl(F(C(\theta))\Phi_v\bigr)\\
 &+\frac{\ii}{\nu}\,F(C(\theta))\bigl[Q_\lambda(\theta+0)-Q_\lambda(\theta-0)\bigr]\Phi_v .
 \end{aligned}
 \label{eq:S-contact-gradient-coord}
\end{equation}
The tangent response of the circulation,
$Q_\lambda(s)=v_\lambda(C(0))+\int_s^{2\pi}\omega_{\lambda\beta}(C(t))\,\dd C_\beta(t)$, is continuous in $s$, and the last term vanishes. For the vorticity
inserted by the first area derivative, $\langle\omega(C(\theta))\Phi_v\rangle=\langle\widehat\omega(\theta)\Phi_P\rangle$ on every loop, and in the momentum
representation the tangent derivatives at $\theta\pm0$ act on the phase only. Hence
$\langle\partial_\lambda\omega(C(\theta))\Phi_v\rangle=-\ii\langle\Delta P_\lambda(\theta)\,\widehat\omega(\theta)\Phi_P\rangle$, which is \eqref{eq:calc-gradient}.
The plane-wave relation \eqref{eq:ct-kick} is the special case of a fixed function inserted where $P$ is continuous: the insertion
$e^{\ii k\cdot C(\theta)}$ adds the jump $-k$ at the mark, and $-\ii\Delta P_\lambda$ returns $\ii k_\lambda$; a fixed function with a Fourier transform
follows by superposition. The identity
\eqref{eq:S-contact-gradient-coord} needs no superposition and applies to the vorticity, whose symbol sits at the jump. It is the rule that
gives the viscous term of \eqref{eq:full-mle}, and for the uniform rotation, where $\partial\omega=0$, it is satisfied: on the Gaussian polygon of
the rotation (below) every term of $\langle\nu\,\Delta P_k\,B_k\,\Phi_P\rangle/\langle\Phi_P\rangle$ contains the sum $\Delta C_k+\Delta C_{k+1}$ of the two edges at the
mark, and the program finds it linear in the size of the loop over three decades.

\paragraph{Step 4: one tangent response.} Likewise $Q_\beta(s)\Phi_v=-\ii\nu D_\beta(s)\Phi_v$ gives $\langle Q_\beta(s)\Phi_v\rangle=\nu\langle P_\beta(s)\Phi_P\rangle$,
exactly; on closed loops the projection gives $\nu\bigl(P-\langle P\rangle_\mu\bigr)$.

\paragraph{Step 5: the product of the two insertions.} The term $\mathcal E$ needs the image of a product, not of the factors. Let
$\Delta_\theta D_\lambda=D_\lambda(\theta+0)-D_\lambda(\theta-0)$ and let $H_{\lambda\beta}(t,s)=D_\lambda(t)D_\beta(s)\Gamma$ be the second tangent derivative of the
circulation. For every functional $X$ of the loop, $Q_\beta(s)X\Phi_v=-\ii\nu D_\beta(s)(X\Phi_v)+\ii\nu\,(D_\beta(s)X)\,\Phi_v$; with $X=\partial_\lambda F(C(\theta))$,
\eqref{eq:S-contact-gradient-coord} and $D_\beta(s)Q_\lambda(t)=H_{\lambda\beta}(t,s)$ this gives the exact relation
\begin{equation}
 \begin{aligned}
 \partial_\lambda F(C(\theta))\,Q_\beta(s)\,\Phi_v={}&\ii\nu\,D_\beta(s)\,\Delta_\theta D_\lambda\bigl(F(C(\theta))\Phi_v\bigr)\\
 &+\ii\nu\,K_\theta(s)\,\partial_\beta\partial_\lambda F(C(\theta))\,\Phi_v
 +F(C(\theta))\,\Delta_\theta H_{\lambda\beta}(\theta,s)\,\Phi_v ,
 \end{aligned}
 \label{eq:S-contact-product}
\end{equation}
with $\Delta_\theta H(\theta,s)=H(\theta+0,s)-H(\theta-0,s)$. The image of the first term is the product of the images of the two factors,
$-\ii\nu\,P_\beta(s)\,\Delta P_\lambda(\theta)\,\widehat\omega(\theta)\Phi_P$. The second term cancels in $\bar Q_\beta(\theta)-\bar Q_\beta(0)$, because $\bar K_\theta=\frac12$ at both of
its jumps. The third term decides where the factorized image applies:
\begin{itemize}[leftmargin=*,itemsep=1pt]
\item \emph{Away from the mark}, $s\ne\theta$ (on the polygon, at jumps that share no vertex with the mark), the second derivative $H(t,s)$ is
continuous at $t=\theta$, the third term vanishes, and the image of the product is the product of the images. This covers the bulk of
\eqref{eq:ct-contact} and the contact at the base point.
\item \emph{At the mark}, $s=\theta\pm0$, the two derivatives act on the same point, and the factorized image evaluates both factors on the two
one-sided values of one jump. When the polygon is a coarse slicing of a finer momentum loop, as for a smooth flow, these values do not
resolve the order of the factors: the jump of $H$ across the mark (on the polygon, for a smooth velocity field,
$\Delta_\theta H_{\lambda\beta}(\theta,\theta\pm0)=-\frac12\,\omega_{\lambda\beta}(C(\theta))$ up to terms of the order of the edge) and the dependence of the inserted
symbol on the two edges at the mark then enter the factorized image as coincident terms. Step~7 gives the rule.
\end{itemize}

\paragraph{Step 6: base point and reference momentum.} Averaging the base point over the loop with $\mu$ replaces $\bar P(\theta)-\bar P(0)$ by the
sawtooth integral of \eqref{eq:ct-kappa}, and the projection of Step~4 replaces $P$ by $P-\langle P\rangle_\mu$. Both are linear and do not change the
argument, except that on the polygon $\langle P\rangle_\mu$ contains the two one-sided values at the mark with the weight $1/N$: the reference
momentum carries a share $1/N$ of the mark to every pair of marks.

\paragraph{Step 7: the rule at the mark.} In the operator form of Sec.~\ref{sec:qsp-identity} the loop functional is the ordered exponential of
$\hat D_\alpha=\partial_\alpha+\ii v_\alpha/\nu$, a tangent derivative at $\theta$ inserts $\hat D$ at $\theta$, and the area derivative at $\theta$ inserts
$[\hat D_\alpha,\hat D_\beta]=(\ii/\nu)\,\omega_{\alpha\beta}$. A second area derivative at the same point acts on the product that already carries
$X=(\ii/\nu)\,\omega_{\gamma\delta}$ at $\theta$: its derivative at $\theta-0$ acts on the exponential before $X$, and its derivative at $\theta+0$ on the exponential after
$X$. The two derivatives stand on either side of $X$, and
\begin{equation}
 \hat D_\alpha X\hat D_\beta-\hat D_\beta X\hat D_\alpha=\Bigl(\frac{\ii}{\nu}\Bigr)^2\omega_{\gamma\delta}\,\omega_{\alpha\beta}
 +\frac{\ii}{\nu}\bigl(\partial_\alpha\omega_{\gamma\delta}\,\hat D_\beta-\partial_\beta\omega_{\gamma\delta}\,\hat D_\alpha\bigr)
 \label{eq:S-contact-op}
\end{equation}
exactly. The first term is the product of the two vorticities at the point; the second is the contact at the mark of \eqref{eq:ct-product},
with $\hat D$ after the gradient, at a third ordered position, which the two one-sided values of a jump do not provide. On the polygon
each factor is therefore given its own slice. A vertex $P_o$ is inserted before $P_A$ and a vertex $P_{o'}$ after $P_{A+1}$, on edges of zero length,
which leaves $\Phi_P$ unchanged on the original loops. The second area derivative becomes the commutator across $(P_o,P_{o'})$, and the
diagonal pair weight becomes
\begin{equation}
 \begin{gathered}
 -\nu^2\,\widetilde B_A\cdot\widetilde B_{oo'}-\nu^2\Bigl(1-\frac1N\Bigr)\bigl\{\Delta P_A\times\widetilde P_{oo'}\bigr\}\cdot\widetilde B_A,\\
 \widetilde P_{oo'}=\tfrac12(P_o+P_{o'})-\langle P\rangle,\qquad \widetilde B_{oo'}=\widetilde P_{oo'}\times(P_{o'}-P_o).
 \end{gathered}
 \label{eq:S-contact-ordered}
\end{equation}
Two adjacent marks share the vertex $P_{A+1}$; it is split in the same way into two vertices, the marks are then separated by a jump without
a mark, and the pair weight \eqref{eq:ct-polygon} for separated marks applies. The inserted momenta are fixed by the state. The second area
derivative at a point probes the loop functional on loops deformed at that point, and the refined polygon must reproduce the loop
functional of the same state on these loops. There are two cases.
\begin{enumerate}[label=(\roman*),leftmargin=*,itemsep=1pt]
\item The momentum loop of the state is constant between the vertices of its polygon. An inserted vertex then carries the value of its
edge, $P_o=P_A$ and $P_{o'}=P_{A+1}$, \eqref{eq:S-contact-ordered} is the diagonal of \eqref{eq:ct-polygon}, and the adjacent pairs are those of
\eqref{eq:ct-polygon}. This is the case of the Euler states: each state is a fixed polygon, its vertex operators commute
(Sec.~\ref{sec:qsp-euler}), and its loop functional on any loop, also on a loop with additional vertices, is the average of
$\exp(\ii\oint P\cdot\dd C)$ with the same polygon.
\item The polygon is a coarse slicing of a momentum loop that jumps also between its vertices. The inserted vertices are then new
variables with the correlations of the state. This is the case of the uniform rotation (Sec.~\ref{sec:S-contact-rotation}).
\end{enumerate}
With this rule the derivation of \eqref{eq:ct-contact} is complete: at separated marks and at the base point by Step~5, at the mark by
\eqref{eq:S-contact-op}, in both cases up to the share $1/N$ of the reference momentum (Step~6).

\subsection{Benchmark: the uniform rotation}
\label{sec:S-contact-rotation}

\paragraph{Representation and convention.} The uniform rotation \eqref{eq:qsp-rotation} is represented on the polygon by the Gaussian vertices of
Sec.~\ref{sec:qsp-rotation},
\begin{equation}
 \bigl\langle P_k^\alpha P_l^\beta\bigr\rangle=\frac{\ii}{2\nu}\,\omega_{\alpha\beta}\operatorname{sgn}(k-l),\qquad
 \bigl\langle\Phi_P[C]\bigr\rangle=e^{\ii\Gamma/\nu},\qquad k,l\in\{0,\dots,N-1\},
 \label{eq:S-contact-rot-cov}
\end{equation}
which reproduce the loop functional on every closed polygon (Supplement~\ref{sec:S-qsp}). We take $\omega_{12}=-\omega_{21}=w$ and three dimensions. The
sign function makes the loop antiperiodic in the twisted trace; the contact formulas use the closed loop of Sec.~\ref{sec:contact}, and we keep
$P_N=P_0$. The vacuum trace of Sec.~\ref{sec:qsp-rotation} adds to \eqref{eq:S-contact-rot-cov} a constant symmetric part, which drops out of every
centred quantity, so for these quantities the closed loop with \eqref{eq:S-contact-rot-cov} is the vacuum, a positive state. Uncentred, the
closing jump carries the vorticity $-\omega$ and the others $+\omega$. The centring removes this seam:
\begin{equation}
 \bigl\langle P^c_{k,\alpha}P^c_{l,\beta}\bigr\rangle=\frac{\ii}{\nu}\,\omega_{\alpha\beta}\,\kappa(l,k),\qquad
 \kappa(l,k)=\frac12-\frac{(k-l)\bmod N}{N}\quad(k\ne l),
 \label{eq:S-contact-rot-sawtooth}
\end{equation}
the sawtooth of \eqref{eq:ct-kappa}, invariant under the cyclic relabeling. All averages below are exact by Wick's theorem. In each of them the
means induced by the loop enter through cross products of the vectors $\omega\cdot\Delta C$; all edges of a hairpin are parallel, so every
hairpin gives the values of the trivial loop, at every separation.

\paragraph{Refinement conventions.} The vertices of Step~7 sit on edges of zero length, so the loop functional on the original loops is
unchanged, and the marks remain the jumps of the original polygon. Every other quantity is that of the refined polygon: $N$ is replaced by
the number $N'$ of its vertices, $\mu$ by the counting measure of its $N'$ jumps (so that $\kappa_{AB}=\frac12-\mu(\text{arc }A\to B)$, the arc holding all
of $A$ and half of $B$, and the $\dd\mu$ term of a mark has the weight $1/N'$), and $\langle P\rangle$ by the mean of its $N'$ vertices. The vertices of the
rotation are Gaussian, with \eqref{eq:S-contact-rot-cov} in the refined order, and by \eqref{eq:S-contact-rot-sawtooth} a commutator across $d$ consecutive
jumps has the centred one-point insertion
\begin{equation}
 F=\Bigl(1-\frac{2d}{N'}\Bigr)\,\omega ,
 \label{eq:S-contact-refined-F}
\end{equation}
that is, $(1-\frac2{N'})\,\omega$ at a mark and $(1-\frac6{N'})\,\omega$ for the commutator across $(P_o,P_{o'})$ of Step~7, which spans three jumps.
Uncentred, every interior commutator has $F=\omega$.

\paragraph{The test.} The rotation is deterministic, so the correlation of two vorticities at a fixed loop is the product of the one-point
insertions, for every pair of marks, coincident or not. The composition minus this product, $X_{AB}$, is the exact contact term of the
polygon, and a rule passes if its contact term cancels $X_{AB}$. The rotation is of type (ii) of Step~7: the Gaussian vertices are the time
slices of the oscillator trace, and only the refined Gaussian polygon reproduces $e^{\ii\Gamma/\nu}$ on the refined loops, whereas duplicated vertices
give $e^{\ii\Gamma/\nu}$ of the polygon without the new vertex.

\paragraph{Without refinement.} Applied to the $N$-gon itself, that is, with the slices of type (i) that this state does not have,
\eqref{eq:ct-polygon} gives on the trivial loop, with $n=(B-A)\bmod N$,
\begin{equation}
 \begin{gathered}
 \bigl\langle\widehat\omega^c_A\cdot\widehat\omega^c_B\bigr\rangle=\Bigl(1-\frac2N\Bigr)^2w^2+X_n,\qquad
 X_0=X_1=X_{N-1}=\frac12\Bigl(1-\frac2N\Bigr)^2w^2,\qquad X_n=\frac{2w^2}{N^2},\\
 \mathcal C_0=-\frac32\Bigl(1-\frac1N\Bigr)\Bigl(1-\frac2N\Bigr)^2w^2,\qquad
 \mathcal C_{1}=\mathcal C_{N-1}=-\frac32\Bigl(1-\frac2N\Bigr)\Bigl(\frac12-\frac3{2N}+\frac2{N^2}\Bigr)w^2,\\
 \mathcal C_n=-\frac{3w^2}{N^2}\Bigl(1-\frac2N\Bigr)\qquad(2\le n\le N-2),
 \end{gathered}
 \label{eq:S-contact-rot-pairs}
\end{equation}
where $\mathcal C_n=\frac12\langle\mathcal C_{A\to B}+\mathcal C_{B\to A}\rangle$ for $n\ne0$ and $\mathcal C_0$ is the contact at the mark on the diagonal,
$\nu^2(1-\frac1N)\langle\widetilde B_A^2\rangle$. Summed over the ordered pairs,
\begin{equation}
 \sum_{A,B}X_{AB}=\Bigl(\frac{3N}2-4\Bigr)w^2,\qquad
 \sum_{A,B}\mathcal C_{AB}=-3N\Bigl(1-\frac2N\Bigr)^2w^2,
 \label{eq:S-contact-rot-totals}
\end{equation}
the second in agreement with the identity \eqref{eq:ct-zero}. At separated marks $X+\mathcal C=O(N^{-2})$ per pair, from the reference
momentum. On the diagonal and at adjacent marks, which share a vertex, the duplicated slices miss the factorized correlation by $-w^2$
and $-\frac14w^2$ at large $N$.

\paragraph{With the rule: pairs.} Each kind of pair is evaluated on its own refined polygon: the diagonal on $N'=N+2$ vertices (the two of
Step~7), adjacent marks on $N'=N+1$ (the shared vertex split), separated marks on the $N$-gon. The target of each pair is the product of the
one-point insertions on the same polygon, by \eqref{eq:S-contact-refined-F} $(1-\frac2{N'})(1-\frac6{N'})\,w^2$ on the diagonal and $(1-\frac2{N'})^2w^2$
otherwise. Pair weight minus target, in units of $w^2$:
\begin{center}\small
\setlength{\tabcolsep}{5pt}
\begin{tabular}{rrrrrrr}
\toprule
 & \multicolumn{2}{c}{\eqref{eq:ct-polygon} on the $N$-gon} & \multicolumn{2}{c}{rule of Step~7} & one vertex & split\\
$N$ & diagonal & adjacent & diagonal & adjacent & inside & at $t=\frac12$\\
\midrule
8 & $-0.4570$ & $-0.1055$ & $+0.0760$ & $-0.0041$ & $-0.1152$ & $-0.0879$\\
32 & $-0.8377$ & $-0.2005$ & $+0.0270$ & $-0.0008$ & $-0.2019$ & $-0.1991$\\
128 & $-0.9576$ & $-0.2367$ & $+0.0075$ & $-0.00006$ & $-0.2368$ & $-0.2366$\\
$\infty$ & $-1$ & $-\frac14$ & 0 & 0 & $-\frac14$ & $-\frac14$\\
\bottomrule
\end{tabular}
\end{center}
For uncentred symbols the rule is exact at every $N$, pair by pair: the composition equals the product of the one-point insertions and the
contact at the mark vanishes, to rounding, whereas duplicated slices give $+\frac12w^2$ from the composition and $-\frac32w^2$ from the contact.
For centred symbols the rule is exact only asymptotically: the residual is about $0.96/N'$ on the diagonal and $O(N'^{-2})$ at adjacent and
separated marks, because the reference momentum contains the vertices of the marks with the weight $1/N'$ (Step~6).

\paragraph{With the rule: the integrated observable.} Summed over all ordered pairs, the pairwise residuals above give $2w^2/N$ at large $N$
(the sum times $N/2$ is 1.54, 1.14, 1.04 at $N=8$, 64, 256). Measured instead against the common target $(1-\frac2N)^2w^2$ of the original polygon,
the same sum tends to $-4w^2$ ($-0.88$, $-3.49$, $-3.87$): on the diagonal the targets differ by $(1-\frac2{N'})(1-\frac6{N'})-(1-\frac2N)^2\simeq-\frac4N$
per mark. A benchmark with one refinement for all marks removes this mismatch of conventions. We give every mark four vertices,
$(P_{o_A},P_{a_A},P_{b_A},P_{o'_A})$, $N'=4N$: the mark is the jump $a_A\to b_A$, the second area derivative at the mark is the commutator across
$(o_A,o'_A)$, and adjacent marks are separated by $o'_A$ and $o_{A+1}$. With the conventions above and the target $F_A\cdot F_B$ on this polygon, the
integrated residual $\sum_{A,B}(\Phi_{AB}-F_A\cdot F_B)$ is zero at every $N$ for uncentred symbols. For centred symbols it is
\[
 \sum_{A,B}\bigl(\Phi_{AB}-F_A\cdot F_B\bigr)=\Bigl(-\frac{13}{16}+\frac{15}{32N}\Bigr)w^2
\]
to rounding for $8\le N\le64$ ($-\frac{11}8+\frac3{4N}$ if $\mu$ is restricted to the marks). It does not tend to zero; it is of order one, against the
integrated target $N^2(1-\frac1{2N})^2w^2$, so its relative size is $O(N^{-2})$. In sum, the benchmark is exact for uncentred symbols, pair by pair
and integrated, and asymptotic for centred symbols: pair by pair with the residuals above, and integrated to relative order $N^{-2}$.

\paragraph{Candidate rules that fail.} (a) The formula \eqref{eq:ct-polygon} on the unrefined $N$-gon, the first two columns. (b) One vertex
inserted inside the jump ($N\to N+1$), with the two insertions on the two halves: the halves share the new vertex, and the pair weight
misses the product by $-\frac14w^2$. (c) A split of the jump at $P_A+t\,\Delta P_A$, a function of the sample: the contact term is quadratic in the
jump and the vorticity linear, the coincident value becomes $3t(1-t)\,w^2$, and no $t$ gives $w^2$. Two slices, one on each side of the jump,
are the minimum.

\paragraph{The Euler states.} They are of type (i), so the rule is exactly \eqref{eq:ct-polygon} at every pair of marks. The zero-separation
identity \eqref{eq:ct-zero}, its coefficient $2=(1+\frac1N)+(1-\frac1N)$ from the contact terms at distinct marks and at the mark, the positivity
test of Sec.~\ref{sec:3d-zero-separation}, and the atoms of $V_4$ and $V_6$ are unchanged. The share of the marks is as follows (exact
enumeration, normalization \eqref{eq:ct-normalized}; each entry is the composition plus the contact terms of that kind of pair):
\begin{center}\small
\setlength{\tabcolsep}{3.5pt}
\begin{tabular}{rrrrr|rrrrr}
\toprule
\multicolumn{5}{c|}{even ensemble, $M=0$} & \multicolumn{5}{c}{odd ensemble}\\
$N$ & separated & adjacent & coincident & $W_N(0)$ & $N$ & separated & adjacent & coincident & $W_N(0)$\\
\midrule
8 & 0.5714 & 0.3118 & $-0.0520$ & 0.8313 & 5 & $-0.3329$ & $-0.1757$ & $-0.0593$ & $-0.5679$\\
12 & 1.4358 & 0.5914 & $-0.0811$ & 1.9461 & 11 & $-2.1218$ & $-0.2148$ & $-0.1027$ & $-2.4393$\\
16 & 2.6369 & 0.8851 & $-0.1067$ & 3.4153 & 17 & $-4.7075$ & $-0.0570$ & $-0.1370$ & $-4.9015$\\
\bottomrule
\end{tabular}
\end{center}
The separated pairs alone, which do not involve the rule at the mark, are non-negative for every even state at zero winding with $N\le16$
(zero only where all $a_k$ vanish; the smallest ratio to $\sum_ka_k^2$ is $0.25$, $0.15$, $0.11$ at $N=8,12,16$) and negative for the odd ensemble at
$5\le N\le17$, so the positivity selection does not depend on the rule at the mark. The leading spectrum does not depend on the terms at the
mark either: the pairs that share no vertex do not involve the rule, and the coincident and adjacent parts of $V_N$, which we write
$V_N^{\rm coinc}$ and $V_N^{\rm adj}$, are bounded on every interval $[0,\Lambda]$, state by state, by quantities that vanish relative to the
leading spectrum.

\begin{lemma}[Local bounds on the terms at the mark]
\label{lem:S-contact-local}
For every state of the even ensemble at zero winding, every $N\ge4$ and every $\Lambda>0$,
\begin{equation}
 \bigl\|V_N^{\rm coinc}\bigr\|_{{\rm TV},[0,\Lambda]}\le\frac{\Lambda^2}{N^2},\qquad
 \bigl\|V_N^{\rm adj}\bigr\|_{{\rm TV},[0,\Lambda]}\le\frac{52\,\Lambda^2}{N},
 \label{eq:S-contact-local}
\end{equation}
where $\|\cdot\|_{{\rm TV},[0,\Lambda]}$ is the total variation of the measure restricted to $[0,\Lambda]$. The bounds hold for the ensemble average, and in
the normalization of the leading spectrum they read $\|V_N^{\rm coinc}/\sqrt N\|\le\Lambda^2N^{-5/2}$ and $\|V_N^{\rm adj}/\sqrt N\|\le52\,\Lambda^2N^{-3/2}$.
\end{lemma}

\begin{proof}
Coincident atoms. By \eqref{eq:3d-centred-vorticity} $a_k=((h_k-\langle f\rangle)\times\delta_k)_3$ with $|\delta_k|=1$, so $|a_k|\le|Q_{kk}|$ with $Q_{kk}=h_k-\langle f\rangle$, the
real part of $m_k-\langle f\rangle$. The atom sits at $K_{kk}=N|Q_{kk}|/\sqrt2$ with the weight $a_k^2/2N\le|Q_{kk}|^2/2N=K_{kk}^2/N^3$, which is at most $\Lambda^2/N^3$
on $[0,\Lambda]$, and there are $N$ atoms.

Adjacent atoms. Let the marks be $m$ and $m+1$, so that the arc between them holds the single vertex $f_m$, and let $u=f_m-\langle f\rangle$. Then
$Q_{m,m+1}=\frac N{N-1}u$ and $K=N|Q_{m,m+1}|/\sqrt2$. With $u_j=(u\times\delta_j)_3$ and $s=(\delta_m\times\delta_{m+1})_3$ we have $a_m=u_m$ and
$a_{m+1}=u_{m+1}+s$, and the pair weight \eqref{eq:3d-pair-weight}, with $\kappa_{m,m+1}=\frac12-\frac3{2N}$, is
\begin{equation}
 \Phi_{m,m+1}=-u_mu_{m+1}-\frac{u_m^2+u_{m+1}^2}{2N}+s\Bigl[\Bigl(\frac14-\frac5{4N}\Bigr)u_{m+1}-\Bigl(\frac34+\frac1{4N}\Bigr)u_m\Bigr]
 +\frac12\Bigl(\frac12-\frac3{2N}\Bigr)s^2 ,
 \label{eq:S-contact-adj}
\end{equation}
so that $|\Phi_{m,m+1}|\le(1+\frac1N)|u|^2+|s|\,|u|+\frac14s^2$, since $|u_j|\le|u|$. The geometry of the state bounds $s$ by $u$. Consecutive chords make the
angle $0$ or $\beta$, so $|s|\le|\sin\beta|=c/R$ with $c=|\cos\frac\beta2|$, by $2R\sin\frac\beta2=1$. Every vertex is far from the centroid: since consecutive
vertices differ in angle by $\pm\beta$ and $(1-\cos x)+(1-\cos(x\pm\beta))\ge2(1-c)$, pairing the vertices in consecutive pairs gives
\[
 |f_m-\langle f\rangle|\ge\frac{f_m}R\cdot(f_m-\langle f\rangle)=\frac RN\sum_k\bigl(1-\cos(\varphi_k-\varphi_m)\bigr)\ge R(1-c).
\]
With $R^2=1/\bigl(4(1-c^2)\bigr)$ this gives $|s|\le c/R\le4c(1+c)|u|\le8|u|$, and $|\Phi_{m,m+1}|\le(25+\frac1N)|u|^2\le26|u|^2$. On $[0,\Lambda]$,
$|u|=\frac{N-1}N\sqrt2K/N\le\sqrt2\Lambda/N$, so $|\Phi_{m,m+1}|\le52\Lambda^2/N^2$, and there are $N$ adjacent pairs.
\end{proof}

The proof also bounds the support from below: every adjacent atom has $K\ge(N/\sqrt2)\,R\,(1-|\cos\frac\beta2|)$, and a coincident atom at $K=0$ has zero
weight. Over all states with $N\le16$ the bounds are far from saturated: $\max|a_k|/|Q_{kk}|=1$ and $\max|\Phi_{m,m+1}|/|u|^2=1.50$, and every
inequality of the proof holds state by state. The lemma establishes the local disappearance for the present weights; it does not establish
invariance under arbitrary alternative contact prescriptions.

\begin{remark}[Typical locations]
\label{rem:S-contact-locations}
In the zig-zag layer, $\pi-\beta\sim N^{-1/2}$, the coincident atoms sit at $K\sim\sqrt N$, since $|h_k|=B\simeq\frac14(\pi-\beta)$, and the adjacent ones near
$K\simeq NR/\sqrt2\simeq0.35\,N$; for small angles, $\beta\lesssim N^{-1/2}$, the polygon spans an arc of length of order $\sqrt N$, and they move to
$K\sim N^{3/2}$. These are typical locations, not support bounds: exceptional states,
such as $p/q=1/(N-1)$, place adjacent atoms at $K$ of order one, where the lemma applies. In the transfer formula, up to $N=80$ at $h=\frac12$
and $h=1$, the adjacent pairs oscillate in $W_N(h)$ with the period $2\pi/(hR)$ in $N$, $R=\frac12$, and the coincident term stays below $2\times10^{-3}$.
The atoms at $K=0$ come from separated pairs with $Q_{mn}=0$: $V_6(\{0\})=\frac{23}{1920}$ and $V_8(\{0\})=\frac1{140}$, exactly.
\end{remark}

\paragraph{What remains a choice.} That an Euler state at fixed $N$ has a momentum loop constant between its vertices is the definition of
the ensemble in this paper: the polygon is the state. If the limit $N\to\infty$ were represented, at the scale of one step, by a finer loop with
new values, the rule would give different terms at the mark only; they carry $+26\%$ (adjacent) and $-3\%$ (coincident) of $W_{16}(0)$, and
they do not decide the sign of $W_N(0)$.

\paragraph{Programs.} In \texttt{corr/contact/}: \texttt{wick\_rotation.py} evaluates the averages exactly by Wick's theorem with the means of an
arbitrary closed polygon; \texttt{benchmark\_rotation.py} gives \eqref{eq:S-contact-rot-pairs}--\eqref{eq:S-contact-rot-totals}; \texttt{mc\_crosscheck.py}
repeats them by the full Isserlis sum over the $3N\times3N$ covariance ($2\times10^{-16}$) and by a Monte Carlo average over the antiperiodic modes
\eqref{eq:S-qsp-modes}; \texttt{mark\_rule\_rotation.py} gives the table of the rule; \texttt{common\_refinement.py} the integrated residuals, with
pair-specific and with one common refinement; \texttt{mark\_rule\_euler.py} the Euler table, the signs of the separated pairs and the atoms of
$V_4$, $V_6$ by kind; \texttt{mark\_bounds.py} checks every step of Lemma~\ref{lem:S-contact-local} over all states with $N\le16$ and the atoms at
$K=0$; \texttt{markWcorr.c} is \texttt{evenWcorr.c} with the adjacent pairs reported separately, checked against enumeration to $4\times10^{-16}$ by
\texttt{check\_markWcorr.py}.
\section{Two dimensions: the complex rotating polygon}
\label{sec:two-dimensional}

In two dimensions a nondegenerate Euler polygon has no normal direction in
which to place the constant imaginary component of the three-dimensional
solution. Nevertheless the full midpoint equation has an exact complex planar
trajectory, and its uniform orientation average has a compact real
representative. Let us stress that the distinction between this trajectory and
its averaged representative is essential: the factor $\ii$ in the advective term
must be retained.

We use $\mathsf J(x,y)=(-y,x)$, logarithmic time and rescaled variables; note
that in this section the midpoint and the jump are attached to the edge ending at
the vertex $k$,
\begin{equation}
 s=\log(\tau/\tau_*),\qquad F_k=\sqrt{2\nu\tau}\,P_k,\qquad
 m_k=\frac{F_k+F_{k-1}}2,\qquad d_k=F_k-F_{k-1},\qquad \tau=t+t_0 .
 \label{eq:2d-rescaling}
\end{equation}
The planar specialization of the full central midpoint equation
\eqref{eq:rescaled-full-mle} is
\begin{equation}
 2m_k'=(1-d_k^2)m_k+(m_k\cdot d_k)d_k
 +\ii\left[\frac{(m_k\cdot d_k)^2}{d_k^2}-m_k^2\right]d_k ,
 \label{eq:2d-full-rescaled}
\end{equation}
with all products complex bilinear.

\subsection{Rational angles and the logarithmic rotation}

Take coprime integers $0<p<q$, excluding the antipodal case, and set
\begin{equation}
 \beta=\frac{2\pi p}{q},\qquad
 R=\frac1{2\sin(\beta/2)},\qquad
 B=\frac12\cot(\beta/2),\qquad
 e(z)=(\cos z,\sin z).
 \label{eq:2d-arithmetic-parameters}
\end{equation}
Thus $B\ne0$ and $q\ge3$. The sine and cosine in $e$ are entire functions, and
the same symbol is used for a real angle and its continuation.

\begin{proposition}[Complex planar Euler trajectory]
\label{prop:2d-complex-rotation}
For every constant $\phi_0\in\mathbb C$,
\begin{equation}
 F_k(s)=R\,e\!\left(k\beta+\phi_0-\frac{\ii B}{2}s\right),
 \qquad k\pmod q,
 \label{eq:2d-complex-rotation}
\end{equation}
solves \eqref{eq:2d-full-rescaled}. Its bilinear invariants are
\begin{equation}
 d_k^2=1,\qquad m_k\cdot d_k=0,\qquad
 m_k^2=B^2,\qquad m_k\times d_k=B .
 \label{eq:2d-invariants}
\end{equation}
\end{proposition}
The proof is a direct substitution (Sec.~\ref{sec:S-2d}).

In other words, advection rotates the regular polygon with the constant
complex angular velocity $-\ii B/2$ per unit of logarithmic time. A rotation by an
imaginary angle is not a rotation of the real polygon; it is a stretch. The bilinear invariants \eqref{eq:2d-invariants} stay fixed, while the squared Hermitian norm of every vertex
grows as $(\tau/\tau_*)^{|B|}$ at late times (Sec.~\ref{sec:S-2d}). Each complex trajectory therefore grows without bound; why its orientation average
does not is explained in Remark~\ref{rem:2d-growth} of Sec.~\ref{sec:S-2d}. The family has no
independent spin variables: a rational angle and a common orientation are its only parameters.

\subsection{A real representative of the orientation average}

Let $\ell_k=C_{k+1}-C_k\in\mathbb R^2$ be the edges of a closed spatial polygon.
At fixed $p/q$ define
\begin{equation}
 \Psi_{p/q}[C,t]=\frac1{2\pi}\int_0^{2\pi}\dd\phi\,
 \exp\!\left\{\frac{\ii}{\sqrt{2\nu\tau}}
 \sum_k R e(k\beta+\phi-\ii Bs/2)\cdot\ell_k\right\}.
 \label{eq:2d-complex-phase-average}
\end{equation}
This formula has the following exact real representation.

\begin{proposition}[Moving the orientation contour]
\label{prop:2d-phase-shift}
For every finite polygon and every finite real $s$,
\begin{equation}
 \Psi_{p/q}[C,t]=\frac1{2\pi}\int_0^{2\pi}\dd\phi\,
 \exp\!\left\{\frac{\ii}{\sqrt{2\nu\tau}}
 \sum_k R e(k\beta+\phi)\cdot\ell_k\right\}.
 \label{eq:2d-real-phase-average}
\end{equation}
The identity holds also with an entire $2\pi$-periodic insertion in the
orientation, in particular with polynomial insertions of vertices, midpoints
and jumps.
\end{proposition}
\begin{proof}
The integrand is an entire, $2\pi$-periodic function of the orientation.
Integrate it around the rectangle with horizontal sides $[0,2\pi]$ and
$[0,2\pi]-\ii Bs/2$. Cauchy's theorem applies, and the vertical sides cancel by
periodicity. The same argument applies to the insertions, and differentiation
with respect to finitely many contour coordinates commutes with these finite
integrals, uniformly on compact sets of those coordinates.
\end{proof}

The right side of \eqref{eq:2d-real-phase-average} is a positive normalized
orientation mixture of real momentum-loop phases. The rescaled representatives stay on the
real circle of radius $R$, although the Hermitian norm of the complex trajectories on the
left grows as $R^2\cosh(Bs)$. This is an identity of the
averaged loop functional, not a pointwise equality of the two trajectories. It
removes the logarithmic rotation before the spectrum is computed. It does not by
itself prove that every local insertion of a chosen discretization is the
physical Navier--Stokes insertion; the operator correspondence stated in
Sec.~\ref{sec:mle} is still required.
\section{Two dimensions: rigidity on the circle}
\label{sec:two-dimensional-rigidity}

The rigidity statement concerns the compact real representatives, with the
common complex orientation factored out. We fix the rescaled radius $R$ and
allow real relative angular displacements. This is a specified constrained
sector; it is not the whole complex set $F_k^2=R^2$, and it is not the claim
that every initially co-circular polygon stays co-circular under the full
equation. Write
\begin{equation}
 F_k=R e(\theta_k),\qquad
 h_k=\frac{\theta_k-\theta_{k-1}}2\in\mathbb R,\qquad
 \psi_k=\frac{\theta_k+\theta_{k-1}}2 .
 \label{eq:2d-angle-gaps}
\end{equation}
\begin{proposition}[Local rigidity of real gaps]
\label{prop:2d-fixed-circle-rigidity}
Let $h_0=\pi p/q\ne\pi/2$ and $R^2=(4\sin^2h_0)^{-1}$. Every sufficiently nearby
exact solution of \eqref{eq:2d-full-rescaled} on the same bilinear circle, with real gaps
and the same winding number, has $h_k=h_0$ for every $k$. Its only freedom is
the constant common complex orientation of \eqref{eq:2d-complex-rotation}.
\end{proposition}
The proof, in Sec.~\ref{sec:S-2d-rigidity}, resolves \eqref{eq:2d-full-rescaled} along the midpoint and its normal. This gives an
exact equation $h_k'=g(h_k)$ for each real gap, with $g$ strictly convex or strictly concave near $h_0$; closure fixes the sum of the
gaps, and the strict Jensen inequality then forces them to coincide.
The argument applies to odd and even primitive polygons alike; it has no parity
exception at the level of nearby exact solutions. The real-gap
hypothesis is essential: the strict Jensen inequality does not apply to
unrestricted complex angular perturbations.

The result is local rigidity of compatible constrained trajectories, and
invariance of their uniform orientation ensemble. It is not a theorem of
Lyapunov attraction for arbitrary planar or complex perturbations. The
invariant representative measure follows from Proposition~\ref{prop:2d-phase-shift}; no
ergodicity of an individual periodic rational walk is needed. The formal staggered mode of the primitive square does not continue to an exact
solution on the fixed circle, and a radius that varies in time gives a weaker statement (Sec.~\ref{sec:S-2d-rigidity}).
\section{Two dimensions: the vorticity correlation violates positivity}
\label{sec:2d-positivity}

The planar Euler polygon is an exact solution of the momentum-loop equation, and its
orientation average has a real representative (Sec.~\ref{sec:two-dimensional}). Whether it
describes a turbulent flow is decided by its vorticity correlation, which must be
non-negative at zero separation and must produce a non-negative energy spectrum. Let us
apply the correlation of Sec.~\ref{sec:contact} to it, first with the earlier normalization by the number of pairs, and then as the
conditional average of Sec.~\ref{sec:cond-def}, divided by the loop functional of the same hairpin (Sec.~\ref{sec:2d-cond}).

Write the real representative of a primitive polygon as
\begin{equation}
 F_j=R_{pq}\,e(\phi+2\pi pj/q),\qquad R_{pq}=\frac1{2\sin\eta},\qquad \eta=\frac{\pi p}q,
 \label{eq:2d-polygon-spectrum}
\end{equation}
with $q\ge3$, $0<p<q$, $(p,q)=1$, $e(\phi)=(\cos\phi,\sin\phi)$ and $\phi$ uniform on the circle; the complex
logarithmic rotation \eqref{eq:2d-complex-rotation} has been removed by the contour shift of
Proposition~\ref{prop:2d-phase-shift}. Its mean is zero, $\langle F\rangle=0$, so the centred symbols of
\eqref{eq:ct-measure} coincide with the uncentred ones, and in the phase convention $P_j=F_j/\sqrt{2\nu\tau}$
every jump carries the same tensor
\begin{equation}
 B_{pq}=\overline F_j\times\Delta F_j=\frac12\cot\eta,\qquad
 \widehat\omega_j=\frac{\ii B_{pq}}{2\tau},\qquad
 \widehat\omega_m\widehat\omega_n=-\frac{B_{pq}^2}{4\tau^2}.
 \label{eq:2d-two-insertion-sign}
\end{equation}
The complex orientation shift preserves this tensor, and pairing $p/q$ with $1-p/q$ changes the
sign of both factors; the product is negative for every pair of endpoints. This is the
composition alone. The contact terms \eqref{eq:ct-polygon} add, for endpoints $n$ edges apart, $x=n/q$,
\begin{equation}
 \boxed{4\tau^2\,\Phi(n)=-B_{pq}^2+\tfrac12B_{pq}(1-2x)\sin\frac{2\pi pn}q-\frac{B_{pq}^2}q\cos\frac{2\pi pn}q .}
 \label{eq:2d-corrected-pair}
\end{equation}
The added terms oscillate with the position of the second endpoint and change sign; they do not
change the sign of the correlation. At zero separation the identity \eqref{eq:ct-zero} is exact:
the polygon carries the total vorticity $q\,\ii B_{pq}/(2\tau)$, and
\begin{equation}
 \boxed{\sum_{0\le m<n<q}4\tau^2\,\Phi(n-m)+\hbox{coincident term}=-\frac{q(q-2)}2\,B_{pq}^2<0\qquad(q\ge3).}
 \label{eq:2d-zero-separation}
\end{equation}
The contact terms reduce the magnitude from $q(q-1)/2$ to $q(q-2)/2$, but not the sign, for every
polygon. At finite separation the hairpin factors average the oscillating terms of
\eqref{eq:2d-corrected-pair} against the smooth kernel of the hairpin. With uniform counting of the
primitive polygons and endpoints at the vertices, the source function computed with the contact terms differs from the
one of the pure product $-B_{pq}^2$ by less than $1.6\%$ at $N=100$ and less than $0.6\%$ at $N=300$ of its value at zero separation,
for every $h$ of a grid of step $0.01$ in $0\le h\le1$ (Sec.~\ref{sec:S-2d}). The ratio of the two sources stays within these bounds at
the seven values of $h$ tabulated there, but not near the zeros of the source, which changes sign at finite $N$.
With the composition alone the spectral measure, a sum of point masses at $K=N|Q|/\sqrt2$ with the
weights $-B_{pq}^2/(4\tau^2)$ (cf.\ Sec.~\ref{sec:3d-hairpin}), is negative at every wave number. The contact terms change the source function by less than $1.6\%$ of its zero-separation value on the computed interval. This closeness does not fix the sign of the full Hankel transform. The limit $N\to\infty$ does: the contact terms average to zero, and the spectral measure of the numerator, hence the spectrum of the correlation with this normalization, is negative at every wave number, Eq.~\eqref{eq:2d-cond-measure}. At finite $N$, with the contact terms, single point masses of either sign occur, but their sum is negative in every bin of width $0.1$ decade for $100\le N\le3200$ (Sec.~\ref{sec:S-2d-cond}).

\begin{proposition}[The planar solution fails the finite-cutoff enstrophy test]
\label{prop:2d-rejected}
For every primitive planar Euler polygon the vorticity correlation of Sec.~\ref{sec:contact} is
negative at zero separation, exactly, \eqref{eq:2d-zero-separation}. With uniform counting of the
polygons its source function equals that of the negative composition $-B_{pq}^2$ to within $1.6\%$ of its zero-separation value for
$0\le h\le1$ at $N=100$, and to within $0.6\%$ at $N=300$.
\end{proposition}

As for the odd ensemble in three dimensions (Proposition~\ref{prop:3d-positivity}), finite-cutoff spectra may be signed, so this
test alone does not exclude a positive renormalized limit; but no physically acceptable limit of the planar solution has been
established: the limit of its conditional correlation, taken in Sec.~\ref{sec:2d-cond}, is negative at every separation
(Proposition~\ref{prop:2d-conditional}), and we do not consider it further as a candidate for decaying two-dimensional turbulence.

Let us stress what this does and does not mean. The planar trajectory \eqref{eq:2d-complex-rotation} remains
an exact solution of the momentum-loop equation, and the contour shift of
Sec.~\ref{sec:two-dimensional} remains an exact statement about its orientation average. What fails, at every finite $N$ and in the limit of the conditional correlation, is the identification of its loop functional with the circulation statistics of a real flow. The
reason is visible in \eqref{eq:2d-two-insertion-sign}: every vertex of the polygon carries the same imaginary
vorticity, so the polygon has a large total vorticity, and its square, the first term of
\eqref{eq:ct-zero}, dominates. In three dimensions the zero-winding states have zero total vorticity,
and the same identity makes their correlation nonnegative at zero separation (Sec.~\ref{sec:3d-hairpin}). The conditioning on the
hairpin does not change this, as we now show.

\subsection{The conditional correlation}
\label{sec:2d-cond}

Does the conditional correlation of Sec.~\ref{sec:cond-def} change this sign? In three dimensions the division by the loop functional of
the hairpin, in place of the number of pairs, selects the polygons that carry the correlation: at fixed $h>0$ the bare hairpin is carried
by the fraction $N^{-1/2}$ of the angles near $\pi$, and there the Gibbs state of the two pendulums appears (Sec.~\ref{sec:cond-pendulum}).
Let us repeat the construction in the plane.

In two dimensions the separation lies in the plane of the polygon, so there is no projection and no average over $\vartheta$:
$h=r/(\sqrt2L)$ in \eqref{eq:cond-def-h}, with $L=\sqrt{\widetilde\nu\tau}$ and $\widetilde\nu=\nu N^2$, where $N$ is the cutoff of the
denominators, $3\le q\le N$, which fixes one viscosity for the whole ensemble. The hairpin vector of the marks $m<n$, $\ell=n-m$,
$x=\ell/q$, is \eqref{eq:3d-hairpin-averages} with $q$ in place of $N$, and for the polygon \eqref{eq:2d-polygon-spectrum}
\begin{equation}
 |Q_{mn}|=\frac{|\sin(\pi p\ell/q)|}{2q\,x(1-x)\sin^2\eta} .
 \label{eq:2d-cond-Q}
\end{equation}
The source function $W_N(h)$ and the bare hairpin $D_N(h)$ are \eqref{eq:3d-source-function} and \eqref{eq:hp-bare} with this hairpin and
the pair weight \eqref{eq:2d-corrected-pair}, the coincident term included, and the literal ratio is $C_N=W_N/D_N$,
\eqref{eq:cond-def-ratio}. The bulk $D^{\rm bulk}_N(h)$ is \eqref{eq:cond-bulk-mid}, the hairpin of the edge midpoints, and
$C^{\rm bulk}_N=W_N/D^{\rm bulk}_N$. For the regular polygon the midpoints form a regular polygon of radius $|B_{pq}|$, and in complex
notation (Sec.~\ref{sec:S-2d-cond})
\begin{equation}
 Q^{\rm mid}_{mn}=\cos\eta\,e^{\ii\eta}\,Q_{mn},\qquad
 Q_{mn}-Q^{\rm mid}_{mn}=-\ii\sin\eta\,e^{\ii\eta}\,Q_{mn} .
 \label{eq:2d-cond-mid}
\end{equation}
The phases at the marks carry the fraction $\sin^2\eta$ of $|Q_{mn}|^2$. Near $\eta=\frac\pi2$, the planar counterpart of the critical
layer, they carry all of it, and the bulk hairpin tends to one.

The basic observation is that the sign does not enter the conditioning. Every vertex carries the same vorticity
\eqref{eq:2d-two-insertion-sign}, so the composition of every pair is the same number, and polygon by polygon, in units of
$1/(4\tau^2)$,
\begin{equation}
 \boxed{W_{p/q}(h)=-B_{pq}^2\,D_{p/q}(h)+W^{\rm ct}_{p/q}(h)-\tfrac12B_{pq}^2\,J_0\bigl(hN|B_{pq}|\bigr) ,}
 \label{eq:2d-cond-split}
\end{equation}
where $D_{p/q}$ is the bare hairpin of the polygon and $W^{\rm ct}_{p/q}$ collects the contact terms of \eqref{eq:2d-corrected-pair}, of
order $B_{pq}$ against $B_{pq}^2$. This is exact at every $N$ and $h$. The conditional ratio of the composition is therefore the average
of $-B_{pq}^2$ over the polygons, with their bare hairpins as weights. The conditioning reweights the polygons; it cannot act on the sign
of $-B_{pq}^2$, unless the weights themselves change sign.

At zero separation both denominators are the number of pairs, and \eqref{eq:2d-zero-separation} gives, with one weight per state as in
\eqref{eq:ct-normalized},
\begin{equation}
 C_N(0)=C^{\rm bulk}_N(0)=-\frac{\sum_{q=3}^Nq(q-2)\,[J_2(q)-3\varphi(q)]}{12\sum_{q=3}^Nq(q-1)\,\varphi(q)}
 \simeq-\frac{\pi^2N}{90\,\zeta(3)}=-0.0912\,N ,
 \label{eq:2d-cond-zero}
\end{equation}
with Jordan's totient $J_2(q)=q^2\prod_{\ell\mid q}(1-\ell^{-2})$, from $\sum_{(p,q)=1}\cot^2(\pi p/q)=[J_2(q)-3\varphi(q)]/3$. It is
negative at every $N$ and grows as $N$; the polygons of small angle, $B_{pq}\simeq q/(2\pi p)$, carry it. Each polygon weighted by its
own number of pairs gives $-\pi^2N/(108\,\zeta(3))$, and a fixed prime $q=N$ gives $-(N-2)^2/[12(N-1)]$.

Now take $N\to\infty$ at fixed $h>0$. With $t=q/N$, $u=\{p\ell/q\}$ and $V=[2t\,x(1-x)\sin^2\eta]^{-1}\ge2$, the hairpin argument is
$hN|Q_{mn}|=hV|\sin\pi u|$, a fixed function on the lattice of labels and pairs, and this lattice is equidistributed in
$(t,\eta,x,u)$ (Sec.~\ref{sec:S-2d-cond}). The average over $u$ is Neumann's formula,
\begin{equation}
 \int_0^1J_0\bigl(hV|\sin\pi u|\bigr)\dd u=J_0\Bigl(\frac{hV}2\Bigr)^2\ge0 ;
 \label{eq:2d-cond-neumann}
\end{equation}
the contact terms, odd under $u\to1-u$, average to zero, and the coincident term is of relative order $q^{-2}$. Hence
\begin{equation}
 \boxed{C(h)=-\frac{\bigl\langle B^2J_0(hV/2)^2\bigr\rangle}{\bigl\langle J_0(hV/2)^2\bigr\rangle}\equiv-\bigl\langle B^2\bigr\rangle_h ,\qquad
 C^{\rm bulk}(h)=-\frac{\bigl\langle B^2J_0(hV/2)^2\bigr\rangle}{\bigl\langle J_0(h|\cos\eta|V/2)^2\bigr\rangle} ,}
 \label{eq:2d-cond-limit}
\end{equation}
where $\langle\cdot\rangle$ averages $\eta$ uniformly on $(0,\pi)$, $x$ uniformly on $(0,1)$, and $t$ with the density $4t^3$ of one
weight per state ($2t$ per pair). In other words, the planar conditional state is the probability measure
$\propto J_0(hV/2)^2\,t^3\dd t\,\dd\eta\,\dd x$, positive without any hypothesis, and the observable is $-B^2\le0$. The correlation is
negative at every separation, $-\infty<C(h)<0$ and $-\infty<C^{\rm bulk}(h)<0$. The Mellin transforms of the three averages are products
of Gamma functions (Sec.~\ref{sec:S-2d-cond}), and their poles give, for one weight per state,
\begin{equation}
 \begin{gathered}
 C(h)\simeq-\frac a{\sqrt h}+\frac14-\frac{32}{63\pi},\qquad a=\frac{\Gamma(\frac14)^2}{36\sqrt\pi\,\Gamma(\frac34)^2}=0.137188\qquad(h\to0),\\
 C(h)\to-\frac14,\qquad C^{\rm bulk}(h)\simeq-\frac{\pi/16}{\ln h+2.83}\qquad(h\to\infty).
 \end{gathered}
 \label{eq:2d-cond-asym}
\end{equation}
The divergence at small $h$ comes from the angles $\eta\sim\sqrt h$, where $B^2\sim\eta^{-2}$ is cut off only by the hairpin. The limit
has no finite zero-separation value: there is no planar counterpart of $C(0)=\frac18$. At fixed $N$ the curve crosses over, at
$h\sim N^{-2}$, to the finite value \eqref{eq:2d-cond-zero}. As in three dimensions the limits $h\to0$ and $N\to\infty$ do not commute,
but here both orders are negative, and so is the double-scaling limit at fixed $hN^2$, though by a thin margin
(Sec.~\ref{sec:S-2d-cond}).

Why does the conditioning select nothing here? In three dimensions the spins randomize the hairpin phase of a generic polygon, the bare
hairpin at fixed $h$ comes from the zig-zag polygons near $\beta=\pi$, and the noise of their fast spins turns the slow angle into the
pendulum. The planar polygon has no spins. Its hairpin argument $hV|\sin\pi u|$ is of order $h$ for every polygon, all of them contribute
to $D(h)=\langle J_0(hV/2)^2\rangle$, and none is selected. Near $\beta=\pi$ the planar polygon is still a zig-zag,
$f_j=R(-1)^je(\theta_j)$, but its slow angle turns uniformly, $\theta_{j+1}-\theta_j=-\pi k/q$ with $k=q-2p$: this is the pendulum with
its noise, and hence its potential, switched off. There is no Gibbs state and no partition function. In this layer the contact terms, of
order $B_{pq}\simeq\pi k/(4q)$, do dominate the composition, but at fixed $k$ the layer carries the fraction $O(N^{-2})$ of the
numerator, below $4\times10^{-7}$ for $k\le3$ at $N=3200$, and it does not change \eqref{eq:2d-cond-limit}.

\begin{proposition}[The conditional correlation of the planar solution is negative]
\label{prop:2d-conditional}
For the primitive planar Euler polygons with the cutoff $3\le q\le N$, counted uniformly with one weight per state or per pair:
\begin{enumerate}
\item[(i)] for every polygon and every $h$ the composition part of the numerator is $-B_{pq}^2$ times the bare hairpin of the polygon,
\eqref{eq:2d-cond-split};
\item[(ii)] at zero separation both conditional ratios are negative at every $N$, \eqref{eq:2d-cond-zero};
\item[(iii)] as $N\to\infty$ at fixed $h>0$ both denominators tend to positive limits, and the part of the numerator from the polygons
with $\eta_0\le\eta\le\pi-\eta_0$, for any $\eta_0>0$, divided by either denominator, tends to the corresponding part of
\eqref{eq:2d-cond-limit}, which is negative;
\item[(iv)] if the polygons with $\min(\eta,\pi-\eta)\lesssim\sqrt{h/N}$ contribute $o(1)$ to the numerator, the limits of the two ratios
are \eqref{eq:2d-cond-limit}, negative at every $h>0$ and divergent as $-a\,h^{-1/2}$ at $h\to0$.
\end{enumerate}
Statements (i) and (ii) are exact at finite $N$; (iii) follows from the equidistribution of the lattice points; the hypothesis of (iv)
is supported numerically up to $N=25600$, but it is not proved.
\end{proposition}

At finite $N$ the exact sums approach \eqref{eq:2d-cond-limit}. At $N=3200$ the denominators agree with their limits to
$2\times10^{-3}$ for $h\le1$, and the numerator, averaged over $h\in h_0[0.9,1.1]$, reaches $96\%$, $93\%$ and $92\%$ of its limit at $h_0=0.1$, $0.3$ and $1$;
most of the remainder sits in the small-angle strip of (iv), and at $h=0.1$ the deficit of the strip is smaller at $N=12800$ and
$25600$ than at $N=3200$. There are positive values at finite $N$, and none of them survives the
limit. Single polygons can have negative bare hairpins, and these give isolated positive values of $C_N(h)$ above a threshold that grows
with $N$, from $h=0.6$ at $N=100$ to $h=8.5$ at $N=1600$; they do not persist from one $N$ to the next. With one weight per state both
ratios are also positive in a narrow window near $h\simeq24/N^2$, far below the viscous length, up to $C_N=+0.28$ at $N=100$: there the
polygons with $p=1$ sit in the first negative lobe of $J_0$. The window narrows with $N$ and is gone at $N=3200$
(Sec.~\ref{sec:S-2d-cond}).

In the plane the transforms \eqref{eq:cond-def-transforms} hold with $J_0$ in place of the sinc, without the average over $\vartheta$ and
without the factor $1/N$, since the generic pairs carry $-B_{pq}^2=O(1)$:
\begin{equation}
 C_\omega(r,t)=\frac1{4\tau^2}\,C\Bigl(\frac r{\sqrt2L}\Bigr)=\frac1{4\tau^2}\int_0^\infty P(K)J_0\Bigl(\frac{Kr}L\Bigr)\dd K,\qquad
 E(k,t)=\frac{\widetilde\nu^{\,2}}{8L}\,\frac{P(kL)}{(kL)^2},
 \label{eq:2d-cond-transforms}
\end{equation}
with $P(K)=2K\int_0^\infty hJ_0(\sqrt2hK)\,C(h)\dd h$. Bochner's theorem~\cite{Bochner1933} in the plane requires $P\ge0$, hence
$C(0)\ge|C(h)|$; with $C(0^+)=-\infty$ the spectrum cannot be positive. The numerator alone, normalized by the number of pairs, has in
the limit the spectral measure
\begin{equation}
 W(h)=\int_0^\infty P_W(K)J_0(\sqrt2hK)\dd K,\qquad
 P_W(K)=-\Bigl\langle B^2\,\delta\Bigl(K-\frac{V|\sin\pi u|}{\sqrt2}\Bigr)\Bigr\rangle\le0 ,
 \label{eq:2d-cond-measure}
\end{equation}
with $u$ uniform on $(0,1)$: negative at every $K$. Per pair it is the negative of the $B^2$-weighted geometric kernel computed by the
programs of the earlier version of this work. The conditional spectra show how positivity fails (Sec.~\ref{sec:S-2d-cond}). In the
ultraviolet both ratios give $P(K)\simeq-a\,2^{3/4}\frac{\Gamma(3/4)}{\Gamma(1/4)}K^{-1/2}=-0.0780\,K^{-1/2}$, so that
$E\propto-(kL)^{-5/2}$. The bulk ratio gives $P(K)<0$ at every computed $K$, $10^{-4}\le K\le100$. The literal ratio gives $P(K)<0$
except in one band above the threshold, $\sqrt2<K\lesssim2.25$, where it reaches $+0.31$, and an atom $-\frac14$ at $K=0$ from
$C(\infty)=-\frac14$. The band comes from the oscillation of the literal bare hairpin at large $h$, from the phases at the marks, which the
numerator does not share: it is the mechanism of the band of Sec.~\ref{sec:S-cond-literal} in three dimensions. There the band is
negative on a positive spectrum; here it is positive on a negative one. In both cases the literal denominator reverses the sign of the
spectrum near the threshold, and the bulk has no band.

Let us stress where the sign comes from. It is the square of the factor $\ii$ of the vertex vorticity, which the complex logarithmic
rotation \eqref{eq:2d-complex-rotation} puts there, and the observable must be bilinear, without complex conjugation, for the contour
shift of Proposition~\ref{prop:2d-phase-shift} to hold (Remark~\ref{rem:2d-growth}). The conditioning divides by a loop functional whose
limit is positive; it cannot reach this factor. By \eqref{eq:ct-zero} a nonnegative planar enstrophy needs
$\bigl(\sum_ka_k\bigr)^2\le2\sum_ka_k^2$, and every polygon of this family violates it, $q^2B_{pq}^2>2qB_{pq}^2$. It would take other
planar Euler polygons, with a small total vorticity, which this family does not contain (Sec.~\ref{sec:S-2d}).
\section{Two dimensions: the complex rotation, its average and the conditional correlation}
\label{sec:S-2d}

This section contains the proofs and remarks for Secs.~\ref{sec:two-dimensional} and~\ref{sec:2d-positivity}.

\begin{proof}[Proof of Proposition~\ref{prop:2d-complex-rotation}]
For $\psi_k=(k-\tfrac12)\beta+\phi_0-\ii Bs/2$ the addition formulas give
$m_k=R\cos(\beta/2)e(\psi_k)=Be(\psi_k)$ and
$d_k=2R\sin(\beta/2)\mathsf Je(\psi_k)=\mathsf Jm_k/B$. The entire identities
$e(z)^2=1$ and $e(z)\cdot\mathsf Je(z)=0$ give \eqref{eq:2d-invariants}. The
diffusion and dilation terms in \eqref{eq:2d-full-rescaled} cancel, and the
advective term is $-\ii B^2d_k=-\ii B\mathsf Jm_k=2m_k'$. Closure follows from
$q\beta=2\pi p$.
\end{proof}

Advection rotates the regular polygon by an imaginary angle, which is a stretch. With $b=Bs/2$,
\begin{equation}
 e(\psi-\ii b)=\tfrac12\bigl[e^{b}e^{\ii\psi}(1,-\ii)+e^{-b}e^{-\ii\psi}(1,\ii)\bigr]
 =\cosh b\,e(\psi)-\ii\sinh b\,\mathsf Je(\psi),
 \label{eq:2d-stretch}
\end{equation}
so the part of every vertex along $(1,-\ii)$ is multiplied by $e^{b}$ and the part along
$(1,\ii)$ by $e^{-b}$. The bilinear invariants \eqref{eq:2d-invariants} stay fixed, while
the squared Hermitian norm grows, $|F_k|^2=R^2\cosh(Bs)$, as $(\tau/\tau_*)^{|B|}$ at late times.

There are no independent Ising signs in this family. Take a fixed real
unit-chord polygon on the same circle, with signed half-turns
$h_k=\sigma_kh_0$, $\sigma_k=\pm1$, rotating by a common complex orientation.
Its midpoint equation requires
$\phi'=-\frac{\ii R^2}{2}\sin(2h_k)=-\frac{\ii\sigma_kB}{2}$ at every edge. Since
$B\ne0$, all $\sigma_k$ must coincide. This excludes independent signs for a
fixed real shape, without excluding more general complex solutions. The labels
are a primitive rational angle and a common orientation; $p$ and $q-p$ give the
two turning senses. At a fixed number of steps $N$ repetition requires $q\mid N$;
the ensemble used below instead counts primitive $q$-gons with a denominator
cutoff. These two counting rules must not be interchanged.

\begin{remark}
Replacing $\ii$ by $1$ in the advective term would give the real logarithmic
rotation $\phi_0-Bs/2$. That real trajectory solves a different equation;
\eqref{eq:2d-complex-rotation} retains the coefficient of the full central
midpoint equation. Similarly, an extra constant imaginary third component is invisible to a planar
closed-loop phase, but including it in local scalar products changes the target
equation; the invisibility of the phase alone does not justify such a change in
two dimensions.
\end{remark}

\begin{remark}[Where the growth goes]
\label{rem:2d-growth}
The proof is short, but it hides a simple mechanism, which explains how an integrand
that grows without bound can have a bounded average. Put $b=Bs/2$ and $z=e^{\ii\phi}$.
By \eqref{eq:2d-stretch}, the phase in \eqref{eq:2d-complex-phase-average} is
\begin{equation}
 \sum_kR\,e(k\beta+\phi-\ii b)\cdot\ell_k=\frac R2\Bigl(e^{b}\,zW+e^{-b}\,\frac{\overline W}{z}\Bigr),\qquad
 W=\sum_ke^{\ii k\beta}\bigl(\ell_{k,x}-\ii\ell_{k,y}\bigr).
 \label{eq:2d-growth-z}
\end{equation}
Each factor $e^{b}$ comes with a factor $z$, and each factor $e^{-b}$ with a factor $1/z$.
Expanding the exponential, the uniform average over $\phi$ keeps only the terms with equal
powers of $z$ and $1/z$, and in each of them the growth and the decay cancel exactly:
\begin{equation}
 \Psi_{p/q}[C,t]=\sum_{j\ge0}\frac1{(j!)^2}\Bigl(-\frac{c^2R^2|W|^2}4\Bigr)^j=J_0\bigl(cR|W|\bigr),\qquad
 c=\frac1{\sqrt{2\nu\tau}},
 \label{eq:2d-growth-J0}
\end{equation}
for every $b$, and hence the same as for the real polygon, $b=0$. The growing terms are
present, and they are large: on the real axis the integrand reaches $\exp(cR|W|\sinh b)$.
But each of them oscillates as $z^n$ with $n\ne0$ and averages to zero over a full turn,
however large its amplitude. The simplest example is $\langle\exp(\lambda e^{b}z)\rangle_\phi=1$
for all real $\lambda$ and $b$, although the integrand reaches $\exp(\lambda e^{b})$. The rectangle
of the proof says the same in the variable $z$: the shift $\phi\to\phi-\ii b$ maps the unit circle
onto the circle $|z|=e^{b}$, and the average over a circle centered at the origin is the
coefficient of $z^0$, whatever its radius.

Equivalently, the motion of the orientation does not change the average at all: for every
entire periodic $F$,
$\frac{\dd}{\dd s}\langle F(\phi-\ii Bs/2)\rangle_\phi=-\frac{\ii B}2\langle\partial_\phi F\rangle_\phi=0$,
because the change is a derivative along the closed circle of orientations. In the midpoint equation \eqref{eq:2d-full-rescaled} the same fact reads as
follows. For the real polygon at rest the only unbalanced term is the advective one,
$-\ii B^2d_k=-\ii B\,\partial_\phi m_k$, a turn of the orientation, and a turn, real or
imaginary, leaves the uniform average unchanged.

Three conditions make the cancellation work, and each of them matters. The weight of the
orientations must be uniform over a full turn: with a weight $w(\phi)=\sum_nw_ne^{\ii n\phi}$
the average becomes $\sum_nw_{-n}g_ne^{nb}$, where $g_n$ are the Fourier coefficients of the
integrand at $b=0$, and the growth survives. The observable must depend on the polygon
through bilinear products, without complex conjugation: the Hermitian norm
$|F_k|^2=R^2\cosh(Bs)$ grows. And all members must carry the same shift, which holds at one
time but not between two times. Finally, the cancellation is exact but delicate. A sum over
$n$ equally spaced orientations in place of the integral keeps the modes
$z^{\pm n},z^{\pm2n},\dots$ together with their growth factors, so any finite set of
orientations fails at late times; and computed numerically on the real axis, the average
loses its digits once $\exp(cR|W|\sinh b)$ approaches the inverse machine precision. The
real representative \eqref{eq:2d-real-phase-average} has none of these problems, which is why
the spectrum is computed with it.
\end{remark}

The contour is moved at each finite arithmetic cutoff, and any proposed
continuum limit is then taken with the real representative. No uniform estimate
of the exponentially large complex integrand is needed to move its contour after
the cutoff has been removed, because that order of operations is never used. The
argument concerns equal-time observables; one orientation shift does not
simultaneously remove the different logarithmic phases of a general multitime
correlation function.

\paragraph{The source function with the contact terms.} For Sec.~\ref{sec:2d-positivity}: With uniform counting of the
primitive polygons and tips at the vertices, the source function $\langle\sum\Phi\,J_0(hN|Q|)\rangle$ with the contact terms differs from the one with the pure composition $-B_{pq}^2$ by less than
$1.6\%$ at $N=100$ and less than $0.6\%$ at $N=300$ of its value at zero separation, for every $h$ of a grid of step $0.01$ in
$0\le h\le1$; the largest difference is at $h=0$, and at $h>0$ it is below $0.08\%$ and $0.012\%$. At the seven values of $h$ computed
first, the ratio of the two is:
\begin{center}\small
\begin{tabular}{rrrrrrrr}
\toprule
$h$ & $0$ & $0.02$ & $0.05$ & $0.1$ & $0.2$ & $0.5$ & $1$\\
\midrule
ratio, $N=100$ & 0.985 & 1.011 & 1.010 & 1.004 & 1.011 & 1.010 & 1.015\\
ratio, $N=300$ & 0.995 & 1.002 & 1.003 & 1.003 & 1.002 & 1.006 & 1.003\\
\bottomrule
\end{tabular}
\end{center}
On the grid of step $0.01$ the ratio departs further from one near the zeros of the source, which with this normalization changes sign
at finite $N$: it is positive at $h=0.60$, $0.61$, $0.99$ and $1$ for $N=100$, and at $h=0.99$ for $N=300$. The largest departures are
$1.17$ at $h=0.67$ ($N=100$), where the source is $2.4\times10^{-4}$ of its zero-separation value, and $1.014$ at $h=0.74$ ($N=300$).
\subsection{The conditional correlation: derivations and numbers}
\label{sec:S-2d-cond}

This subsection gives the derivations and the numbers behind Sec.~\ref{sec:2d-cond}. As in Sec.~\ref{sec:2d-positivity}, the mark $A$
carries the edge $(A,A+1)$, with the jump $F_{A+1}-F_A$ and the midpoint $\frac12(F_A+F_{A+1})=B_{pq}\,e(\phi+(2A+1)\eta)$, and the units
are $1/(4\tau^2)$. ``One weight per state'' is the normalization \eqref{eq:ct-normalized}; ``per pair'' divides each polygon by its
number of pairs, as \texttt{twod.py} does.

\paragraph{The phases at the marks for any polygon.} Let $\{f_j\}$ be a closed polygon and $\bar f_j=\frac12(f_j+f_{j+1})$ its edge
midpoints. Summation by parts on an arc gives $\sum_{j=m}^{n-1}f_j=\sum_{j=m}^{n-1}\bar f_j-\frac12(f_n-f_m)$, and the same holds on the
complementary arc with $m$ and $n$ exchanged; hence
\begin{equation}
 Q_{mn}=Q^{\rm mid}_{mn}-\frac12\Bigl(\frac1\ell+\frac1{q-\ell}\Bigr)(f_n-f_m),
 \label{eq:S-2d-marks}
\end{equation}
which is \eqref{eq:cond-bulk-mid} with $q$ in place of $N$, now for every closed polygon. For a planar source the plane wave of $Q_{mn}$
factorizes into the plane wave of $Q^{\rm mid}_{mn}$ and two factors, each depending on the vertex at one mark: the phases at the marks.
Dividing them out orientation by orientation and averaging over the orientation gives $D^{\rm bulk}_N$. Among the splittings
$\sum f_j=\sum[\lambda f_j+(1-\lambda)f_{j+1}]-(1-\lambda)(f_n-f_m)$ only $\lambda=\frac12$ is invariant under the reversal of the loop,
and it is the central prescription already used for the coincident term. For the regular polygon, in complex notation,
$f_n-f_m=(e^{2\ii\eta}-1)\sum_{j=m}^{n-1}f_j$, and the total sum vanishes, which gives \eqref{eq:2d-cond-mid}; the two parts are
orthogonal, $|Q|^2=|Q^{\rm mid}|^2+|Q-Q^{\rm mid}|^2$. Checks: random polygons, $4\le q\le19$, to $6\times10^{-16}$; the literal division
of the phases at the marks on $4096$ orientations reproduces $J_0(hN|Q^{\rm mid}|)$ to $10^{-12}$.

\paragraph{The pair weight, the split and zero separation.} The mean of the polygon vanishes, the centred symbols are the uncentred
ones, and $a_k=B_{pq}$ for every vertex. The general pair weight \eqref{eq:ct-polygon} reduces to \eqref{eq:2d-corrected-pair}, and the
coincident term, with $|Q_{kk}|=|B_{pq}|$, is $-\frac12B_{pq}^2J_0(hN|B_{pq}|)$ per polygon; this gives \eqref{eq:2d-cond-split}. Two
independent programs, built on explicit vertices with no closed form and no symmetry assumed, confirm these formulas to
$6\times10^{-14}$ for every polygon with $q\le24$. The label sums of \eqref{eq:2d-cond-zero} follow from
$\sum_{p=1}^{q-1}\cot^2(\pi p/q)=(q-1)(q-2)/3$ by M\"obius inversion, and they reproduce the brute-force sums to every digit:
$C_N(0)=-8.920626$, $-17.883678$, $-36.251184$, $-72.677186$, $-145.759945$, $-291.654752$ at $N=100,200,\dots,3200$. The polygons with
$\min(p,q-p)\le3$ carry $88\%$ of these values.

\paragraph{Equidistribution.} With $t=q/N$, $x=n/q$ and $u=\{pn/q\}$ the finite-$N$ sums are lattice sums of fixed functions:
$hN|Q_{0n}|=hV|\sin\pi u|$, $hN|Q^{\rm mid}_{0n}|=h|\cos\eta|V|\sin\pi u|$ and
$\Phi(n)=-B^2+\frac12B(1-2x)\sin2\pi u-\frac{B^2}q\cos2\pi u$. The points $(t,\eta/\pi,x,u)$, counted over labels and pairs, are
equidistributed with the density $\rho(t)\dd t\,\frac{\dd\eta}\pi\dd x\,\dd u$, $\rho=4t^3$ for one weight per state and $2t$ per pair.
This is the Weyl criterion: $\sum_{n=1}^{q-1}e^{2\pi\ii(c+dp)n/q}=q\,\mathbf 1[q\mid c+dp]-1$, the congruence has at most $\gcd(d,q)$
solutions $p$, so the nonzero frequencies are $O(N^{-1}\log N)$, and the label frequencies are Ramanujan sums, $|c_q(b)|\le\gcd(b,q)$.
This gives the limits of $D_N$ and $D^{\rm bulk}_N$, whose integrands are bounded, and of the numerator on every set
$\eta_0\le\eta\le\pi-\eta_0$: statement (iii) of Proposition~\ref{prop:2d-conditional}. On the strip $\eta\lesssim\sqrt{h/N}$ one has
$hV>q$, no lattice point falls in the region $|\sin\pi u|\lesssim1/(hV)$ that produces the mean $J_0^2$, and the strip gives less than
its continuum share; that it gives $o(1)$ is the unproved step of (iv).

\paragraph{The Mellin transforms and the asymptotes.} At fixed $c=h/[4tx(1-x)]$ the average over $\eta$, with $s=1/\sin^2\eta$, gives
$\langle B^2J_0^2\rangle_\eta=\frac1{4\pi}\int_1^\infty\frac{\sqrt{s-1}}sJ_0(cs)^2\dd s$ and
$\langle J_0^2\rangle_\eta=\frac1\pi\int_1^\infty\frac{J_0(cs)^2}{s\sqrt{s-1}}\dd s$, and the bulk has $J_0(c\sqrt{s(s-1)})^2$ in place of
$J_0(cs)^2$. With $M_2(z)=\int_0^\infty c^{z-1}J_0(c)^2\dd c=\Gamma(1-z)\Gamma(\frac z2)/[2^{1-z}\Gamma(1-\frac z2)^3]$, $0<\mathrm{Re}\,z<1$,
and $T(z)=(\alpha+2)/(\alpha+2+z)$, with $\alpha=2$ for one weight per state and $\alpha=0$ per pair,
\begin{equation}
 \begin{gathered}
 M_W(z)=-\frac{M_2(z)}{4\pi}\,\mathrm B\bigl(z-\tfrac12,\tfrac32\bigr)\,4^z\mathrm B(z+1,z+1)\,T(z),\qquad \tfrac12<\mathrm{Re}\,z<1,\\
 M_D(z)=\frac{M_2(z)}\pi\,\mathrm B\bigl(z+\tfrac12,\tfrac12\bigr)\,4^z\mathrm B(z+1,z+1)\,T(z),\\
 M_{D^{\rm bulk}}(z)=\frac{M_2(z)}\pi\,\mathrm B\bigl(z+\tfrac12,\tfrac12-\tfrac z2\bigr)\,4^z\mathrm B(z+1,z+1)\,T(z),
 \end{gathered}
 \label{eq:S-2d-mellin}
\end{equation}
and each limit is $F(h)=\frac1{2\pi\ii}\int M_F(z)h^{-z}\dd z$. The pole at $z=\frac12$ gives $W\simeq-a\,h^{-1/2}+\frac14$, with
$a=\Gamma(\frac14)^2T(\frac12)/[32\sqrt\pi\,\Gamma(\frac34)^2]$, and $D,D^{\rm bulk}\simeq1-d\,h^{1/2}$, with $ad=T(\frac12)T(-\frac12)/(2\pi)$;
hence \eqref{eq:2d-cond-asym}, with $a=0.137188$ for one weight per state, $0.123469$ per pair and $0.154337$ at fixed prime $N$
($T\equiv1$). At large $h$, $W\simeq-T(1)/(12\pi h)$ and $D\simeq T(1)/(3\pi h)$, so $C\to-\frac14$, while the double pole of the bulk at
$z=1$, from the layer $\cos\eta\to0$, gives $D^{\rm bulk}\simeq4T(1)\ln h/(3\pi^2h)$ and $C^{\rm bulk}\simeq-(\pi/16)/(\ln h+c')$, with
$c'=2.83$, $2.96$ and $2.63$. The literal $D$ has in addition the threshold oscillation of the edge $V=2$ ($t=1$, $x=\frac12$,
$\eta=\frac\pi2$), where $B=0$; to leading order $C+\frac14=-\frac{3(\alpha+3)}{32}\sin(2h)/h^2$ with the cutoff $q\le N$, and
$\frac3{16}\cos(2h)/h$ at fixed prime $N$.

\paragraph{The limit and the finite-$N$ sums.} The limit, from \eqref{eq:S-2d-mellin} and, independently, from two direct quadratures of
\eqref{eq:2d-cond-limit}, which agree to $2.4\times10^{-5}$ (one weight per state):
\begin{center}\small
\begin{tabular}{lrrrrrr}
\toprule
$h$ & $10^{-4}$ & $0.01$ & $0.1$ & $0.3$ & $0.5$ & $1$\\
\midrule
$C$ & $-13.63$ & $-1.288$ & $-0.365$ & $-0.208$ & $-0.182$ & $-0.244$\\
$C^{\rm bulk}$ & $-13.63$ & $-1.281$ & $-0.338$ & $-0.156$ & $-0.106$ & $-0.068$\\
\midrule
$h$ & $1.5$ & $2$ & $3$ & $5$ & $10$ & $100$\\
\midrule
$C$ & $-0.331$ & $-0.286$ & $-0.225$ & $-0.255$ & $-0.253$ & $-0.2500$\\
$C^{\rm bulk}$ & $-0.060$ & $-0.056$ & $-0.050$ & $-0.044$ & $-0.038$ & $-0.0264$\\
\bottomrule
\end{tabular}
\end{center}
The exact finite-$N$ sums, reproduced to $10^{-11}$ by three independent programs, approach it (literal ratio, one weight per state):
\begin{center}\small
\begin{tabular}{lrrrrrr}
\toprule
$N$ & $h=0$ & $0.01$ & $0.1$ & $0.3$ & $1$ & $3$\\
\midrule
$400$ & $-36.251$ & $-1.232$ & $-0.394$ & $-0.173$ & $-0.245$ & $-0.373$\\
$800$ & $-72.677$ & $-1.257$ & $-0.387$ & $-0.247$ & $-0.265$ & $-0.233$\\
$1600$ & $-145.760$ & $-1.271$ & $-0.385$ & $-0.235$ & $-0.190$ & $-0.147$\\
$3200$ & $-291.655$ & $-1.266$ & $-0.368$ & $-0.216$ & $-0.227$ & $-0.184$\\
limit & $-\infty$ & $-1.288$ & $-0.365$ & $-0.208$ & $-0.244$ & $-0.225$\\
\bottomrule
\end{tabular}
\end{center}
The bulk ratio at $N=3200$ is $-0.341$, $-0.162$, $-0.063$, $-0.040$ at $h=0.1$, $0.3$, $1$, $3$, against the limit $-0.338$, $-0.156$,
$-0.068$, $-0.050$. The denominators converge as $1/N$, to $2\times10^{-3}$ at $N=3200$ for $h\le1$. The numerator converges slowly, from
the less negative side: averaged over $h\in h_0[0.9,1.1]$, $W_N$ is $96\%$, $93\%$, $92\%$ and $77\%$ of its limit at $h_0=0.1$, $0.3$,
$1$ and $3$ ($N=3200$), and $94.5\%$ at $h_0=1$ for $N=6400$. Most of the deficit sits in the strip $\min(\eta,\pi-\eta)<8/\sqrt N$; outside it
the numerator agrees with its limit to $0.3\%$ of $W$ for $h\le0.3$, and to $1.9\%$ and $5.0\%$ at $h_0=1$ and $3$ ($N=3200$). At $h=0.1$ the strip deficit is $4.1\%$, $2.8\%$, $1.5\%$ and
$2.0\%$ of $W$ at $N=3200$, $6400$, $12800$ and $25600$, and the strip's own contribution, averaged over each window, is negative at every $N$ computed; at single values of $h$ it has
either sign, positive at $h=0.33$ and $1.1$ for $N=6400$ and at $h=1.1$ for $N=12800$. From
$C_{3200}(0.003)$ and $C_{3200}(0.01)$ the law \eqref{eq:2d-cond-asym} gives $a=0.1366$, against $0.1372$.

\paragraph{Positive values at finite $N$.} None of them survives the limit, but they exist, and we list them.
(a) A single polygon may have a negative bare hairpin: at $h=1$ this holds for $28\%$, $22\%$, $13\%$, $8.8\%$ and $7.0\%$ of the labels at
$N=100$, $200$, $400$, $800$ and $1600$, which carry $4.7\%$, $2.6\%$, $1.2\%$, $0.5\%$ and $0.3\%$ of $D_N(1)$. When such polygons have
small angles, $C_N(h)$ turns positive at isolated values of $h$, from $h=0.60$, $1.09$, $1.73$ and $4.27$ on at $N=100$, $200$, $400$ and
$800$; at $N=1600$ nothing is positive for $0.05\le h\le8.5$. These values do not persist from one $N$ to the next, and the averages over
$h\in h_0[0.9,1.1]$ are negative for $N\ge200$, $h_0\le3$. The ensemble hairpin $D_N(h)$ is negative only for $N\le200$ at $h\ge8.3$, and
$D^{\rm bulk}_N(h)$ is positive at every $N$ and $h$ computed.
(b) With one weight per state both ratios are positive in a narrow window near $h\simeq24/N^2$, far below the viscous length:
\begin{center}\small
\begin{tabular}{lrrrrrrrr}
\toprule
$N$ & $50$ & $100$ & $200$ & $400$ & $800$ & $1600$ & $3200$ & $4800$\\
\midrule
$\max C_N$ near $hN^2\simeq24$ & $+0.27$ & $+0.28$ & $+0.24$ & $+0.25$ & $+0.18$ & $+0.12$ & $-0.06$ & $-0.20$\\
\bottomrule
\end{tabular}
\end{center}
The polygons with $p=1$ or $q-1$, with $B_{pq}^2\simeq q^2/(4\pi^2)$, sit there in the first negative lobe of $J_0$. In the
double-scaling limit
\begin{equation}
 \lim_{N\to\infty}\frac{C_N(z/N^2)}N=F(z)=-\frac13\sum_{p\ge1}\frac{\varphi(p)}{p^3}\int_0^1t^4\dd t\int_0^1\dd x\,
 J_0\Bigl(\frac{zt\,|\sin\pi px|}{2\pi^2p^2x(1-x)}\Bigr),
 \label{eq:S-2d-F}
\end{equation}
with $F(0)=-\pi^2/(90\,\zeta(3))$, and $F(z)$ is negative at every computed $z$, with its maximum $-1.0\times10^{-4}$ at $z\simeq24.3$. The margin is $0.1\%$ of $|F(0)|$,
and two independent evaluations agree on it. The finite-$N$ maxima follow $C_{\max}\simeq-1.0\times10^{-4}N+0.27$, and the window closes
near $N\simeq3000$. Per pair, and at fixed prime $N$, there is no such window.

\paragraph{The layer near $\beta=\pi$.} With $k=q-2p$ fixed and $B_{pq}=\frac12\tan\frac{\pi k}{2q}$, the pair weight is
$\Phi(n)=-B^2-\frac12B(1-2x)(-1)^n\sin\pi kx-\frac{B^2}q(-1)^n\cos\pi kx$ and $|Q^{\rm mid}_{0n}|=\sin\frac{\pi k}{2q}\,|Q_{0n}|$. The contact
term exceeds the composition by the factor $O(q/k)$. Counted with one label per admissible $q$, the layer gives
$N\,C^{\rm bulk}_k(h)\simeq-\frac{3\pi^2k^2}{256}h^2\ln^2\frac1h$ at small $h$, and its sign alternates for $h\gtrsim1$; the literal bare
hairpin of the layer itself changes sign. The ratio of the layer is $O(1/N)$, and its share of the numerator, $O(N^{-2})$, is below
$4\times10^{-7}$ for $k\le3$ at $N=3200$. At the scale $\xi=\sqrt N(\pi-\beta)=O(1)$ of the three-dimensional pendulums the composition
$-B^2\simeq-\xi^2/(16N)$ dominates, and nothing in the plane cuts $\xi$ off, as the pendulum weight does in three dimensions.

\paragraph{The spectrum.} $P(K)=2K\int_0^\infty hJ_0(\sqrt2hK)\,C(h)\dd h$ was computed from the limit in four independent ways: an FFT of
\eqref{eq:S-2d-mellin} with the $h^{-1/2}$ and threshold terms subtracted analytically, and three Hankel quadratures with Gaussian
windows, of the Mellin values and of two direct quadratures of \eqref{eq:2d-cond-limit}. They agree to $3\times10^{-3}$ for $K\ge0.05$, and to $10^{-2}$
for the literal ratio at $2\le K\le2.5$, where the window matters; below $K\simeq0.01$ the values depend on the window. The same quadrature applied to $W$ reproduces \eqref{eq:2d-cond-measure}
to $1.7\times10^{-5}$, and the transform back returns $C(h)$ to $1.6\times10^{-4}$. One weight per state:
\begin{center}\small
\begin{tabular}{lrrrrrrr}
\toprule
$K$ & $0.1$ & $0.5$ & $1$ & $1.3$ & $1.45$ & $1.5$ & $1.6$\\
\midrule
$P$, literal & $-0.012$ & $-0.029$ & $-0.022$ & $-0.013$ & $+0.245$ & $+0.307$ & $+0.293$\\
$P$, bulk & $-0.085$ & $-0.045$ & $-0.041$ & $-0.041$ & $-0.042$ & $-0.043$ & $-0.044$\\
\midrule
$K$ & $2$ & $2.2$ & $2.5$ & $3$ & $10$ & $100$ & \\
\midrule
$P$, literal & $+0.076$ & $+0.012$ & $-0.042$ & $-0.090$ & $-0.024$ & $-0.0078$ & \\
$P$, bulk & $-0.048$ & $-0.048$ & $-0.047$ & $-0.044$ & $-0.025$ & $-0.0078$ & \\
\bottomrule
\end{tabular}
\end{center}
The literal band starts at the threshold, between $K=1.410$ and $1.415$, and ends near $K=2.25$ ($2.43$ per pair); its maximum is
$+0.314$ at $K=1.53$ ($+0.206$ per pair), and its positive mass is $0.13$, against the atom $-\frac14$ at $K=0$ and
$\int P\dd K=C(0^+)=-\infty$. The bulk spectrum is negative at every computed $K$, $10^{-4}\le K\le100$, in both weightings and in every window used, and
the tail of $C^{\rm bulk}$ in \eqref{eq:2d-cond-asym} gives it the divergence $-(\pi/16)/[K\ln^2(1/K)]$ at $K\to0$. At $K=100$, $\sqrt K\,P=-0.0778$ (literal) and $-0.0782$ (bulk), against $-0.07798$. At finite $N$
the measure of the numerator, with the contact terms, has single point masses of either sign ($19680$ positive out of $203082$ at
$N=100$), and their sum is negative in every bin of width $0.1$ decade at $N=100$, $400$, $1600$ and $3200$. In the limit, per pair,
\eqref{eq:2d-cond-measure} coincides with the negative of the geometric kernel of the earlier version to $5\times10^{-4}$, the accuracy
of the comparison.

\paragraph{Programs.} They are in \texttt{qsp/twod/} of the archive (Sec.~\ref{sec:S-code}). \texttt{twod\_eval.py} is the exact
evaluator of $W_N$, $D_N$ and $D^{\rm bulk}_N$ label by label; \texttt{twod\_brute.py} and \texttt{check\_exact.py} check every exact
formula against explicit vertices; \texttt{check\_zero\_sep.py} gives \eqref{eq:2d-cond-zero}; \texttt{twod\_continuum.py} gives the limit
from \eqref{eq:S-2d-mellin}; \texttt{twod\_compute.py}, \texttt{twod\_finiteN.py} and \texttt{strip\_share.py} give the finite-$N$ sums,
the classes of labels and the strip; \texttt{twod\_critical.py} and \texttt{twod\_critical\_layer\_ratio.py} give the layer near
$\beta=\pi$; \texttt{twod\_hankel.py} and \texttt{twod\_spectrum\_cond2.py} give the spectra; \texttt{vb\_crossover\_limit.py} and
\texttt{vb\_zfine.py} give the window at $h\simeq24/N^2$ and \eqref{eq:S-2d-F}.
\section{Two dimensions: proof of rigidity on the circle}
\label{sec:S-2d-rigidity}

We use the notation \eqref{eq:2d-angle-gaps} of Sec.~\ref{sec:two-dimensional-rigidity}. The angles may share a common complex part, but their differences are real.
Near a nondegenerate regular polygon both $\sin h_k$ and $\cos h_k$ are nonzero.
Resolving \eqref{eq:2d-full-rescaled} along $e(\psi_k)$ and $\mathsf Je(\psi_k)$
gives the exact equations
\begin{align}
 h_k'&=g(h_k),&
 g(h)&=R^2\sin2h-\frac12\cot h,
 \label{eq:2d-gap-equation}\\
 \psi_k'&=-\frac{\ii R^2}{2}\sin2h_k .
 \label{eq:2d-phase-equation}
\end{align}
The first equation cannot be dropped: the midpoint length $R\cos h_k$ changes
with the gap even at fixed vertex radius. Keeping only the tangential equation
would define a different constrained dynamics.

\begin{proof}[Proof of Proposition~\ref{prop:2d-fixed-circle-rigidity}]
With a consistent local lift of the angles, closure fixes
$\sum_{k=1}^q h_k=\pi p=qh_0$. Its derivative and \eqref{eq:2d-gap-equation}
require $\sum_k g(h_k)=0$. At the regular polygon
\begin{equation}
 g(h_0)=0,\qquad g'(h_0)=\cot^2h_0,\qquad
 g''(h_0)=-\cot h_0\bigl(3+\cot^2h_0\bigr)\ne0 .
 \label{eq:2d-gap-derivatives}
\end{equation}
Hence $g$ is strictly convex or strictly concave on a sufficiently small real
interval around $h_0$. By the strict Jensen inequality $q^{-1}\sum_kg(h_k)$ lies strictly
on one side of $g(h_0)=0$ unless all gaps coincide. Since the sum vanishes,
they coincide. Equation~\eqref{eq:2d-phase-equation} then gives the common
angular velocity $-\ii B/2$.
\end{proof}

\subsection{The formal square mode}

Let us compare exact compatibility with a linear calculation. Write
$\theta_k=k\beta-\ii Bs/2+\eta_k$, $C=\cot^2(\beta/2)$ and $D=R^2\cos\beta$. The
linearized equations are
\begin{align}
 (\eta_k-\eta_{k-1})'&=C(\eta_k-\eta_{k-1}),
 \label{eq:2d-linear-difference}\\
 (\eta_k+\eta_{k-1})'&=-\ii D(\eta_k-\eta_{k-1}).
 \label{eq:2d-linear-sum}
\end{align}
After the common complex orientation is removed, real gap perturbations are
represented by real $\eta_k$ of zero mean. For such $\eta_k$ and $D\ne0$, the real
and imaginary parts of
\eqref{eq:2d-linear-sum} force all differences to vanish. The exception is
$\beta=\pi/2$ or $3\pi/2$, the primitive square: $D=0$, $C=1$, and the first-order
system admits the formal staggered mode
\begin{equation}
 \eta_k=\epsilon e^s(-1)^k .
 \label{eq:2d-formal-square-mode}
\end{equation}
This mode does not continue to a nearby exact real-gap solution on the same fixed
circle.
For the positive square put $x_k=h_k-\pi/4$; closure and
\eqref{eq:2d-gap-derivatives} give
\begin{equation}
 \sum_k x_k=0,\qquad
 \sum_k g(h_k)=-2\sum_k x_k^2+O(\|x\|^3),
 \label{eq:2d-square-obstruction}
\end{equation}
and the negative quadratic term excludes every sufficiently small nonzero real
perturbation. The reversed square has the opposite definite sign and the same
obstruction.

\begin{remark}[A fixed radius is stronger than a varying one]
Allow the common radius to vary in logarithmic time. For the square,
$F_k=r(s)e\!\left(k\frac\pi2+\phi(s)+(-1)^k\eta(s)\right)$ with $r,\eta$ real,
the full equation gives
\begin{equation}
 \frac{r'}r=\frac12-r^2\cos^2(2\eta),\qquad
 \eta'=r^2\sin(2\eta)\cos(2\eta),\qquad
 \phi'=-\frac{\ii r^2}{2}\cos(2\eta).
 \label{eq:2d-varying-square}
\end{equation}
At $r^2=1/2$, $\eta=0$ the angular perturbation grows with exponent $+1$, while
the radial response starts at second order. Placing each instantaneous real
representative on some compact circle does not give the fixed-radius constraint
of Proposition~\ref{prop:2d-fixed-circle-rigidity}, nor a uniform nonescape
estimate. The spherical principle must specify the constraint and the limit in
which its bound is uniform.
\end{remark}
\section{Three dimensions: the odd states and the counting measure}
\label{sec:S-3d-odd}

This section treats the three-dimensional Euler ensemble with odd $N$ (Sec.~\ref{sec:three-dimensional}). It is an exact solution of the
momentum-loop equation, but its vorticity correlation is negative at zero separation at every $N$ computed (Sec.~\ref{sec:3d-zero-separation}),
its limit, positive at zero separation, has a spectrum that is not positive (Sec.~\ref{sec:S-odd-cond}), and its weight in
the grand ensemble vanishes (Sec.~\ref{sec:3d-grand}). Near $\beta=\pi$ the counting measure of this section becomes the first-passage
law of a half-turn of the slow angle, Eq.~\eqref{eq:S-odd-measure}.


The closure \eqref{eq:3d-spin-closure} splits the state count by parity. For odd $N$
the sum of the $N$ signs is odd; hence $q$ and $r$ are both odd and $r\ne0$. At fixed
$(q,r)$ the number of sign sequences is $d_N(q,r)=\binom{N}{(N+qr)/2}$, and there are
$\varphi(q)$ reduced numerators. The basic observation is that the three sums over
$q$, $p$ and $r$ collapse. For a sequence with total spin $M=\sum_k\sigma_k$, the allowed $q$
are the divisors of $|M|$, and the map
\begin{equation*}
 a=\frac{p|M|}{q}\quad\Longleftrightarrow\quad q=\frac{|M|}{(a,|M|)},\qquad p=\frac{a}{(a,|M|)}
\end{equation*}
is a bijection between all reduced fractions $p/q$ with $q\mid|M|$ and the integers
$1\le a<|M|$. Hence, for any observable,
\begin{equation}
 \boxed{\displaystyle
 \sum_{q,p,r,\boldsymbol\sigma}^{\rm admissible}
 \mathcal O(\beta,\boldsymbol\sigma)
 =\sum_{\boldsymbol\sigma\in\{\pm1\}^N}
   \sum_{a=1}^{|M|-1}
 \mathcal O\!\left(\frac{2\pi a}{|M|},\boldsymbol\sigma\right),}
 \label{eq:3d-all-winding-collapse}
\end{equation}
with every winding and all its correlations with the angle and the spins
included; the inner sum is empty when $|M|=1$. Setting $\mathcal O=1$,
\begin{equation}
 \widetilde Z_N
 =\sum_{\substack{3\le q\le N\\q\ {\rm odd}}}\varphi(q)
  \sum_{\substack{r\ {\rm odd}\\|qr|\le N}}d_N(q,r)
 =\sum_{\substack{M=-N\\M\ {\rm odd}}}^{N}
   \binom{N}{(N+M)/2}(|M|-1)
   =2^N(a_N-1),
 \label{eq:3d-exact-all-winding-Z}
\end{equation}
where $a_N=\mathbb E|M|=N2^{1-N}\binom{N-1}{(N-1)/2}\simeq\sqrt{2N/\pi}$ is the mean absolute
spin of an unconstrained sequence; the closed form follows by telescoping
$(N-2j)\binom Nj=N[\binom{N-1}j-\binom{N-1}{j-1}]$. Restricting to $q<N$ instead of
$q\le N$ removes only the $2\varphi(N)$ states with $q=N$, all carried by the two sequences
with $|M|=N$, a relative change $2\varphi(N)/\widetilde Z_N$. The remaining details of the counting are in Sec.~\ref{sec:S-3d}.
\section{Three dimensions: the grand canonical ensemble and the dominance of zero winding}
\label{sec:3d-grand}

In Sec.~\ref{sec:S-3d-odd} the number of vertices was fixed and odd. This was not the original
choice. In Ref.~\cite{migdal2023exact} the number of vertices was not fixed: the
Euler states of all $N$ were summed in a grand canonical ensemble, with the
weight $e^{-\mu N}$ and $\mu\to0$. Let us recall why this ensemble reduces to one
sector of the Euler states, and to which one.

\paragraph{Three sectors.} At every $N$ the states are the rational angles $p/q$ and windings $r$
together with the spin sequences of total spin $M=qr$, all with equal weights. We
count them per spin sequence, that is, with the weight $2^{-N}$ of a fair coin for each
sequence; this factor is absorbed in the chemical potential. There are three
sectors.
\begin{enumerate}[leftmargin=*,itemsep=1pt]
\item Odd $N$. The winding is odd, and \eqref{eq:3d-exact-all-winding-Z} gives
$2^{-N}\widetilde Z_N=a_N-1\simeq\sqrt{2N/\pi}$.
\item Even $N$ with $r\ne0$. The total spin $M$ is even and nonzero, and the
collapse \eqref{eq:3d-all-winding-collapse} applies sequence by sequence, except that the
angle $a=|M|/2$, that is $\beta=\pi$, is not a state ($q>2$). Hence
$2^{-N}Z^{(r\ne0)}_N=\mathbb E|M|-2\bigl[1-\mathbb P(M=0)\bigr]\simeq\sqrt{2N/\pi}$.
\item Even $N$ with $r=0$. Now $M=0$, and the closure $\alpha_N-\alpha_0=\beta M=0$ holds
for every turning angle, not only for rational $\beta/2\pi$. With the denominators
$3\le q<N$, as in Ref.~\cite{migdal2024quantum}, every angle is admissible with every
balanced sequence, and the number of states is \eqref{eq:grand-Z0} of Sec.~\ref{sec:3d-ensemble}.
\end{enumerate}
Thus the zero-winding sector outnumbers each of the other two by a factor of
order $N$:
\begin{equation}
 \frac{2^{-N}Z^{(0)}_N}{2^{-(N\pm1)}\widetilde Z_{N\pm1}}\simeq
 \frac{Z^{(0)}_N}{Z^{(r\ne0)}_N}\simeq\frac{3N}{\pi^2} .
 \label{eq:grand-ratio}
\end{equation}
At $N=80$ the exact counts are $2^{-N}Z^{(0)}_N=171.8$ and $2^{-N}Z^{(r\ne0)}_N=5.29$, and at
$N=81$, $a_N-1=6.20$; the two ratios, $32.5$ and $27.7$, approach $3N/\pi^2=24.3$ slowly. In the grand ensemble $\sum_Ne^{-\mu N}2^{-N}Z_N$ the zero-winding
states carry the weight $N^{3/2}e^{-\mu N}$, while the odd states and the even states
with $r\ne0$ carry $N^{1/2}e^{-\mu N}$. As $\mu\to0$ the typical $N$ grows as $1/\mu$, the
fraction of all other states falls as $\mu$, and the grand ensemble becomes the even
ensemble at zero winding. This dominance was stated in Ref.~\cite{migdal2023exact}, and it is why
Refs.~\cite{migdal2023exact,migdal2024quantum} work at zero winding; the exact counts
\eqref{eq:grand-Z0} and \eqref{eq:grand-ratio} confirm it. The exact partition functions of the odd and the even ensembles,
computed by Basak and Zaharescu~\cite{Zah23}, prove it. The limit $N\to\infty$ is taken inside this sector at fixed turbulent
viscosity, as described in Sec.~\ref{sec:3d-ensemble}.

\paragraph{What this changes.} The even ensemble at zero winding is the physical
one. The odd ensemble of the preceding section remains a legitimate canonical ensemble: its states are
rigid, and we keep its solution. But its weight in the grand ensemble vanishes, its vorticity correlation
fails the positivity test at zero separation at finite $N$ (Sec.~\ref{sec:3d-zero-separation}), and the spectrum of its limit, which we
compute only as a test (Sec.~\ref{sec:S-odd-cond}), is not positive.
The count of states alone does not make the spectrum of the grand canonical ensemble that of the even ensemble at zero winding:
the correlation also depends on the source and the hairpin of the other sectors. Let us check them. The conditioning is done at each $N$ (Sec.~\ref{sec:S-3d-main}), from an $N_0(h)$ beyond which every conditional
correlation is defined (Sec.~\ref{sec:S-finiteN-proof}). At odd $N$ the conditional correlation is that of the odd ensemble, of the same order $N^{-1}$
(Sec.~\ref{sec:S-odd-cond}), and with its weight, a fraction of order $\mu$, it drops out as $\mu\to0$. At even $N$ the sector with
$r\ne0$ enters the numerator and the denominator with the relative weight $\pi^2/(3N)$ of \eqref{eq:grand-ratio}. Its bare hairpin is
at most the number of pairs, $N^2/2$, since $|J_0|\le1$, while the bulk of the bare hairpin at zero winding grows as
$N^{3/2}\widehat Z$, so it drops out of the denominator as $N^{-1/2}$. Its source drops out of the numerator if it grows slower than
$N^{3/2}$, while the source at zero winding grows as $\sqrt N\,\widehat G$. We have computed the even sector with $r\ne0$ (next paragraph), and the estimate is now proved, for the odd sector as well
(Sec.~\ref{sec:S-finiteN-proof}). With it, the grand canonical ensemble becomes the even ensemble at zero winding as $\mu\to0$, for the
correlation as for the count of states: the even ensemble at zero winding is the limit of the grand ensemble, not a separate choice,
as in Sec.~\ref{sec:3d-ensemble}. The spectrum of Secs.~\ref{sec:3d-even} and~\ref{sec:3d-final} is the
spectrum of the even ensemble at zero winding.

\paragraph{The sector with $r\ne0$, computed.} The transfer formula of Sec.~\ref{sec:3d-transfer} holds in this sector with one
change: the walk of the total spin ends at $S_N=kq$, $k\ne0$, instead of $S_N=0$. We checked it against a brute-force enumeration
of all words and angles at $N\le14$, to $5\cdot10^{-13}$. With it we computed the sector totals $T^{(s)}_X=2^{-N}\sum X$ over the
states of each sector, for the source and for the bulk of the bare hairpin: exactly over all words and labels for $16\le N\le64$,
and by a Monte Carlo of the critical layer $\sqrt N|\pi-\beta|\le16$ at $N=256$, $512$ and $1024$, with $4\cdot10^4$ states per
sector and the exact sum over all pairs of marks for every sampled state. The source of this sector drops out of the conditional
correlation if $\sigma_W=N\,T^{(r\ne0)}_W/T^{(0)}_D\to0$, with $D$ the bulk of the bare hairpin. In the exact sums
$|\sigma_W|<2\cdot10^{-3}$ for $N\ge24$. In the layer $N\sigma_W$ is the same at $N=512$ and $1024$: $0.069\pm0.001$ at $h=\frac12$,
between $0.009$ and $0.016$ at $h=1$, and below $0.004$ in modulus at $h=2$. So $\sigma_W$ falls as $1/N$, and the source of the
sector with $r\ne0$ grows per state as $\sqrt N$, like the source at zero winding; per state it is $0.9$ of it at $N=1024$, at
$h=\frac12$ and $1$, and the count ratio $\pi^2/(3N)$ does the rest. The hairpin of this sector drops out as $1/N$:
$N\,T^{(r\ne0)}_D/T^{(0)}_D$ is constant in the layer to a few percent, $1.5$, $0.7$ and $0.13$ at $h=\frac12$, $1$ and $2$. Away from
the layer the labels of this sector are negligible after the sum over the words: at $N=200$ the labels $5/31$ and $1/9$ give
$6\cdot10^{-25}$ and $9\cdot10^{-21}$ to the source. These numbers support the estimate up to $N=1024$; it is now proved (Sec.~\ref{sec:S-finiteN-proof}). The programs
and the tables are in \texttt{qsp/lemma0/} of the archive (Sec.~\ref{sec:S-code}).
\section{Three dimensions: the real phase representative and the counting}
\label{sec:S-3d}

This section adds details to Sec.~\ref{sec:three-dimensional}. The real vertices reproduce the closed-loop phase
\eqref{eq:3d-real-phase}, but not every uncentered local insertion. One can see the issue directly with the independent edges of a closed polygon
based at $C_0$. If $s_k=C_{k+1}-C_k$ and $s_{N-1}=-\sum_{k=0}^{N-2}s_k$, the phase is
\begin{equation}
 \Phi_P[C]=\exp\left[\ii\sum_{k=0}^{N-2}(P_k-P_{N-1})\cdot s_k\right].
\end{equation}
Differentiation in these independent coordinates produces centered momenta;
differentiation of an extension in which all edges are independent can produce
uncentered ones (see the Remark in Sec.~\ref{sec:mle}). We keep the same prescription
when forming the spectral insertions, rather than deducing their equality from
\eqref{eq:3d-real-phase} alone.

This is also why removing the third component and calling the real walk a
two-dimensional solution is not enough: a nondegenerate real planar midpoint
cannot be bilinearly null. The two-dimensional construction
(Sec.~\ref{sec:two-dimensional}) uses the advective evolution itself instead of this
cancellation by the normal component.

The simultaneous relabeling $(p,\boldsymbol\sigma)\mapsto(q-p,-\boldsymbol\sigma)$ gives the
same real walk. Removing this fixed-point-free redundancy halves both the
numerator and the denominator of a normalized trace, so we may use the full
labeled sums without changing normalized observables. No additional quotient by
cyclic labels is implied.

This specifies the arithmetic measure of the three-dimensional odd ensemble. A
spin average normalized inside each $(q,r)$ sector must be multiplied by $d_N(q,r)$
when the complete trace is assembled; in particular, the marginal distribution of
the denominator is not just $\varphi(q)$. The arithmetic factor and the remaining
dynamical kernel must refer to the same counting convention. Typical denominators
are of order $\sqrt N$, since $M=qr=O(\sqrt N)$; but the limiting distribution of the
winding has a heavy tail, $\mathbb P(r)=4/(\pi^2r^2)$ for odd $r$ of both signs, so the
statement $r=O(\sqrt N)$ at fixed small $q$ cannot be imposed uniformly, and $M/N\to0$
does not justify discarding $M^2/N$.
% ===== BLOCK S5: two new subsections at the end of Sec. sec:S-3d, before the section sec:rigidity3d (see supplement_placement.md)
The two subsections that follow detail Sec.~\ref{sec:three-dimensional} of the main text.

\paragraph{The null identities.} The identities \eqref{eq:3d-null-identities} of Sec.~\ref{sec:three-dimensional} follow from the
geometry of the real polygon. Indeed, the real midpoint $h_k=(f_{k+1}+f_k)/2$ has $h_k^2=R^2-\frac14=B^2$ and is
orthogonal to the normal and to the chord, so $(h_k+\ii B\mathbf e_3)^2=h_k^2-B^2=0$.

\subsection{The real phase representative and its scope}
\label{sec:S-3d-real}

For any closed spatial polygon, $C_N=C_0$, and $\sum_kB\,\mathbf e_3\cdot(C_{k+1}-C_k)=0$.
It follows exactly that
\begin{equation}
 \Phi_{P}[C]
 =\exp\left[\frac{\ii}{\sqrt{2\nu\tau}}
       \sum_k f_k\cdot(C_{k+1}-C_k)\right].
 \label{eq:3d-real-phase}
\end{equation}
The same equality holds at every time and survives the orientation and
arithmetic averages: the real vertices suffice for the bare phase functional.
They cannot simply replace $G_k$ in the local full equation. Their midpoint has
$h_k^2=B^2$, so the advective symbol becomes $-B^2\delta_k$ instead of zero. The
real representative solves the diffusion-only equation and represents the phase
of a complex solution of the full equation. Equality of the restricted phases alone
does not equate all uncentered local insertions; in particular, the vorticity
insertion of Sec.~\ref{sec:3d-hairpin} must be computed with $G_k$.

\subsection{The statistical weight: invariance and the limit}
\label{sec:S-3d-main}

This subsection details the statistical weight \eqref{eq:finite-statistical-trace} and the limit of Sec.~\ref{sec:3d-ensemble}
of the main text.

Invariance of a selected finite ensemble follows when its states are fixed
points, or when the flow preserves the orientation measure on each state. Such
invariance does not fix the weights between different invariant components, and
it does not prove ergodicity or attraction of general initial ensembles. The deterministic evolution cannot provide
them: it is the identity on the Euler states, and outside the restricted class in which they are rigid it is unstable. A mechanism
that does fix the weights, the spontaneous stochasticity of the equation with a stochastic model in which the equal weights are the attractor, is presented in Secs.~\ref{sec:stoch-mechanism} and~\ref{sec:stoch} of
the main text. The
term \emph{arithmetic attractor} refers to the candidate statistical state
selected by this density matrix and by the spherical selection of the support (Sec.~\ref{sec:bv-sphere}). The rigidity results of
Sec.~\ref{sec:rigidity3d} concern compatible constrained trajectories; this is a sharper and more limited claim than
unrestricted Lyapunov stability.

\paragraph{The limit at fixed turbulent viscosity.} The
numerator of the correlation grows as $N^{1/2}$ and its denominator, the bulk of the bare hairpin, as $N^{3/2}$ (Secs.~\ref{sec:3d-even}
and~\ref{sec:hairpin-not-one}), so the conditional correlation decreases as $N^{-1}$, the order of the two vorticity insertions
(Sec.~\ref{sec:cond-def}). The conditioning is done at each $N$, as part of the definition, with the phases at the marks divided out of the bare hairpin in
the critical layer. The renormalization of
Sec.~\ref{sec:3d-renorm} multiplies the term of each $N$ by $\nu_N^{-1/2}$, which turns $N^{-1}$ into $\widetilde\nu^{\,-1/2}$, so the
normalized sum over $N$ with the weight above leaves the renormalized correlation and spectrum unchanged; in the physical flow their
amplitude is $(\nu/\widetilde\nu)^{1/2}$. If instead the bare viscosity were held fixed
while $N$ fluctuates, the scaling variable $kN\sqrt{\nu\tau}$ would fluctuate with $N$,
and the spectrum would be the average of the scaling function over the
distribution of $N$; this average would smooth the singularity found in
Sec.~\ref{sec:3d-final}.

\section{Three dimensions: rigidity of the odd and even Euler ensembles}
\label{sec:rigidity3d}

The stability question must distinguish a restriction on the admissible ensemble
from the dynamics of arbitrary momentum data. The spherical principle selects a
non-escaping sector, and the Euler ensemble selects particular arithmetic states
within it. We now prove that these states are rigid under an explicitly stated
restriction. The result concerns solutions of the vector equation that remain in
that restriction; it does not assign an evolution to every conceivable angular
perturbation.

\subsection{Rigidity of the complex Euler polygon}


The original three-dimensional representative~\cite{migdal2023exact} must keep
its imaginary normal when the full equation is evaluated. Fix a plane with unit
normal $n$ and write the rescaled vertices as
\begin{equation}
 G_k(s)=f_k(s)+\ii B\, n,\qquad
 f_k(s)\cdot n=0,\qquad |f_k(s)|=R,
 \qquad B^2=R^2-\frac14>0 .
 \label{eq:rig3d-fixed-lift}
\end{equation}
Here $R$, $B$ and $n$ are constant, while the angles of the real vertices are
initially unrestricted (on the Euler polygon $B=\frac12\cot(\beta/2)$, as in
\eqref{eq:3d-arithmetic-parameters}). The imaginary component is constant in rescaled
variables; its physical value has the same $\tau^{-1/2}$ decay as the real part.

\begin{proposition}[Rigidity of the fixed complex lift]
\label{prop:rig3d}
For odd $N$, every trajectory of the full central midpoint equation that remains
in \eqref{eq:rig3d-fixed-lift}, near a nondegenerate Euler polygon, is stationary in
rescaled variables. Its only local angular freedom is a constant overall
rotation.
\end{proposition}

\begin{proposition}[Rigidity of the fixed complex lift for even $N$]
\label{prop:rig3d-even}
Let $N$ be even and let $G$ be an Euler polygon with $q>2$ (more generally $\beta\ne\pi$), of any winding. Every
trajectory of the full rescaled midpoint equation that remains in
\eqref{eq:rig3d-fixed-lift} near $G$ is stationary. Its only local freedom is a constant
overall rotation.
\end{proposition}

The proofs are in Sec.~\ref{sec:S-3d-rigidity}. The normal component of the full rescaled equation inside
\eqref{eq:rig3d-fixed-lift} is $\frac{\ii B}{2}(1-Q_k)$, where $Q_k$ is the square of the chord of the edge $k$, so every chord is a unit
one. Then the midpoints are null, the advective term vanishes and the whole right side is zero. For odd $N$ the midpoint
operator $(I+S)/2$, with $S$ the shift of the vertices, is invertible, and the vertices are at rest.

The argument applies to the full equation inside the stated complex ansatz, and it
uses the imaginary normal in an essential way. Equality of the real and complex
closed-loop phases does not justify dropping the normal in a perturbed local
equation. Letting the normal, its magnitude or the plane evolve introduces
perturbations that these propositions do not classify.

For even $N$ the alternating kernel of the midpoint operator is a velocity
field that is not tangent to the fixed circle at two vertices which are not
collinear with the center, and the lift removes it. The proof of Proposition~\ref{prop:rig3d} can be read the same
way; its restriction to odd $N$ came from the method, not from the result. The
even ensemble, and in particular its zero-winding sector, which dominates the
grand ensemble (Sec.~\ref{sec:3d-grand}), is rigid in exactly the sense in which the odd
ensemble is rigid.

\begin{remark}[The family of zero-winding fixed points]
\label{rem:rig3d-family}
For $M=0$ the polygon closes for every $\beta$. Each sequence with zero total spin
therefore gives a one-parameter family of exact complex fixed points, with $R$
and $B$ changing together and the midpoints staying null. Its tangent $\partial_\beta G$ is
an exact zero mode of the linearized full equation: we found
$\|J\,\partial_\beta G\|/\|\partial_\beta G\|\le2\times10^{-10}$ for $N=6,\dots,12$, at rational and irrational $\beta$
alike, where $J$ is the Jacobian of the right side of \eqref{eq:rescaled-full-mle}. This
direction changes $R$, so it leaves the fixed lift, and
Proposition~\ref{prop:rig3d-even} does not see it; it is the neutral direction that closure
removes when $M\ne0$ (Sec.~\ref{sec:rig3d-neutral}). Thus the zero-winding states form a
continuous manifold of fixed points, and the rational values of $\beta$ are a
counting prescription, not a dynamical selection. We shall see that the leading
spectrum is the same for the counting of the Farey fractions \eqref{eq:grand-Z0} and for a uniform
distribution of $\beta$ (Sec.~\ref{sec:3d-even}).
\end{remark}

\begin{remark}[The unrestricted linearization]
\label{rem:rig3d-linear}
For comparison we computed the complete linearization $2\mathsf A\,\delta G'=J\,\delta G$ of
the full complex equation, as a generalized eigenvalue problem (for even $N$ it is
a differential--algebraic system with three constraint directions). For odd $N$
($N=7,9,11$), even $N$ with $r=0$ ($N=6$--$12$) and even $N$ with $r\ne0$ alike, roughly
a third of the $3N$ complex modes grow, and $J$ has a kernel of dimension about $N$:
nearby complex polygons with unit chords and null midpoints. The rigidity
statement is therefore the constrained one in every sector, and the zero-winding
sector is neither better nor worse than the odd ensemble in this respect. In another
respect it is special: at even $N$ and zero winding the differential--algebraic system is singular at the Euler states themselves,
where the matrix that determines the alternating velocity vanishes (Proposition~\ref{prop:stoch-singular} of the main text), and a
direct integration from a nearby point leaves the Euler state (Fig.~\ref{fig:stoch}b). Section~\ref{sec:stoch-mechanism} interprets this
instability as the source of spontaneous stochasticity.
\end{remark}

For comparison, the real diffusive representative is rigid on its circle by an independent calculation, and the radial
directions, the spherical confinement and the neutral shapes of the reduced real system are discussed in
Sec.~\ref{sec:S-3d-rigidity}.

\subsection{Invariance of the selected ensemble}

There is nevertheless an exact statistical statement for the full Euler family.
Each rescaled complex Euler state $G^a$ is a fixed point, and so is $OG^a$ for every
constant $O\in SO(3)$. Any time-independent probability weights $w_a$ therefore
give an invariant finite-cutoff measure
\begin{equation}
 \mu_{\mathcal E,N}=\sum_{a\in\mathcal E_N}w_a
   \int_{SO(3)}\dd\mu(O)\,\delta_{OG^a},\qquad
 \sum_a w_a=1,\qquad
 (\mathcal T_s)_\#\mu_{\mathcal E,N}=\mu_{\mathcal E,N},
 \label{eq:rig3d-invariant-measure}
\end{equation}
where $\dd\mu$ is the normalized Haar measure and $\mathcal T_s$ the rescaled full
evolution. The Quantum Statistical Principle, with equal weights of the Euler states, fixes the weights; invariance alone
does not. This proves preservation of the selected support and distribution,
without requiring individual walks to converge to one orientation. Attraction to
that distribution from a larger class of initial ensembles, and an ergodic
mechanism fixing its weights, are not provided by the deterministic evolution, which is the identity on the Euler states.
Sections~\ref{sec:stoch-mechanism} and~\ref{sec:stoch} of the main text propose such a mechanism. At the Euler states, where the equation is singular, the thermal noise triggers the step with the least impulse on the equation, an exchange of neighbouring spins, whose residual is confined to the two adjacent sides and is $O(N^{-1/2})$ there (Propositions~\ref{prop:stoch-rigid}--\ref{prop:stoch-least}, Sec.~\ref{sec:stoch-trigger}). The result is a Markov chain in the discrete logarithmic time of the rescaled equation, in which the exchanges are paired with symmetric reflected shifts of the turning angle, and Sec.~\ref{sec:stoch} proves by an H-theorem that the uniform ensemble is the unique attractor (Propositions~\ref{prop:stoch-H}--\ref{prop:stoch-ising} and~\ref{prop:stoch-beta}), and that the discrete step, whatever its length, is a valid discretization for the distribution of the states in the statistical limit, with a finite relaxation time if the step decreases as $N^{-3}$ (Proposition~\ref{prop:stoch-discrete}, Remark~\ref{rem:stoch-step}); the
derivation of this motion from the equation remains open. The precise
finite-$N$ results used below are the rigidity and invariance just established.
\section{Three dimensions: proofs of rigidity}
\label{sec:S-3d-rigidity}

This section contains the proofs of Propositions~\ref{prop:rig3d} and~\ref{prop:rig3d-even} of Sec.~\ref{sec:rigidity3d} and the
calculations for the real diffusive representative. Let $N$ be the number of vertices, with periodic indices, and introduce the
shift $S$ and two real linear operators
\begin{equation}
 (SF)_k=F_{k+1},\qquad
 \mathsf A=\frac{I+S}{2},\qquad \mathsf D=S-I ,
 \label{eq:rig3d-operators}
\end{equation}
so that $\mathsf AF=\bar F$ and $\mathsf DF=\Delta F$. We use logarithmic time and
remove the universal decay as in \eqref{eq:rescaled-vertices},
\begin{equation}
 \tau=t+t_0>0,\qquad s=\log(\tau/\tau_*),\qquad
 F_k(s)=\sqrt{2\nu\tau}\,P_k(t).
 \label{eq:rig3d-rescaling}
\end{equation}
For odd $N$ the midpoint operator is invertible,
\begin{equation}
 \mathsf A^{-1}=\sum_{j=0}^{N-1}(-S)^j,
 \label{eq:rig3d-inverse}
\end{equation}
since $(I+S)\sum_{j=0}^{N-1}(-S)^j=I+S^N=2I$. For even $N$ the alternating sequence
lies in its kernel; the midpoint equations then have algebraic compatibility
conditions and cannot be inverted freely.

For the fixed complex lift \eqref{eq:rig3d-fixed-lift} of Sec.~\ref{sec:rigidity3d}, define
\begin{equation}
 m_k=(\mathsf AG)_k,\qquad d_k=(\mathsf DG)_k,
 \qquad Q_k=d_k^2,\qquad H_k=m_k\cdot d_k ,
 \label{eq:rig3d-complex-defects}
\end{equation}
with bilinear products. Since $d_k$ is real and planar, equal radii give
\begin{equation}
 H_k=0,\qquad m_k\cdot n=\ii B,\qquad
 m_k^2=R^2-\frac{Q_k}{4}-B^2=\frac{1-Q_k}{4} .
 \label{eq:rig3d-null-reduction}
\end{equation}

\begin{proof}[Proof of Proposition~\ref{prop:rig3d}]
The dilation and diffusion part of the rescaled midpoint equation is
$\frac12[(1-Q_k)m_k+H_kd_k]$. The advective part is parallel to $d_k$, with a scalar
factor proportional to $H_k^2/Q_k-m_k^2$. The normal component of the full equation
is therefore
\begin{equation}
 0=\frac{\ii B}{2}(1-Q_k).
 \label{eq:rig3d-normal-equation}
\end{equation}
Since $B\ne0$, every edge has $Q_k=1$. Then \eqref{eq:rig3d-null-reduction} gives
$m_k^2=H_k=0$, so the advective factor vanishes and the whole right side is zero.
Thus $\mathsf AG'=0$, and oddness of $N$ gives $G'=0$. On a fixed circle a unit chord
fixes each angular increment locally to its value $\sigma_k\beta$, with
$R=[2\sin(\beta/2)]^{-1}$; only the initial overall angle remains free.
\end{proof}

\subsection{Even \texorpdfstring{$N$}{N}}
\label{sec:S-rig3d-even}

For even $N$ the midpoint operator is not invertible, and the last step of the
proof must use the lift. The result is the same.

\begin{proof}[Proof of Proposition~\ref{prop:rig3d-even}]
As in Proposition~\ref{prop:rig3d}, the normal component \eqref{eq:rig3d-normal-equation} gives
$Q_k=1$ on every edge, and then the whole right side vanishes, so $\mathsf AG'=0$. For
even $N$ this allows the alternating velocity $G'_k=(-1)^kw$, and we must use the lift.
On the fixed circle $Q_k=1$ fixes each angular increment at $\pm\beta$; the increments are
discrete, hence constant in time, and all vertices rotate together,
$\alpha_k(s)=\alpha^*_k+c(s)$. Then $(\mathsf AG')_k=\frac12Rc'(s)\,(t_k+t_{k+1})=0$, where $t_k$ is the
unit tangent to the circle at $f_k$. Since $|t_k+t_{k+1}|=2|\cos(\beta/2)|\ne0$ for $\beta\ne\pi$, $c'=0$.
\end{proof}

\subsection{Exact angular compatibility of the real diffusive representative}

For comparison, the real representative obeys the diffusion equation, in rescaled
form
\begin{equation}
 \mathsf AF'=\frac12\bigl[(1-Q)\mathsf AF+H\mathsf DF\bigr],
 \qquad Q_k=|(\mathsf DF)_k|^2,\qquad
 H_k=(\mathsf AF)_k\cdot(\mathsf DF)_k .
 \label{eq:rig3d-real-rescaled}
\end{equation}
This gives an independent, explicit calculation of angular compatibility. It is a
reduced equation, not a replacement for the full equation away from the complex
Euler sector. Consider a trajectory on the prescribed circle,
\begin{equation}
 F_k=R(\cos\alpha_k,\sin\alpha_k,0),\qquad
 d_k^{\rm ang}=\alpha_{k+1}-\alpha_k,
 \qquad \mu_k=\frac{\alpha_{k+1}+\alpha_k}{2} ,
 \label{eq:rig3d-circle-angles}
\end{equation}
excluding coincident and antipodal neighboring vertices. In complex notation for
the two real coordinates,
\begin{equation}
 (\mathsf AF)_k=R\cos(d_k^{\rm ang}/2)e^{\ii\mu_k},\qquad
 Q_k=4R^2\sin^2(d_k^{\rm ang}/2),\qquad H_k=0 .
 \label{eq:rig3d-angular-midpoint}
\end{equation}
The real and imaginary parts of the logarithmic derivative of this midpoint give,
simultaneously,
\begin{equation}
 \mu'_k=0,\qquad
 (d_k^{\rm ang})'=g(d_k^{\rm ang}),\qquad
 g(d)=\bigl(4R^2\sin^2(d/2)-1\bigr)\cot(d/2).
 \label{eq:rig3d-angular-compatibility}
\end{equation}
Evolving only the second equation would discard half of the vector compatibility
conditions. For odd $N$ the first equation gives $\alpha'_{k+1}=-\alpha'_k$, hence
$\alpha'_k=0$ for all $k$, and the second then imposes $Q_k=1$. Thus the real
fixed-circle solutions are also locally rigid, up to a constant rotation.

The complete linear pencil agrees. Put $\alpha_k=\alpha_k^*+\epsilon b_k$, where
$\alpha_{k+1}^*-\alpha_k^*=\sigma_k\beta$ is an Euler polygon. Since
$g'(\sigma_k\beta)=\gamma=\cot^2(\beta/2)>0$, the two linear compatibility equations are
\begin{equation}
 (I+S)b'=0,\qquad (S-I)b'=\gamma(S-I)b .
 \label{eq:rig3d-linear-compatibility}
\end{equation}
For $b=e^{\lambda s}v$ they require
\begin{equation}
 \lambda(I+S)v=0,\qquad
 (\lambda-\gamma)(S-I)v=0 .
 \label{eq:rig3d-angular-pencil}
\end{equation}
For odd $N$ the only mode is the constant rotation, with $\lambda=0$.

\begin{remark}[Even $N$, real representative]
Even $N$ admits a formal alternating mode $v_k=(-1)^k$ with $\lambda=\gamma$. Its
nonlinear continuation on the fixed circle is more restrictive: the first equation
in \eqref{eq:rig3d-angular-compatibility} requires $\alpha_k=c_k+(-1)^ku(s)$. Because $g$
is odd, a nonconstant $u$ requires all translates $g(C_k-2u)$ to agree on an
interval; the uncancelled poles of $g$ are at $2\pi\mathbb Z$, so the translates differ
only by multiples of $2\pi$. Hence $F_{k+2}=F_k$, which near an Euler point is the
strictly alternating spin word. On this period-two branch, with $K=4R^2$, the exact
equation is
\begin{equation}
 Q'=(K-Q)(Q-1),\qquad
 \frac{Q(s)-1}{K-Q(s)}=
 \frac{Q(0)-1}{K-Q(0)}e^{(K-1)s}.
 \label{eq:rig3d-even-period-two}
\end{equation}
The Euler value $Q=1$ repels. This reduced calculation does not prove instability of
every even spin history, and it is not a stability spectrum of the full complex
equation. It concerns the real diffusive representative; on the fixed complex lift
the even Euler polygons are rigid (Proposition~\ref{prop:rig3d-even}).
\end{remark}

\subsection{Radial directions, spherical confinement, and neutral shapes}
\label{sec:rig3d-neutral}

Spherical confinement bounds the positions of the vertices, not the total
variation. At a fixed radius,
\begin{equation}
 \left|\sum_{k=j}^{\ell-1}(f_{k+1}-f_k)\right|
 =|f_\ell-f_j|\le2R,
 \qquad \sum_{k=1}^{N}|f_{k+1}-f_k|=N
 \label{eq:rig3d-telescopic-bound}
\end{equation}
for a unit-step Euler polygon. An ordinary convergent series of nonvanishing jumps
is therefore not required. Conversely, compactness at each cutoff is not a uniform
bound across arithmetic sectors: $R$ grows near $p/q=0$ and $1$, and the continuum
prescription needs control of the relevant scaled distributions and their moments.

The spherical principle excludes nonspherical configurations from the selected
ensemble; it does not assert that every radial perturbation runs away. A useful
exact check is the common rescaling $F_k=c(s)f_k$ of a unit-step spherical fixed
point of \eqref{eq:rig3d-real-rescaled}. It gives
\begin{equation}
 c'=\frac12c(1-c^2),\qquad
 c(s)=\left(1+Ce^{-s}\right)^{-1/2},\qquad
 \delta c'=-\delta c+O(\delta c^2).
 \label{eq:rig3d-time-origin}
\end{equation}
This stable common radial direction only changes the time origin. The same common
scaling of the complete complex Euler configuration preserves its null midpoint
and its orthogonality, so advection still vanishes and the time-origin family also
exists in the full equation.

General defects couple. For a real spherical unit-step fixed point $f$, write
$F=f+u$ and define $e_k=2(\mathsf Df)_k\cdot(\mathsf Du)_k$ and
$h_k=f_{k+1}\cdot u_{k+1}-f_k\cdot u_k$. The complete linearization of the real
diffusive system is
\begin{equation}
 \mathsf Au'=\frac12[-e\,\mathsf Af+h\,\mathsf Df].
 \label{eq:rig3d-coupled-defects}
\end{equation}
One cannot set $h=0$ along the evolution merely because it vanishes initially.
Accordingly, the angular calculation supplies neither a closed decay equation for
the normal defects nor a universal negative transverse spectrum.

The real diffusive equation also has nonplanar fixed configurations with equal
radii and unit steps. Tangents to differentiable families of such exact
configurations have $e=h=0$ and are neutral. Their existence near an odd planar
configuration can be checked without a spectral ansatz. Write the unit vectors
\begin{equation*}
 n_k=\left(\sqrt{1-z_k^2}\cos(\alpha_k^*+\phi_k),
            \sqrt{1-z_k^2}\sin(\alpha_k^*+\phi_k),z_k\right),
 \qquad n_k\cdot n_{k+1}=c .
\end{equation*}
After fixing $\phi_1=0$, the Jacobian of these conditions in $(\phi,c)$ at $z=0$ is
$-\sigma_k\sin\beta(\phi_{k+1}-\phi_k)-\delta c$. Its kernel vanishes because closure gives
$\sum_k\sigma_k=qr\ne0$ for odd $N$, and more generally whenever $M\ne0$. The implicit function theorem therefore gives nearby
exact configurations $f_k=R[z]n_k$ with $R[z]=[2(1-c[z])]^{-1/2}$; the common radius
changes at quadratic order. For sufficiently many vertices these families include
shape changes beyond global rotations. They belong to the reduced real system;
lifting them to full complex solutions requires additional constraints. A measure
prescription that removes a transverse family is an admissibility condition, not a
decay exponent for that family.
\section{Three dimensions: the vorticity correlation, details}
\label{sec:S-hairpin}

This section adds details to Sec.~\ref{sec:3d-hairpin}.

\begin{remark}[The normal component and the earlier calculations]
\label{rem:3d-normal-only}
The earlier spectral calculations~\cite{migdal2024quantum,ReviewPaperAM} inserted the vorticity of the
real representative, $\ii B\sigma_k\mathbf e_3$, that is, only the spin product $-\sigma_i\sigma_j$ in
\eqref{eq:3d-vorticity-contraction}. The full uncentred vector \eqref{eq:3d-vertex-vorticity} has a planar term, of order $N$ larger at fixed $kL$; that term
is the translation of the sample and has no invariant meaning. The invariant vorticity
\eqref{eq:3d-centred-vorticity} is the normal one, corrected by $\langle f\rangle$. Its pair product alone, the
composition, is again smaller by $1/N$ at fixed $kL$; the leading spectrum comes from the contact
terms of Sec.~\ref{sec:contact}, which have the same order as the planar term.
\end{remark}

\paragraph{Zero separation in the odd ensemble.} The zero-separation value is \eqref{eq:3d-zero-separation}. In the odd ensemble
the total spin is an odd multiple of $q\ge3$, and the square of the total vorticity outweighs the self-terms. Exact enumeration of
all spin sequences, angles and windings for $5\le N\le17$ shows that the self-terms compensate only $0.48$ to $0.51$ of the square of
the total vorticity, and both grow as $N^{3/2}$; the zero-separation correlation is negative (Proposition~\ref{prop:3d-positivity}). The composition term is known in
closed form. With the all-winding sum \eqref{eq:3d-all-winding-collapse} the angle sum is elementary,
\begin{equation}
 \sum_{a=1}^{m-1}\cot^2\frac{\pi a}{m}=\frac{(m-1)(m-2)}3,
 \label{eq:3d-unrestricted-cot-square}
\end{equation}
and the binomial moments of the total spin,
\begin{equation}
 \mathbb E M^2=N,\qquad \mathbb E M^4=3N^2-2N,\qquad
 \mathbb E|M|^3=(2N-1)a_N ,
 \label{eq:3d-binomial-moment-identities}
\end{equation}
give the exact result for the odd ensemble
\begin{equation}
 \boxed{\begin{gathered}
 \langle B^2M^2\rangle=\frac{Y_N}4,\qquad Y_N=\Bigl\langle M^2\cot^2\frac\beta2\Bigr\rangle=\frac{N^2-(2N-1)a_N}{a_N-1},\\
 Y_N=\sqrt{\frac\pi2}\,N^{3/2}+\left(\frac\pi2-2\right)N+O(\sqrt N).
 \end{gathered}}
 \label{eq:3d-YN}
\end{equation}
We verified these identities in exact rational arithmetic for every odd $N\le201$.

Exact enumeration of all spin sequences, angles and windings gives, in the
units of \eqref{eq:3d-zero-separation},
\begin{center}\small
\begin{tabular}{rrrr|rrr}
\toprule
 & \multicolumn{3}{c|}{odd ensemble} & \multicolumn{3}{c}{even ensemble, $M=0$}\\
$N$ & $\langle2\sum a_k^2\rangle$ & $\langle B^2M^2\rangle$ & $2W_N(0)$ & $N$ & $\langle2\sum a_k^2\rangle$ & $2W_N(0)$\\
\midrule
5 & 1.1857 & 2.3214 & $-1.1357$ & 6 & 0.8083 & 0.8083\\
7 & 2.1090 & 4.3290 & $-2.2199$ & 8 & 1.6625 & 1.6625\\
9 & 3.2261 & 6.7019 & $-3.4758$ & 10 & 2.6943 & 2.6943\\
11 & 4.5168 & 9.3953 & $-4.8786$ & 12 & 3.8923 & 3.8923\\
13 & 5.9686 & 12.3776 & $-6.4090$ & 14 & 5.1409 & 5.1409\\
15 & 7.5711 & 15.6249 & $-8.0537$ & 16 & 6.8307 & 6.8307\\
17 & 9.3153 & 19.1183 & $-9.8030$ & 18 & 8.3738 & 8.3738\\
\bottomrule
\end{tabular}
\end{center}
The column $\langle B^2M^2\rangle$ agrees with \eqref{eq:3d-YN}; for the even ensemble the two columns coincide, since
$B^2M^2=0$ at $M=0$. In the odd ensemble the self-terms compensate
only $0.48$ to $0.51$ of the square of the total vorticity, at every $N$ in the table, and both grow as
$N^{3/2}$. The exact sums up to $N=201$ keep the sign, and the compensation rises only to $0.553$ (Sec.~\ref{sec:S-odd-cond}). This
negative value is carried by the small angles; in the limit, with $h\to0$ taken after $N\to\infty$, the odd ensemble is positive at zero
separation (Sec.~\ref{sec:S-odd-cond}).

\paragraph{Finite-$N$ spectral measures are not positive.} The spectral measure $V_N$ of the even ensemble at zero winding, computed
exactly with the pair weight \eqref{eq:3d-pair-weight}, its contact terms and the coincident term, has negative atoms at every $N$
computed. At $N=4$ ($q=3$, two labels, six balanced words each),
\[
 V_4(K)=\tfrac1{64}\bigl[-\delta(K-\tfrac1{\sqrt2})+5\delta(K-\sqrt2)+3\delta(K-\tfrac{2\sqrt6}3)+\delta(K-\tfrac{2\sqrt{14}}3)\bigr];
\]
the negative atom comes from the coincident term alone. The table gives the number of atoms, the negative atoms and their mass, and the
total mass, which equals the zero-separation value $W_N(0)=\langle\sum_ka_k^2\rangle$ exactly:
\begin{center}\small
\begin{tabular}{lrrrrr}
\toprule
$N$ & 4 & 6 & 8 & 10 & 12\\
\midrule
atoms & 4 & 54 & 390 & 1880 & 8430\\
negative atoms & 1 & 19 & 149 & 768 & 3465\\
negative mass & $-0.0156$ & $-0.0603$ & $-0.2999$ & $-0.6670$ & $-1.1443$\\
total mass & $1/8$ & $97/240$ & $133/160$ & $11033/8190$ & $431573/221760$\\
\bottomrule
\end{tabular}
\end{center}
From $N=8$ on, the most negative atoms are pair atoms: the averaged pair weight is not of one sign. The zero-separation value is
nonnegative for every state and vanishes only for the two alternating words of each label, where all $a_k=0$. The planar solution differs: its zero-separation value is negative exactly, so it fails the finite-cutoff enstrophy test (Supplement~\ref{sec:2d-positivity}). Programs: \texttt{corr/atoms/} in the archive (Sec.~\ref{sec:S-code}).

\paragraph{The earlier spectrum.} The scaling function of Refs.~\cite{migdal2024quantum,ReviewPaperAM,NTDT2} was obtained from
the normal component of the vertex vorticity alone, and from a different continuum kernel. The source reduction in Appendix~B.4 of Ref.~\cite{Migdal2026UniversalV4}
selected the zero-winding contribution $r=0$ before the spectral calculation;
that sector is absent for odd $N$, and the subsequent prime-two correction does
not restore the missing winding sum. In the grand ensemble the zero-winding sector
is in fact the dominant one (Sec.~\ref{sec:3d-grand}), so the selection itself was right
there; what fails is the rest. Restricting the
denominators to odd values in a zero-winding continuum kernel does not perform
the sum over these windings.

\begin{remark}[Why the small angles of Ref.~\cite{migdal2024quantum} do not contribute]
\label{rem:S-small-angles}
Ref.~\cite{migdal2024quantum} started from the same fermionic trace (Sec.~\ref{sec:3d-fermion}), wrote the sum over the spins as a
path integral over the vertex angle, and took the small angles, $\beta^2\sim1/N$, as the dominant region, together with their mirror image near $2\pi$ under $\beta\to2\pi-\beta$ (Sec.~\ref{sec:S-sa-mirror}). There the angle
$\alpha_k$ diffuses by $O(1)$ over the loop, as $\theta_k$ does in the zig-zag layer $|\beta-\pi|\sim N^{-1/2}$, and the two layers
contain the same fraction, of order $N^{-1/2}$, of the rational angles. What distinguishes them is the hairpin factor. A pair of
endpoints contributes at $kL=N|Q_{mn}|/\sqrt2$ (Sec.~\ref{sec:3d-hairpin}), so at fixed $kL$ the two arc averages of $f_k$ must
differ by $O(1/N)$.

At small angles the vertices $f_k=Re^{\ii\alpha_k}$ wander over an arc of length $O(R)$ of a circle of radius
$R=1/(2\sin\frac\beta2)\sim\sqrt N$, and the two arc averages differ by $O(\sqrt N)$: a typical pair contributes at $kL\sim N^{3/2}$,
far beyond the bare viscous reference scale $kL\sim N$ (for generic angles, at $kL\sim\sqrt N$). At fixed $kL$ both components of $Q_{mn}$ must vanish to
$O(1/N)$, which only a fraction of order $N^{-3}$ of the paths achieves. The complex saddle point of Ref.~\cite{migdal2024quantum}, a
solution of the classical equations of two pendulums, there linearized near the minimum of the action, was an evaluation of the
hairpin factor in this layer, where its phase is of order $N^{3/2}$. In the zig-zag layer the polygon retraces itself step by step,
$f_k\simeq R(-1)^ke^{\ii\theta_k}$ with $R\simeq\frac12$, and the arc averages cancel to $O(1/N)$ for every state: no constraint is imposed
and no saddle point is needed. The alternating phase of the hairpin splits into a gauge factor at the endpoints and a fast noise,
whose average is the real potential $\frac{b^2}8\sin^2\theta$ of \eqref{eq:fermion-pair}; at small angles the same phase enters the
exponent linearly, as an imaginary potential, and the saddle point is complex.

The weights complete the comparison. At small angles the invariant vertex vorticity $a_k$ is of order $\sqrt N$, and the pair
weight, dominated by the composition, is of order $N$; near $\pi$ the composition is of order $\delta^4$ and the contact terms are of
order $\delta^2=\xi^2/N$ (Sec.~\ref{sec:3d-even}). With $\frac12N^2$ pairs and the fraction $N^{-1/2}$ of the angles in either layer, the
zig-zag gives $W_N(h)$ of order $N^{1/2}$, Eq.~\eqref{eq:ev-G0}, and the small angles of order
$N^2\cdot N^{-1/2}\cdot N^{-3}\cdot N=N^{-1/2}$. Without the contact terms the zig-zag is also of order $N^{-1/2}$, and the weight of
Ref.~\cite{migdal2024quantum}, the product $-B^2\sigma_m\sigma_n$ of the normal vorticities, $B=\frac12\cot\frac\beta2$, grows as $1/\beta^2$ at
small angles and vanishes at $\beta=\pi$. The contact terms raise the zig-zag by a factor $N$. The exact label-resolved sum
(Sec.~\ref{sec:S-labels}) is more decisive than this counting: at $N=80$ and $h=1$ all angles below $\pi/2$ together give
$5\times10^{-6}$ of the contribution of the angles above $\pi/2$, and $10^{-5}$ for the composition alone. The power count
$N^{-1/2}$ is only an upper estimate: Sec.~\ref{sec:S-small-angles} shows, up to one spectral inequality that we verify numerically, that
the small angles, and by the mirror symmetry $\beta\to2\pi-\beta$ the angles near $2\pi$, contribute at fixed $h<\pi/2$ only an amount
exponentially small in $\sqrt N$; asymptotically it is of order $e^{-\frac12\sqrt{\pi hN}}$, up to powers of $N$, as the exact label sums of
that section confirm.

The pendulum is linearized in the zig-zag layer too, at large $h$, where its wells are deep and its low levels are those of an
oscillator (Sec.~\ref{sec:pend-deep}). There the leading term of the contact part cancels identically, which removes the $1/h^2$ tail of
the source and, for the numerator alone, the logarithm of the infrared spectrum (Sec.~\ref{sec:ev-source}); in the conditional
correlation the logarithmic growth of the partition function restores this logarithm, Eq.~\eqref{eq:ev-IR}, and the oscillating part fixes the threshold at
$kL=\sqrt2$ (Sec.~\ref{sec:3d-osc}). The bulk of the spectrum, $kL=O(1)$, needs the full bands of the Mathieu equation.
\end{remark}
% ===== moved from Sec. sec:3d-hairpin and Sec. sec:cond-state of the main text (v5r4, 2026-10-31) =====
\section{The conditional correlation: the hairpin amplitude, the literal ratio and other orders}
\label{sec:S-cond-remarks}

This section collects the remarks on the conditional correlation that the computation of Sec.~\ref{sec:3d-hairpin} of the main text does
not need: why the hairpin amplitude is not one, the translation part of the vertex vorticity, the literal ratio and the bulk of the
hairpin, a heuristic factorization, the other orders of the averages, and the odd ensemble at zero separation. The definition itself is Definition~\ref{post:cond}, and its probabilistic meaning is given in Sec.~\ref{sec:cond-justify} of the main text.

\subsection{The hairpin factor is not one}
\label{sec:hairpin-not-one}

Is the hairpin factor one? For a single flow at a fixed viscosity it is, on a hairpin of zero width: the wire is run out and back, and
$\Gamma=0$. The Euler ensemble does not give it.

\paragraph{Coordinate space.} Let the returning wire be shifted from the outgoing one by a small vector $\boldsymbol\eta$, normal to the
unit vector $\boldsymbol e$ from $\boldsymbol r_1$ to $\boldsymbol r_2$. By Stokes' theorem the phase of the hairpin is the flux of
vorticity through the strip between the wires, divided by the viscosity,
\begin{equation}
 \frac\Gamma\nu=\frac1\nu\int_0^r\!\dd u\int_0^1\!\dd\lambda\;\boldsymbol\omega(\boldsymbol r_1+u\boldsymbol e+\lambda\boldsymbol\eta)\cdot
 (\boldsymbol e\times\boldsymbol\eta)=\frac1\nu\int_{\boldsymbol r_1}^{\boldsymbol r_2}\boldsymbol\omega\cdot(\dd\boldsymbol l\times\boldsymbol\eta)+\dots
 \label{eq:hp-stokes}
\end{equation}
At a fixed viscosity the hairpin factor tends to one
as $\eta\to0$ for every flow whose structure function vanishes at zero separation (Sec.~\ref{sec:S-hp-factor}). What keeps it away from one is the factor $1/\nu$: on
the scale of the viscosity the vorticity correlation of turbulence is singular,
$\langle\boldsymbol\omega\cdot\boldsymbol\omega\rangle L^4/\nu^2\to\infty$ as $\nu\to0$, for any amplitude that vanishes more slowly than
$\nu^2$. The limits $\eta\to0$ and $\nu\to0$ do not commute: if $\nu\to0$ first, a narrow hairpin keeps its phase. The hairpin of
zero width decides which order the Euler ensemble computes.

\paragraph{Momentum space.} On the hairpin of zero width the momentum loops of flows at a fixed viscosity give exactly one: the canonical
operator of Sec.~\ref{sec:qsp-general} is the same at every point, and the rotations have no area on a hairpin
(Sec.~\ref{sec:S-contact-rotation}). For the Euler polygon, with the two arcs mapped onto the wire as in Sec.~\ref{sec:cond-finiteN}, the
phase is exactly
\begin{equation}
 \oint P\cdot\dd C=\int_0^r\boldsymbol e\cdot\bigl[P_{\rm out}(u)-P_{\rm back}(u)\bigr]\dd u
 =\frac{(\boldsymbol r_2-\boldsymbol r_1)\cdot Q_{mn}}{\sqrt{2\nu\tau}},
 \label{eq:hp-phase}
\end{equation}
where $P_{\rm out}(u)$ and $P_{\rm back}(u)$ are the momenta of the two edges that pass through the point $u$ of the wire. They would be
equal if the momentum loop were a function of the point of space, as the velocity is. It is a function of the loop parameter
(Sec.~\ref{sec:mle-calculus}): it jumps at every vertex, where the vorticity sits \eqref{eq:vorticity-symbol}, and $P_{\rm out}(u)$ differs
from $P_{\rm back}(u)$ by the sum of the jumps along the arc that the hairpin folds onto the point $u$. The polygon is therefore not the
momentum loop of a velocity ensemble at the viscosity $\nu_N$. It is an amplitude representation \eqref{eq:loop-fourier-convention}, and
in the limit it describes the auxiliary flow at a vanishing viscosity. The bare hairpin of the ensemble is~\eqref{eq:hp-bare}. It is not
the number of pairs. At fixed $h>0$ it grows as $N^{3/2}$: $\frac12N^2$ pairs times the fraction $N^{-1/2}$ of the angles near $\pi$, the
count of the numerator $W_N=\sqrt N\,\widehat G$ without the order $\xi^2/N$ of its two insertions. The Euler ensemble computes the limit
in which the viscosity vanishes before the width.

\subsection{The planar vorticity is a translation}
\label{sec:S-cond-translation}

The constant imaginary normal of the state, $G_k=f_k+\ii B\mathbf e_3$, is a translation of the momentum loop,
$U=\ii B\mathbf e_3/\sqrt{2\nu\tau}$, and it drops out of every closed-loop phase. The planar term of \eqref{eq:3d-vertex-vorticity} is
exactly the translation term $\ii U\times\Delta P_k$ of the uncentred symbol (Sec.~\ref{sec:S-hp-closure}). Its coefficient is the
arbitrary translation of the sample. The translation-invariant vorticity~\eqref{eq:3d-centred-vorticity} uses the centred midpoint, and
the imaginary normal cancels from it.

\subsection{The literal ratio and the bulk of the hairpin}
\label{sec:S-cond-bulk}

The finite-$N$ literal ratio \eqref{eq:cond-def-ratio} is exact, but its limit is not $C$. The denominator of $C$ is the bulk of the bare
hairpin, with the phases at the marks, those of~\eqref{eq:3d-z} at $z_N=\frac{hNR}2\bigl(\frac1\ell+\frac1{N-\ell}\bigr)$, divided out word
by word: exactly the hairpin of the edge midpoints, the difference of the trapezoidal arc averages,
\begin{equation}
 D^{\rm bulk}_N(h)=\Bigl\langle\sum_{m<n}J_0\bigl(hN|Q^{\rm mid}_{mn}|\bigr)\Bigr\rangle,\qquad
 Q^{\rm mid}_{mn}=Q_{mn}+\frac{f_n-f_m}2\Bigl(\frac1\ell+\frac1{N-\ell}\Bigr),
 \label{eq:cond-bulk-mid}
\end{equation}
defined for every state at finite $N$, not only in the critical layer, where it tends to $N^{3/2}\widehat Z(h)$
(Secs.~\ref{sec:S-cond-checks} and~\ref{sec:S-cond-literal}). The reduction of the numerator to the pendulums is asymptotic, with the
evidence of Sec.~\ref{sec:3d-even} of the main text.

\subsection{A heuristic factorization}
\label{sec:S-cond-factorization}

An older heuristic for the conditional definition, with its scale assumptions, is the following. Take a hairpin of width
$\varepsilon\sim\sqrt\nu$, which shrinks with the viscosity. The vorticities at its two ends are inserted at the marks, while its
circulation is carried by the strip between them. The variance of its phase, the double integral of the vorticity correlation over the
strip divided by $\nu^2$, is the squared area times the enstrophy only for a vorticity coherent across the strip. If the two become
independent in this limit, the hairpin average factorizes,
\begin{equation}
 \bigl\langle\omega(\boldsymbol r_1)\,\omega(\boldsymbol r_2)\,e^{\ii\Gamma/\nu}\bigr\rangle\to
 \bigl\langle e^{\ii\Gamma/\nu}\bigr\rangle_{r,x}\,\bigl\langle\omega(\boldsymbol r_1)\,\omega(\boldsymbol r_2)\bigr\rangle_{\rm cond},
 \label{eq:cond-factorization}
\end{equation}
where the first factor depends only on the shape of the hairpin: the separation $r$ and the fraction $x=\ell/N$ of the polygon on one of
its arcs. In momentum space this factor is the same hairpin computed without the insertions, with one slow angle running through both
arcs: the connected trace $\operatorname{Tr}[K_xK_y]$ of Sec.~\ref{sec:cond-pendulum}, the pendulum limit of the bulk part of the bare
hairpin~\eqref{eq:cond-bulk-mid}. Dividing by it gives the conditional correlation. The count of pairs needs in addition
$\langle e^{\ii\Gamma/\nu}\rangle=1$, which fails (Sec.~\ref{sec:hairpin-not-one}). The factorization is a physical interpretation of the
order of limits, not a derivation. The argument of Sec.~\ref{sec:cond-justify}, the conditioning on the survival of the slow angle,
replaces it.

\subsection{The other orders of the averages}
\label{sec:S-cond-orders}

At a fixed separation $r$ the numerator and the hairpin can each be averaged over the orientation and then divided. In the limit this is
the same conditional source, averaged over the orientation with the weight of the hairpin instead of $\sin\vartheta$:
\begin{equation}
 c_r(r/L)=\frac{\int_0^{\pi/2}\widehat G(h_\vartheta)\sin\vartheta\,\dd\vartheta}{\int_0^{\pi/2}\widehat Z(h_\vartheta)\sin\vartheta\,\dd\vartheta}
 =\int_0^{\pi/2}C(h_\vartheta)\,\frac{\widehat Z(h_\vartheta)\sin\vartheta\,\dd\vartheta}{\int_0^{\pi/2}\widehat Z(h_{\vartheta'})\sin\vartheta'\,\dd\vartheta'},
 \qquad h_\vartheta=\frac{r\sin\vartheta}{\sqrt2\,L},
 \label{eq:cond-def-r}
\end{equation}
with $C_\omega=c_r(r/L)/(4\tau^2N)$; at finite $N$ the same identity holds with $W_N$ and $D^{\rm bulk}_N$, exactly. At $r=0$ both orders give
$C_N(0)=W_N(0)/D_N(0)$ at every $N$, and $C(0)$ in the limit. For the even ensemble at zero winding the law is again $E\propto k^{-7/2}$,
with the ultraviolet coefficient multiplied by $\frac2\pi I_{1/2}/I_{3/2}=0.8727$, $I_s=\int_0^{\pi/2}\sin^s\vartheta\,\dd\vartheta$; at
large $r$ the correlation decays as $1/(r\log r)$ instead of $\log r/r^2$, and its spectrum is positive as well
(Sec.~\ref{sec:S-cond-literal}); the whole spectrum of this order is computed in Sec.~\ref{sec:S-annealed}. For the odd ensemble neither order gives a positive spectrum (Sec.~\ref{sec:S-odd-cond}).

The two orders are those of a quenched and of an annealed orientation of the plane of the polygon. In \eqref{eq:cond-def-r} the
planes are weighted by the partition function, as a variable in equilibrium with the spins would be; in
Definition~\ref{post:cond} they keep their isotropic weight, as a frozen variable does. Section~\ref{sec:stoch-rotation} of the main
text estimates the rates at which the orientation is randomized. Two more consequences of \eqref{eq:cond-def-r} follow from the
laws \eqref{eq:ev-large}. The first concerns the threshold. Since $\Pi(h)=h\widehat Z(h)$ varies slowly,
$\int_0^{\pi/2}\widehat Z(h_\vartheta)\sin\vartheta\,\dd\vartheta\simeq(\pi/2h)\,[\Pi(h)-\log2/(4\sqrt{2\pi})]$ at
$h=r/(\sqrt2L)$. The wave of the numerator comes from $\vartheta=\frac\pi2$ in both orders, and here it is divided by this average
instead of $\widehat Z(h)$, so the threshold law \eqref{eq:ev-sqrt2} holds with $a_2$ and $\kappa_2$ multiplied by $2/\pi$ and
$\bar\kappa$ replaced by $\bar\kappa-\log2$. The second concerns the infrared. The tail $1/(r\log r)$ corresponds to
$P(K)\propto1/\log(1/K)$ at small $K$, that is, to $E\propto k^{-2}/\log(1/kL)$ in place of the infrared law
$E\propto k^{-1}\log(1/kL)$ of \eqref{eq:ev-IR}, and to a decay $(t+t_0)^{-3/2}/\log(1/kL)$ at a fixed small wave number in place of
$(t+t_0)^{-1}\log(1/kL)$. The computed spectrum of this order confirms both statements (Sec.~\ref{sec:S-annealed}): fits of its
slopes at the threshold return the two constants to better than $10^{-3}$, with the shift of $\bar\kappa$, and its infrared series
reproduces it to $3\times10^{-7}$ at $K=10^{-8}$.

The order of Definition~\ref{post:cond} follows from the conditioning on survival (Sec.~\ref{sec:cond-justify}). The reference measure
lists the variables of the killed bridge: the path $\theta$ with the spins behind it, its duration $\xi^2$, set by the label, and the time
$x\xi^2$ of the second mark. Conditioning on survival reweights all of them, and they are averaged inside both $\widehat G$ and
$\widehat Z$. The orientation of the hairpin is not a variable of this process. Through the projected separation
$h=r\sin\vartheta/(\sqrt2L)$ it sets the killing rate $V$, a parameter of the process, and the survival probability is defined at a fixed
rate. The orientation is therefore averaged after the conditioning, with the weight $\sin\vartheta$ that isotropy gives it. A rotation
in the plane of the polygon leaves $h$ unchanged and only shifts the slow angle, so it is averaged inside, through $J_0$ in the numerator and
in the hairpin alike. The average over $x$ is also the average over the parametrizations of the loop (Sec.~\ref{sec:contact}); it acts on
the loop functional itself, and so on the numerator and the hairpin alike. Averaged inside, the orientation would be weighted by the survival
of the bridge, which is largest where the killing is weak, that is, where $\boldsymbol r$ is nearly normal to the plane of the polygon; this
is the ratio at a fixed separation~\eqref{eq:cond-def-r}, whose correlation decays only as $1/(r\log r)$. Holding $\xi$ fixed
instead leaves its flat measure unnormalized, and holding $x$ fixed lets the short arcs dominate, so that the correlation diverges
logarithmically at small $r$ (Sec.~\ref{sec:S-cond-literal}).

\subsection{The odd ensemble at zero separation}
\label{sec:S-cond-odd-zero}

The odd ensemble fails the finite-cutoff test of Proposition~\ref{prop:3d-positivity}. Since finite-cutoff spectra may be signed
(Remark~\ref{rem:intro-positivity}), the test alone does not exclude a positive renormalized limit of the odd sector. Its limit, taken in
the order of Definition~\ref{post:cond}, is positive at zero separation, $C(0)=\frac18$, as for the even ensemble; but its spectrum,
computed numerically, is not positive, neither at a fixed projected separation nor at a fixed separation (Sec.~\ref{sec:S-odd-cond}), and the conditional correlation gives no physically acceptable renormalized odd limit. The average of the zero-separation value over the odd ensemble is
known in closed form (Sec.~\ref{sec:S-hairpin}).

The zero-separation value is the enstrophy of the correlation, and its sign is a property of the bilinear correlation, not of a
normalization: a positive change of normalization cannot reverse it. In the odd ensemble the order of limits reverses the sign: at finite
$N$ the zero-separation value is negative and grows roughly as $-0.127\sqrt N$ in units of $1/N$ (a fit over $21\le N\le201$), carried by
the square of the total vorticity at the small angles, while in the zig-zag layer the total vorticity is of order one per state and drops
out, and the limit is $C(0)=+\frac18$ (Sec.~\ref{sec:S-odd-cond}). It is the order of the limits, not the normalization, that changes
the sign.
% ===== end of the moved section =====
\section{The vorticity correlation: closure sums, the hairpin factor and the finite-\texorpdfstring{$N$}{N} ratio}
\label{sec:S-hairpin-main}

This section details Sec.~\ref{sec:3d-hairpin} of the main text: the contraction of the vertex vorticities and its closure sums, the conventions of the
hairpin, the pair weight and the numerator in the variables of the polygon, the Hankel inversion, the estimates and the values of the hairpin factor, and the finite-$N$ form of the conditional
correlation.

\subsection{The contraction, the conventions, the pair weight and the Hankel inversion}
\label{sec:S-hp-closure}

The vertex vorticity $\Omega_k$ is that of Eq.~\eqref{eq:3d-vertex-vorticity}.
With the bilinear product the contraction of two vertex vorticities is
\begin{equation}
 \boxed{\Omega_i\cdot\Omega_j=B^2\left[\delta_i\cdot\delta_j-\sigma_i\sigma_j\right]
 =-2B^2\sigma_i\sigma_j\sin^2\frac{\gamma_i-\gamma_j}{2},}
 \qquad \Omega_k\cdot\Omega_k=0 .
 \label{eq:3d-vorticity-contraction}
\end{equation}
The vertex vorticity is itself a null vector. The first form displays the two
contributions: the planar term $\delta_i\cdot\delta_j$ and the spin product
$-\sigma_i\sigma_j$ from the normal components. Closure of the polygon gives
three exact sums over the pairs of vertices:
\begin{equation}
 \sum_{i<j}\delta_i\cdot\delta_j=-\frac N2,\qquad
 \sum_{i<j}\sigma_i\sigma_j=\frac{M^2-N}{2},\qquad
 \sum_{i<j}\Omega_i\cdot\Omega_j=-\frac{B^2M^2}{2},
 \label{eq:3d-closure-sums}
\end{equation}
where $M=\sum_k\sigma_k=qr$ is the total spin.

The planar term of \eqref{eq:3d-vertex-vorticity} is exactly the translation term
$\ii U\times\Delta P_k$ of the uncentred symbol: $\Omega_k=\ii h_k\times\delta_k-B\,\mathbf e_3\times\delta_k$, and in
\eqref{eq:3d-vorticity-contraction} the planar product $B^2\delta_i\cdot\delta_j$ is the pure $U^2$ term. Its coefficient is the
arbitrary translation of the sample; the real representative, $U=0$, has the same phase for every loop
and no planar term.

The factor $\sqrt2$ is fixed by our convention $P=G/\sqrt{2\nu\tau}$. The endpoint $m$
carries the vorticity of the edge $(m,m+1)$, and the vertex phase precedes its
outgoing jump; we checked this ordering against direct enumeration of the loop
sum (Supplement~\ref{sec:3d-transfer}).

The pair weight of Sec.~\ref{sec:contact}, Eq.~\eqref{eq:ct-polygon}, in the variables of the polygon
($\Delta P\to\delta$, $P^c\to f-\langle f\rangle$, and the factor $1/(2\nu\tau)$ per vorticity absorbed into the prefactor
below) is
\begin{equation}
 \boxed{\begin{gathered}
 \Phi_{mn}=-a_ma_n+\tfrac12\bigl(\mathcal C_{m\to n}+\mathcal C_{n\to m}\bigr),\\
 \mathcal C_{m\to n}=-\Bigl[\kappa_{mn}\,(\delta_n\times\delta_m)_3-\frac1N\bigl(\delta_n\times(f_m-\langle f\rangle)\bigr)_3\Bigr]a_n,\qquad
 \kappa_{mn}=\frac12-\frac{\ell+\frac12}N ,
 \end{gathered}}
 \label{eq:3d-pair-weight}
\end{equation}
with $\kappa_{nm}=\frac12-(N-\ell+\frac12)/N$. The first term is the composition, the product of the invariant
vorticities \eqref{eq:3d-centred-vorticity}; $\mathcal C_{m\to n}$ is the contact term of the second area derivative at
the endpoint $m$ acting on the vorticity inserted at the endpoint $n$. The numerator \eqref{eq:ct-normalized} of the
correlation, summed over the unordered pairs of endpoints and averaged over the ensemble and over the orientation of the polygon, is
\begin{equation}
 \begin{gathered}
 \mathcal W_N(r)=
 \left\langle\sum_{0\le m<n<N}\Phi_{mn}\,
       \operatorname{sinc}(K_{mn}r)-\frac1{2N}\sum_ka_k^2\operatorname{sinc}(K_{kk}r)\right\rangle,\\
 \langle\mathcal O\rangle=\frac1{Z^{(0)}_N}
 \sum_{3\le q<N}\ \sum_{(p,q)=1}\ \sum_{\sum_k\sigma_k=0}
 \overline{\mathcal O}^{\,\phi},
 \end{gathered}
 \label{eq:3d-vorticity-correlation}
\end{equation}
where the bar denotes the average over the initial angle $\phi$ in
$\alpha_k=\phi+\beta\sum_{l<k}\sigma_l$, and the second sum is the coincident term, with $Q_{kk}=h_k-\langle f\rangle=m_k-\langle G\rangle$, the centred midpoint of \eqref{eq:3d-centred-vorticity} and the limit of a vanishing arc, taken at the centre of the edge $k$, which carries both vorticities: $h_k=\frac12(f_k+f_{k+1})$, not either end of the edge (the central prescription of Sec.~\ref{sec:S-bv}). The average shown is that of the even ensemble at
zero winding, with the normalization $Z^{(0)}_N$ of \eqref{eq:grand-Z0}; for the odd ensemble it runs over the states of
Supplement~\ref{sec:S-3d-odd}.

The spectral measure \eqref{eq:3d-energy-spectrum} is exact at every $N$, odd or even; the atoms of $V_N$ at $K=0$ are discussed in
Sec.~\ref{sec:3d-renormalized}. At finite
$N$ the function $V_N$ is a
finite sum of point masses, since the initial angle only rotates $Q_{mn}$.

The variable $h$ is the source conjugate to $N|Q|$. The Hankel inversion
\begin{equation}
 V_N(K)=2K\int_0^\infty h\,J_0(\sqrt2hK)\,W_N(h)\dd h
 \label{eq:3d-hankel-inversion}
\end{equation}
returns the measure $V_N$.

The ensemble average in \eqref{eq:3d-source-function} can be computed exactly at every $N$, without enumerating the spin
sequences, by a transfer-matrix formula whose cost is polynomial in $N$ (Supplement~\ref{sec:3d-transfer}); the bare hairpin \eqref{eq:hp-bare}
is the same formula with the mark $j_u=1$ at both tips and $\mu=0$.

\subsection{The hairpin factor: the bound, the variance and the values}
\label{sec:S-hp-factor}

These paragraphs complete Sec.~\ref{sec:hairpin-not-one}. In the zig-zag layer near $\beta=\pi$ the two arc averages cancel to
$|Q_{mn}|\sim1/N$, and with $\sqrt{2\nu_N\tau}=\sqrt2L/N$ the phase is of order $r/L$; at generic angles it is of order $\sqrt N\,r/L$
and averages out.

The phase \eqref{eq:hp-stokes} of a hairpin of width $\eta$ is the flux of
vorticity through the strip between its two wires, divided by the viscosity.
It is also the integral of the difference of the velocities on the two wires, plus the two ends of length $\eta$, so that a homogeneous
flow with the velocity structure function $D_v(\rho)$ has
$|1-\Psi|\le\langle|\Gamma|\rangle/\nu\le[r\,D_v(\eta)^{1/2}+\eta\,D_v(r)^{1/2}]/\nu$.
For $\eta\ll r\ll L$ the variance of the phase is
$\langle\Gamma^2\rangle/\nu^2\simeq\eta^2r^2\langle\boldsymbol\omega\cdot\boldsymbol\omega\rangle/(3\nu^2)$. With the amplitude found below,
$\langle\boldsymbol\omega\cdot\boldsymbol\omega\rangle/\nu^2=(\widetilde\nu/\nu)^{3/2}/(32L^4)$
(Sec.~\ref{sec:3d-zero-separation}), it is $(\widetilde\nu/\nu)^{3/2}\eta^2r^2/(96L^4)$; with that of the earlier normalization it grows as
$(\widetilde\nu/\nu)^{9/4}$. The random
rotation shows that this is not peculiar to turbulence: $\Psi=\exp[-s^2\eta^2r^2/(2\nu^2)]$ (Sec.~\ref{sec:qsp-rotation}).

The bare hairpin \eqref{eq:hp-bare} of the ensemble grows as $N^{3/2}$ at fixed $h>0$. The transfer formula gives
$D_N$ exactly. At $N=\QDNN$ the hairpin factor per pair, from the angles $\beta\ge0.4\pi$, is $\QDNHALF$, $\QDNONE$ and $\QDNTWO$ at
$h=\frac12$, $1$ and $2$, and the
exact sums are $\QDNRATLO$ to $\QDNRATHI$ of their pendulum limit for $\frac12\le h\le4$, a ratio that rises with $N$
(Supplement~\ref{sec:S-cond-literal}). In coordinate space, from the lowest band of the pendulums, common to the bare hairpin and to its
bulk part (Sec.~\ref{sec:cond-zero}), the factor per pair is $\pi^{3/2}L/(2\sqrt{2N}\,r)$ for $L/\sqrt N\ll r\ll L$: it is close to one
only for $r\lesssim2L/\sqrt N$, and it vanishes at fixed $r/L$. In this range the numerator of the earlier correlation,
$\sqrt N\,\pi\sqrt{2\pi}\,L/(64r)$, is $1/(8N)$ times the bare hairpin: its $1/r$ singularity, and its spectrum $E\propto k^{-2}$, counted
the hairpins.

We read \eqref{eq:hp-phase} as the image of \eqref{eq:hp-stokes}. By the velocity symbol \eqref{eq:velocity-symbol},
$\nu\,\boldsymbol e\cdot(P_{\rm out}-P_{\rm back})$ plays the role of the difference of the velocities on the two wires. A strip of zero
width keeps it only if the vorticity lies in layers thinner than the strip, like the vortex sheets of Remark~\ref{rem:intro-status}, which
lie below the viscous length, outside the scaling solution, whose vorticity correlation is finite at zero separation
(Sec.~\ref{sec:3d-zero-separation}); the jumps of the polygon have no thickness. The white-noise loop \eqref{eq:qsp-white} of the Gibbs distribution gives $e^{-2mr}$, since its
momenta on the two wires are independent. Like the white-noise
loop for the Gibbs distribution, the Euler ensemble computes the limit in which the viscosity vanishes before the width.

\subsection{The conditional correlation at finite \texorpdfstring{$N$}{N}}
\label{sec:S-hp-finiteN}

The odd ensemble fails the finite-cutoff enstrophy test of Proposition~\ref{prop:3d-positivity}. The
odd ensemble remains an exact solution of the momentum-loop equation (Supplement~\ref{sec:S-3d-odd})
with the rigidity of Supplement~\ref{sec:rigidity3d}; what fails is the finite-cutoff test and, in the limit, which passes that test
with $C(0)=\frac18$, the positivity of the spectrum, in either order of the conditioning (Supplement~\ref{sec:S-odd-cond}); with them goes our reason to identify it with a turbulent flow.
Its weight in the grand ensemble vanishes anyway (Sec.~\ref{sec:3d-ensemble}).

\paragraph{The pendulum limit.} As $N\to\infty$ at fixed $h>0$ the numerator is $\sqrt N\,\widehat G(h)$, Eq.~\eqref{eq:ev-whole}, and
the bare hairpin, carried by the same zig-zag polygons, grows as $N^{3/2}$. In both, each arc of the hairpin becomes the Euclidean
evolution $K_L=e^{-\xi^2LH_L}$ of a quantum pendulum, Eq.~\eqref{eq:3d-pendulum}, and the two arcs are joined at the marks by the phases
$e^{\pm\ii z\cos\theta}$ of \eqref{eq:3d-z}, what remains of the alternating phase at the ends of the hairpin. Here the conditioning on the hairpin enters (Sec.~\ref{sec:cond-two-steps}). Without the phases at the marks, the equal-weight trace of the
hairpin is the partition function of a Gibbs state of the two pendulums at the inverse temperature $\xi^2$; this is derived. By Definition~\ref{post:cond} this state is the measure of the observables at the marks. The phases at the marks then belong to
the numerator, with the vorticities.

The limit $C(h)=\widehat G(h)/\widehat Z(h)$ of Eq.~\eqref{eq:cond-def-limit} divides by the partition function of the hairpin, the
bulk of the bare hairpin without the phases at its two marks.
$C(h)$ is therefore not the limit of $N\,C_N(h)$ at fixed $h>0$: its finite-$N$ counterpart divides $W_N$ by the bare hairpin with the
phases at the marks divided out word by word, which tends to $N^{3/2}\widehat Z$ in the critical layer (Supplement~\ref{sec:S-cond-checks}), and the two agree
as $h\to0$.

At zero separation the conditional correlation of the even ensemble at zero winding gives its formal dissipation,
\begin{equation}
 \varepsilon_N=\frac{\nu}{4\tau^2}\,C_N(0)=\frac{\nu}{4\tau^2}\,\frac2{N(N-1)}\Bigl\langle\sum_ka_k^2\Bigr\rangle>0,
 \label{eq:3d-formal-dissipation}
\end{equation}
positive at every even $N$ (Sec.~\ref{sec:3d-zero-separation}). The value $C(0)=\frac18$ of the limit, in units of $1/N$
(Sec.~\ref{sec:cond-zero}), is not the limit of \eqref{eq:3d-formal-dissipation}.
With $\langle\sum_ka_k^2\rangle\simeq\QENSTCOEF\,N^{3/2}$, computed up to $N=\QENSTN$, the conditional
correlation at $h=0$ and finite $N$ is $\QENSTRATIO\,N^{-1/2}$ rather than $1/(8N)$. It comes from wave numbers that grow with $N$, outside the limit
at fixed $kL$, where the zig-zag solution does not apply, and the limits $h\to0$ and $N\to\infty$ do not commute
(Remark~\ref{rem:3d-dissipation}). In the odd ensemble the same wave numbers carry the negative square of the total vorticity: there the
conditional correlation at $h=0$ and finite $N$ is close to $-0.127\,N^{-1/2}$ (a fit over $21\le N\le201$), while its limit is $+1/(8N)$ (Sec.~\ref{sec:S-odd-cond}).

\section{Three dimensions: an exact transfer-matrix formula}
\label{sec:3d-transfer}

The ensemble average in \eqref{eq:3d-source-function} can be computed without enumerating the $\binom N{N/2}$
spin words of the even ensemble. For a label $p/q$ the vertex is fixed by the total spin $S_k=\sum_{l<k}\sigma_l\in\mathbb Z$:
$f_k=f(S_k)=R(\cos\alpha,\sin\alpha,0)$, $\alpha=\phi+2\pi pS_k/q$. A step of the walk is the matrix
$T=\frac12(S_++S_-)$ on $\mathbb Z$, and returning to $S=0$ imposes zero winding. The pair weight
\eqref{eq:3d-pair-weight} needs, at each tip, the products of the step $\sigma$, the jump $\delta=f(S+\sigma)-f(S)$ and the vertex
value $f(S)$ up to second order, that is the eleven marks
\begin{equation}
 (J_u)_{SS'}=T_{SS'}\,j_u\bigl(S'-S,\ f(S')-f(S),\ f(S)\bigr),\quad
 j_u\in\{\sigma,\delta_x,\delta_y,\sigma\delta_x,\sigma\delta_y,\delta_x^2,\delta_x\delta_y,\delta_y^2,f_x,f_y,1\},
 \label{eq:3d-transfer-marks}
\end{equation}
and the global average $\langle f\rangle$ enters through the generating factor $e^{\mu\cdot f(S)/N}$ at every vertex,
expanded to second order in $\mu$, whose coefficients carry the factors $\langle f\rangle$ and $\langle f\rangle\langle f\rangle$ of
\eqref{eq:3d-centred-vorticity} and \eqref{eq:3d-pair-weight}. With the hairpin phases
$D_1=\operatorname{diag}e^{\ii hNf^1(S)/n}$ and $D_2=\operatorname{diag}e^{-\ii hNf^1(S)/(N-n)}$, every term of $W_N(h)$ is a
linear combination of the matrix elements
\begin{equation}
 \Bigl[e^{\mu\cdot f/N}D_1J_u\bigl(e^{\mu\cdot f/N}D_1T\bigr)^{n-1}e^{\mu\cdot f/N}D_2J_v\bigl(e^{\mu\cdot f/N}D_2T\bigr)^{N-n-1}\Bigr]_{00},
 \label{eq:3d-transfer-formula}
\end{equation}
taken at second order in $\mu$, summed over $1\le n\le N-1$ with the weight $\frac N2$ of
\eqref{eq:ct-normalized}, multiplied by the bridge factor $2^N/\binom N{N/2}$, averaged over $\phi$ and over the
labels with the weight $1/\Phi_N$; the coincident term is a closed walk with one mark. The cost is
polynomial in $N$.

\begin{remark}[Checks of the transfer formula]
We compared \eqref{eq:3d-transfer-formula} with brute-force enumeration of all words, labels and pairs of tips
for $N=8,10,12$ and several $h$; the two agree to all printed digits. This fixes the factor $\frac12$ for
unordered pairs (the factor $N$ counts the equivalent origins), the order of the marks, the position of the phases and the kernel $\kappa_{mn}$. At $h=0$
the code reproduces the exact zero-separation value \eqref{eq:3d-zero-separation}. For the odd ensemble the same formula holds with the trace over $\mathbb Z_q$ that sums all windings;
for odd $N\le15$ it agrees with the brute-force enumeration of all words and angles to $10^{-12}$, at $h>0$ and at a fixed separation
(Sec.~\ref{sec:S-odd-cond}).
\end{remark}
\section{The fermionic trace: derivations, quantum thimbles and the chain of representations}
\label{sec:S-fermion-main}

This section details Sec.~\ref{sec:3d-fermion} of the main text: the earlier evaluations of the trace, the proof of the Markov product,
the exact transfer operator, the contour form of the evolution along an arc, the quantum thimbles, the endpoint operators of the normal
insertion and the chain of representations that leads to the pendulums.

\subsection{Earlier evaluations of the trace}

In Ref.~\cite{migdal2024quantum} the same trace was evaluated by a complex saddle point, an instanton, of the path integral over the
density of the fermions (Sec.~\ref{sec:3d-fermion}). Basak and Zaharescu~\cite{Zah23} computed several correlation functions of the Euler ensemble analytically; the
general solution of Ref.~\cite{migdal2024quantum} in the continuum limit, with the Ising sums replaced by a path integral, matches
these special cases (its Appendix~D).

\subsection{The Markov product and the counting}

Appendix~B of Ref.~\cite{migdal2024quantum} wrote the trace with the Markov
operators of Ref.~\cite{migdal2023exact}, which reveal the spins one by one,
\begin{equation}
 \hat Q(M)=\hat\nu_M\frac{\hat{\mathcal N}(M)}{M}+(1-\hat\nu_M)\frac{M-\hat{\mathcal N}(M)}{M},
 \qquad \hat{\mathcal N}(M)=\sum_{l\le M}\hat\nu_l .
 \label{eq:fermion-markov}
\end{equation}
Their ordered product is simple:
\begin{equation}
 \boxed{\prod_{M=1}^N\hat Q(M)=\frac{\hat{\mathcal N}_+!\,(N-\hat{\mathcal N}_+)!}{N!}
 =\binom{N}{\hat{\mathcal N}_+}^{-1},\qquad \hat{\mathcal N}_+=\hat{\mathcal N}(N).}
 \label{eq:fermion-markov-product}
\end{equation}
Consequently the Markov trace at fixed $(p,q,r)$ is the
average over the spin sequences of one sector,
\begin{equation}
 W_{pqr}[\mathcal O]=\operatorname{Tr}_{\mathcal F}\Bigl[\hat P_{qr}\,\hat{\mathcal O}\prod_M\hat Q(M)\Bigr]
 =\binom{N}{\tfrac{N+qr}2}^{-1}\sum_{\sum_k\sigma_k=qr}\mathcal O(\boldsymbol\sigma),
 \label{eq:fermion-sector-average}
\end{equation}
and the trace in \eqref{eq:fermion-qsp-trace} is $\sum_{(p,q,r)}d_N(q,r)\,W_{pqr}[\mathcal O]$. The
basic observation is that the binomial factor belongs in the outer arithmetic sum.
Each sector of the Markov trace is normalized to one; the Quantum Statistical
Principle gives the same weight to every state, so each sector enters with its
number of states $d_N(q,r)=\binom N{(N+qr)/2}$. This is the counting rule of the Euler ensemble
(Supplement~\ref{sec:S-3d-odd}), and in the sectors with nonzero winding it is this factor that suppresses windings
with $|qr|\gg\sqrt N$, since $2^{-N}\binom N{(N+qr)/2}\simeq\sqrt{2/(\pi N)}\,e^{-q^2r^2/(2N)}$.

The ordered product \eqref{eq:fermion-markov-product} of the Markov operators \eqref{eq:fermion-markov} is checked on the basis of spin sequences.
Indeed, on a spin sequence the occupied sites contribute the numerators
$1,2,\dots,\mathcal N_+$ in turn, the empty sites contribute $1,2,\dots,N-\mathcal N_+$, and
the denominators give $N!$.

\subsection{The transfer operator at a rational angle}
\label{sec:S-fermion-transfer}

On an arc where the source is constant the step of the walk on $\mathbb Z_q$ is the transfer operator $T_b$ of
Eq.~\eqref{eq:fermion-transfer}. A step that carries the normal component of the vorticity, the
spin $\sigma$, is
\begin{equation}
 (V_b\psi)_j=\frac{e^{\ii b\cos(\phi+\beta j)}}{2}\bigl(\psi_{j+1}-\psi_{j-1}\bigr),
 \label{eq:fermion-insertion}
\end{equation}
and a step that carries the planar component is the mark $J_b$ of
\eqref{eq:3d-transfer-marks}. The conditional two-spin characteristic function of one
sector is then exactly
\begin{equation}
 \boxed{\binom{N}{\tfrac{N+qr}2}^{-1}\frac{2^N}{q}\,[z^r]\int_0^{2\pi}\frac{\dd\phi}{2\pi}
 \operatorname{Tr}\Bigl[V_{b_1}T_{b_1}^{\,n-1}\,V_{b_2}T_{b_2}^{\,N-n-1}\Bigr].}
 \label{eq:fermion-two-spin}
\end{equation}
We checked
\eqref{eq:fermion-two-spin} against explicit enumeration of the spin sequences; the
two agree to $2\times10^{-15}$.
Both arcs and the winding are present, and the trace over $\mathbb Z_q$ with the factor
$1/q$ averages the initial state. The same walk on the integers, returned to
$S=0$, is the exact transfer formula \eqref{eq:3d-transfer-formula} of Supplement~\ref{sec:3d-transfer}; for the odd ensemble,
multiplied by $d_N(q,r)$ and summed over $r$, it takes $z=1$ and therefore all windings at once. The spectrum of $T_b$ obeys an exact algebraic equation at every
rational angle, with the winding carried by $z$ (Supplement~\ref{sec:S-fermion}).
\paragraph{The pair identity \eqref{eq:fermion-pair}.} The derivation takes two lines. Since $D_b\partial_\theta D_b^{-1}=\partial_\theta+\ii b\sin\theta$ and
$U_b\partial_\theta U_b^{-1}=\partial_\theta+\frac{\ii b}{2}\sin\theta$, both sides equal
$1+\frac{\delta^2}2\bigl[(\partial_\theta+\ii b\sin\theta)^2+\partial_\theta^2\bigr]$ to order $\delta^2$. (We also
checked numerically that the remainder scales as $\delta^4$.)

\subsection{The evolution along an arc and the quantum thimbles}

The spectrum of $H_L$ consists of the bands of the pendulum,
labeled by the Bloch quasi-momentum, and the evolution is a contour integral of its resolvent,
\begin{equation}
 K_L(\xi)=e^{-\xi^2LH_L}=\int_\Gamma\frac{\dd\zeta}{2\pi\ii}\;\frac{e^{-\xi^2\zeta}}{\zeta-LH_L},
 \label{eq:fermion-arc-spectral}
\end{equation}
where $\Gamma$ runs counterclockwise around the positive half-axis, which contains the spectrum of $LH_L$, from $+\infty$ above it to
$+\infty$ below it. The damping factors contain the full energies of the quantum pendulum, including the tunnelling between its two wells, and
not only the quadratic fluctuations around one classical saddle; the Gaussian dependence concerns $\xi$, while the path integral over
$\theta$ remains interacting.

The quantum pendulum thus performs the exact sum over the instantons, together with the fluctuations around them, whereas
Ref.~\cite{migdal2024quantum} tried to saturate the trace with a single instanton, a complex solution of the classical equations of
two pendulums at small angles or, by the symmetry $\beta\to2\pi-\beta$, its mirror image near $2\pi$ (Remark~\ref{rem:S-small-angles} in Supplement~\ref{sec:S-hairpin}). There is another difference: all
the quantum thimbles share a common Gaussian minimum at zero detuning, $\xi=0$, and the same exponential factor there, which does
not decrease with $N$: with the detuning $\delta=\beta-\pi$ and $\xi=\sqrt N|\delta|$, Eqs.~\eqref{eq:3d-detuning}
and~\eqref{eq:3d-xi}, the Gaussian factors of \eqref{eq:fermion-arc-spectral} read $e^{-\xi^2LE}=e^{-N\delta^2LE}$,
and all of them equal one at $\delta=0$. They also share the path of steepest descent, the real axis of $\xi$, on which the phase is
constant, and each Gaussian factor describes the decrease of the amplitude of its thimble along this path. Each Gaussian is nondegenerate; what the thimbles share is the location of this minimum and the exponential order. The limit
$N\to\infty$ at fixed $\xi$, $x$ and $h$ therefore does not by itself select a single level of the pendulum; only a further limit of
small $h$ singles out the lowest band (Sec.~\ref{sec:cond-zero}).

The quantum pendulum is not a formal solution with cancellations left to be resolved by analytic continuation. The
direct Monte Carlo simulation of the ensemble confirms it in the near-$\pi$ layer: it reproduces the pendulum source within two
percent at $N=10^4$ and within its statistical errors at $N=10^5$ (Sec.~\ref{sec:3d-even} and Supplement~\ref{sec:S-mc}).

\subsection{The endpoint operators of the normal insertion}

The normal component costs a derivative: the
spin $\sigma$ on a step replaces $C_\delta$ by
$S_\delta=\frac12(e^{\delta\partial_\theta}-e^{-\delta\partial_\theta})=\delta\partial_\theta+O(\delta^3)$. Carrying the two marked steps
through the same calculation, the endpoints carry $e^{\ii z\cos\theta}(\partial_\theta+\frac{\ii b_1}2\sin\theta)$ and
$e^{-\ii\varepsilon z\cos\theta}(\partial_\theta+\frac{\ii\varepsilon b_2}2\sin\theta)$.
 Each normal insertion carries a factor $\delta$. In the even
ensemble at zero winding these are the spin insertions of the contact terms (Sec.~\ref{sec:3d-even} and
Supplement~\ref{sec:S-even-formulas}).

\subsection{From the fermionic trace to one-dimensional quantum mechanics}
\label{sec:S-fermion-chain}

Thus the pendulum Hamiltonian, the factors at the endpoints and the insertions
follow from the Quantum Statistical Principle, written as a fermionic trace with
the complete sum over $(p,q,r)$. What remains is the conditioning on the hairpin, in which the Gibbs state of the two pendulums, the
normalized bulk of this trace near $\beta=\pi$, is the measure of the observables of the hairpin, then the sum over the rational angles and
the Hankel transform; for the even ensemble at zero winding this is done in Secs.~\ref{sec:cond-pendulum}--\ref{sec:3d-final}, with the
pendulum of Supplement~\ref{sec:pendulum}.

Let us look back at the chain of representations that
led to the pendulums. Initially, the trace over the Euler ensemble ran over the fermionic Fock states $|\boldsymbol\sigma\rangle$,
with the occupation numbers $\nu_k=(1+\sigma_k)/2$ of the $N$ steps of the polygon, Eq.~\eqref{eq:fermion-qsp-trace}. Since the
hairpin phase depends on the spins only through the running spin modulo $q$, we recast it, exactly at every $N$, as a trace over
$\mathbb Z_q$ of a product of tridiagonal transfer matrices, Eq.~\eqref{eq:fermion-two-spin}: each step moves the walk by $\pm1$ on
$\mathbb Z_q$ and multiplies it by the phase of the source. In the continuum limit $N\to\infty$ at fixed $\xi$, these matrices become
differential operators, and the discrete set $\mathbb Z_q$, the directions of the $q$ vertices of the star polygon, becomes a
discretization of the circle of the slow angle, $\mathbb Z_q\to S^1$. The resulting effective description is one-dimensional quantum
mechanics on a circle: the Euclidean evolutions $e^{-\xi^2LH_L}$ along the two arcs of the hairpin, $L=x$ and $L=1-x$, with the same
kinetic term and with different prefactors, $h^2/(32L^2)$, of the pendulum potential $\sin^2\theta$, Eq.~\eqref{eq:3d-pendulum},
joined at the endpoints by the gauge factors $e^{\pm\ii z\cos\theta}$. The arc fraction, multiplied by $\xi^2$, plays the role of
Euclidean time, as the loop parameter does in the operator identity of Sec.~\ref{sec:qsp-identity}.

\section{The fermionic trace: the odd ensemble, the spectral equation and tests}
\label{sec:S-fermion}

This section completes Sec.~\ref{sec:3d-fermion}. It gives the formulas of the odd ensemble, which differ from those of
the even ensemble at zero winding only in the closure, the exact spectral equation of the transfer operator, the planar
insertion, which dominates the uncentred correlation and serves here as a check, and
the tests of the continuum formulas against the exact trace.

\subsection{The odd ensemble}

For the odd ensemble the sum in \eqref{eq:fermion-qsp-trace} runs over odd
$3\le q\le N$, the reduced numerators $p$, and the odd windings $r$ with $|qr|\le N$.
At a fixed spin word the arithmetic part of $\hat\Pi_N$ projects onto the $|M|-1$
angles $2\pi a/|M|$; this is the collapse identity \eqref{eq:3d-all-winding-collapse},
and $\operatorname{Tr}\hat\Pi_N=\widetilde Z_N=2^N(a_N-1)$.

The slow angle lives on a circle of length $2\pi|d|$: the shift $S\to S+2q$
returns to the same vertex with the same parity. Closure, $S_N=qr$ with odd $r$,
becomes a half-turn,
\begin{equation}
 \theta_N-\theta_0=-\pi dr=\pi\ell,\qquad \ell=-dr\ \ \hbox{odd}.
 \label{eq:3d-half-turn}
\end{equation}
The slow winding $\ell$ should not be confused with the original winding $r$. At zero
winding, $S_N=0$, and the slow angle returns to itself, $\theta_N=\theta_0$
(Sec.~\ref{sec:3d-even}).
In the pendulum reduction of Sec.~\ref{sec:3d-fermion} the closure of the odd ensemble is the half-turn \eqref{eq:3d-half-turn} on
the covering coordinate.
Since $U_b(\theta+\pi)=U_b(\theta)^{-1}$, the gauge factors close consistently, and no
zero-winding condition enters anywhere.

With the normal insertions of Sec.~\ref{sec:3d-fermion} and the half-turn closure, after the averages over
orientations and over the parity of $n$, the normal part of one label is
\begin{equation*}
 -(B^2\delta^2/q)\int\!\!\int[A K_x](\theta_0,\theta_n)\,[BK_y](\theta_n,\theta_0+\pi|d|),
\end{equation*}
with the operators acting on the first argument,
\begin{equation}
 \boxed{A=F\partial_\theta+(1-x)F',\qquad B=F\partial_\theta+xF',\qquad
 F(\theta)=\cos\frac{h\cos\theta}{4x(1-x)} .}
 \label{eq:fermion-normal-currents}
\end{equation}
Each normal insertion carries a factor $\delta$, so the normal part is smaller than
the planar part by $\delta^2=\xi^2/N$. For the same reason the composition term of the pair weight is smaller
than the contact terms by $\delta^2$ (Sec.~\ref{sec:3d-even}).

\subsection{The odd ensemble: the conditional correlation in the limit}
\label{sec:S-odd-cond}

The odd ensemble was set aside by the finite-cutoff enstrophy test of Proposition~\ref{prop:3d-positivity}. That test is taken at
finite $N$, while positivity is required of the renormalized limit only (Remark~\ref{rem:intro-positivity}), and the limits $h\to0$
and $N\to\infty$ do not commute (Sec.~\ref{sec:S-hp-finiteN}). The question is therefore what the limit of the odd ensemble is, with the conditional correlation of Sec.~\ref{sec:cond-def}. We take it in both orders of the conditioning: at a fixed
projected separation $h$, the definition of Sec.~\ref{sec:cond-def}, and at a fixed separation $r$, where the numerator and the hairpin
are each averaged over the orientation and then divided, as for a conditional probability at two fixed points. The answer has three
parts. At zero separation the limit is positive, $C(0)=\frac18$, as for the even ensemble: the order of the limits, not the
normalization, removes the negative square of the total vorticity. The spectrum is not positive, in either order. And the change of
the order moves the defect, from small wave numbers to a positive atom at $k=0$ with a negative band beside it, but does not remove it.

\paragraph{The two orders.} With $h_\vartheta=r\sin\vartheta/(\sqrt2L)$ and the orientation average
$\mathcal A[F](r)=\int_0^{\pi/2}F(h_\vartheta)\sin\vartheta\,\dd\vartheta$, the definition of Sec.~\ref{sec:cond-def} gives the
correlation $c(r/L)=\mathcal A[\widehat G/\widehat Z](r)$ of Eq.~\eqref{eq:ev-corr}, and the ratio at a fixed separation gives
\begin{equation}
 \begin{gathered}
 c_r(r/L)=\frac{\mathcal A[\widehat G](r)}{\mathcal A[\widehat Z](r)}=\int_0^{\pi/2}C(h_\vartheta)\,w_r(\vartheta)\,\dd\vartheta,\\
 w_r(\vartheta)=\frac{\widehat Z(h_\vartheta)\sin\vartheta}{\mathcal A[\widehat Z](r)}\ge0,\qquad\int_0^{\pi/2}w_r\,\dd\vartheta=1 :
 \end{gathered}
 \label{eq:S-odd-orders}
\end{equation}
the same conditional source, averaged over the orientation with the weight of the hairpin instead of $\sin\vartheta$. At finite $N$ the
same identity holds with $W_N$ and $D^{\rm bulk}_N$ in place of $\widehat G$ and $\widehat Z$. The spectrum of $c_r$ is
$P_r(K)=\frac2\pi K^2\int_0^\infty R^2\operatorname{sinc}(KR)\,c_r(R)\,\dd R$, in place of the Hankel transform of
Eq.~\eqref{eq:cond-def-transforms}, with the same sum rule $\int_0^\infty P_r\,\dd K=c_r(0)$. At $r=0$ every Bessel factor is one,
$D_N(0)=D^{\rm bulk}_N(0)=N(N-1)/2$, and both orders, with the literal or with the bulk hairpin, give the same number
$C_N(0)=2W_N(0)/(N(N-1))$ at every $N$: no normalization changes the finite-$N$ value at zero separation. In wave numbers both orders
divide the spectral measure of the numerator by that of the hairpin, in the plane of the polygon for the first and in space for the
second; their Bochner conditions concern different functions, and neither follows from the other.

\paragraph{Zero separation at finite $N$.} The transfer formula of Sec.~\ref{sec:3d-transfer} on $\mathbb Z_q$, which sums all odd
windings, gives $W_N(0)$ for every odd $N\le61$ and for $N=71$, $81$, $101$; an independent generating function of the running spin gives it
up to $N=201$, and both reproduce the table of Sec.~\ref{sec:S-hairpin}:
\begin{center}\small
\begin{tabular}{rrrrrrrr}
\toprule
$N$ & 5 & 11 & 21 & 41 & 61 & 101 & 201\\
\midrule
$C_N(0)$ & $-0.0568$ & $-0.0444$ & $-0.0324$ & $-0.0227$ & $-0.0183$ & $-0.0139$ & $-0.0097$\\
$NC_N(0)$ & $-0.284$ & $-0.488$ & $-0.679$ & $-0.930$ & $-1.117$ & $-1.409$ & $-1.940$\\
\bottomrule
\end{tabular}
\end{center}
It is negative at every $N$ computed, and in units of $1/N$ it grows: a fit over $21\le N\le201$ gives
$W_N(0)=-0.0635\,N^{3/2}-0.079\,N+0.18\,N^{1/2}+\dots$, that is $NC_N(0)\simeq-0.127\sqrt N$, and the self-terms compensate a fraction of
the square of the total vorticity that rises only slowly, to $0.553$ at $N=201$. The even ensemble has $NC_N(0)\simeq\QENSTRATIO\sqrt N$
(Sec.~\ref{sec:S-hp-finiteN}). In both ensembles the finite-$N$ value comes from wave numbers that grow with $N$. In the odd ensemble these
are the small angles, where $B=\frac12\cot\frac\beta2$ is of order $\sqrt N$: the angles $\beta<\pi/2$ and $\beta>3\pi/2$ carry $98\%$ of
$W_N(0)$ at $N=17$ and $99.8\%$ at $N=101$, through the square $B^2M^2$ of the total vorticity.

\paragraph{The half-turn measure.} At fixed $h>0$ only the zig-zag layer $\beta-\pi=O(N^{-1/2})$ contributes, as in the even ensemble:
the argument of Sec.~\ref{sec:S-small-angles} does not use the closure, but for the odd ensemble we have not checked its spectral
inequality. In the collapsed form \eqref{eq:3d-all-winding-collapse} a word of total spin $M$ has the angles $\beta=\pi+\delta$,
$\delta=\pi(2a-|M|)/|M|$, and the slow angle closes with the half-turn \eqref{eq:3d-half-turn}, $\theta_N-\theta_0=\delta M=\pi\ell$,
with $\xi=\pi\sqrt N|\ell|/|M|$; every odd $\ell$ with $|\ell|<|M|$ occurs once per word. In terms of the labels, $\ell=-dr$, and the
totients collapse to $\sum_{d\mid\ell}\varphi(d)=|\ell|$ (Sec.~\ref{sec:S-arith}). The binomial weight of $M$ tends to
$2|\delta|\,p_{\xi^2}(\pi\ell)$, with the free kernel $p_T(u)=e^{-u^2/2T}/\sqrt{2\pi T}$ of the slow angle, and the sum over odd $M$ at
fixed $\ell$ gives the number of states per odd $\ell$ and per sign of $\delta$,
\begin{equation}
 \boxed{2^N\,\frac{\pi|\ell|\,p_{\xi^2}(\pi\ell)}{\xi}\,\dd\xi=2^N\,\frac12\,f_{\pi|\ell|}(\xi^2)\,\dd\xi^2,\qquad
 f_a(T)=\frac{a\,e^{-a^2/2T}}{\sqrt{2\pi T^3}} ,}
 \label{eq:S-odd-measure}
\end{equation}
one half of the first-passage density of the free slow angle to the level $\pi|\ell|$. At $N=10^5$ the exact counts reproduce it to
$0.1$--$1\%$. Let us stress what this means. At zero winding the angles near $\pi$ are uniform in $\xi$, the slow angle returns to
itself, and the measure of the inverse temperature is flat in $\xi^2$ (Sec.~\ref{sec:cond-state}). In the odd ensemble the inverse
temperature is the time that the slow angle needs to make its half-turns. Nothing else changes: the pair identity, the gauge factors,
which close since $U_b(\theta+\pi)=U_b(\theta)^{-1}$ and $(-1)^N=-1$, the endpoint operators and, word by word, the bulk hairpin
\eqref{eq:S-cond-bulk} are those of the even ensemble.

With the shift $T_{\pi\ell}$, $\theta\to\theta+\pi\ell$, on the covering line and the trace per cell
$\operatorname{Tr}[\mathcal A\,T_{\pi\ell}]=\int_0^\pi\mathcal A(\theta,\theta+\pi\ell)\,\dd\theta$, the partition function and the
numerator of the odd hairpin are
\begin{equation}
 \begin{gathered}
 \widehat Z_{\rm odd}(h)=\sqrt{\frac\pi2}\int_0^1\dd x\sum_{\ell\ {\rm odd}}|\ell|\int_0^\infty\frac{\dd\xi^2}{2\xi^2}\,
 \operatorname{Tr}\bigl[K_xK_yT_{\pi\ell}\bigr],\\
 \widehat G_{\rm odd}(h)=\sqrt{\frac\pi2}\int_0^1\dd x\sum_{\ell\ {\rm odd}}|\ell|\int_0^\infty\frac{\dd\xi^2}{2\xi^2}
 \Bigl\{\xi^2\operatorname{Tr}\bigl[\mathcal O_0K_x\mathcal O_nK_yT_{\pi\ell}\bigr]\\
 +\sum_u\partial_u\operatorname{Tr}\bigl[\mathcal O^u_0K_x\mathcal O^u_nK_yT_{\pi\ell}\bigr]\Big|_{\epsilon=0}\Bigr\},
 \end{gathered}
 \label{eq:S-odd-ZG}
\end{equation}
with $D^{\rm bulk}_N(h)\simeq N^{3/2}\widehat Z_{\rm odd}(h)$ and $W_N(h)\simeq\sqrt N\,\widehat G_{\rm odd}(h)$, the averages normalized by
the number of states $2^N(a_N-1)$ of \eqref{eq:3d-exact-all-winding-Z}, and the conditional source $C_{\rm odd}=\widehat G_{\rm odd}/\widehat Z_{\rm odd}$.
Compare \eqref{eq:cond-C} and \eqref{eq:cond-G}: the flat measure $(2\pi)^{-3/2}\dd\xi^2$ is replaced by
$\sqrt{\pi/2}\,\sum_\ell|\ell|\,\dd\xi^2/(2\xi^2)$, with the twist under the trace. The extra $1/\xi^2$ lowers the power of the resolvent. A
pair of levels $\Lambda$ gets the weight $-\log\Lambda$ instead of $1/\Lambda$ in $\widehat Z_{\rm odd}$, and $1/\Lambda$ instead of $1/\Lambda^2$
in the contact terms: $\mathbb L_x^{-1}\to-\log\mathbb L_x$ and $\mathbb L_x^{-2}\to\mathbb L_x^{-1}$, and the twist removes the constant of
the logarithm. In Bloch states, $\operatorname{Tr}[\mathcal A\,T_{\pi\ell}]=\frac12\int_{-1}^1\dd\alpha\,e^{-\ii\pi\alpha\ell}\operatorname{Tr}_\alpha\mathcal A$
for a $\pi$-periodic $\mathcal A$, and the sum over $\ell$ turns $\widehat Z_{\rm odd}$ into the derivative of the free energy of the two
pendulums with respect to the Bloch angle, divided by $\sin\pi\alpha$: the odd hairpin weighs each Bloch sector by its persistent
current, which vanishes with the width of the band. By the Feynman--Kac formula, $\widehat Z_{\rm odd}$ is the survival probability of
the bridge from $\theta_0$ to $\theta_0+\pi\ell$ in the potentials $V_x$, $V_y$, with its duration drawn from the first-passage law
\eqref{eq:S-odd-measure}: a positive path measure, to which Definition~\ref{post:cond} applies as it stands. The twisted
Floquet cell formula, the analogue of \eqref{eq:cond-cell}, in which the mixed products $\psi^x_\mp\psi^y_\pm$ of the Floquet solutions
appear, agrees with the Bloch form to $10^{-6}$ for $|\ell|=1$ and to $6\times10^{-5}$ for $|\ell|=3$; the values below come from
the Bloch form. At fixed $\xi$, $x$ and $h$ the exact transfer sums of one label and one pair of marks
on $\mathbb Z_q$ tend to the twisted continuum as $1/N$, at $h=1$, $2$, $4$ and $8$, up to $N=11869$.

\paragraph{The total vorticity drops out.} In the zig-zag layer $B=-\frac12\tan\frac\delta2$, so that
$BM=-\frac M2\tan\frac{\pi\ell}{2M}\to-\frac{\pi\ell}4$: the total vorticity of a critical state is of order one, $B^2M^2\simeq\pi^2\ell^2/16$.
A normal insertion costs $B\delta\sim\delta^2$; the composition, with the square of the total vorticity, is of order one per state, while the
contact terms sum to order $N$ at $h>0$ (Sec.~\ref{sec:3d-even}). So the term $-B^2M^2$, which makes the finite-$N$ value negative,
changes $NC_N(h)$ only by $O(1/N)$ at fixed $h>0$, and it enters neither $C_{\rm odd}(h)$ nor its limit $h\to0$ taken afterwards. At
$h=0$ the contact terms of the zig-zag cancel by its alternation down to the order of the self-terms, and the order of the limits decides
the sign.

\paragraph{Small separation.} As $h\to0$ the relevant inverse temperatures are long, $\xi^2\sim64xy/h^2$, and the sum over the
half-turns reproduces the flat measure: for the free slow angle
$\sum_{\ell\ {\rm odd}}|\ell|\,p_T(\pi\ell)=(T/\pi^2+\frac16+\dots)/\sqrt{2\pi T}$. In the bulk, where the pendulums are free rotors shifted by
$E_0=h^2/(64xy)$, the comparison is exact: with $s=\pi h/(4\sqrt{2xy})$,
\begin{equation}
 \frac{\widehat Z_{\rm odd}(h;x)}{\widehat Z(h;x)}=\frac{s}{\sinh s},\qquad
 \frac{\widehat G_{\rm odd}(h;x)}{\widehat G(h;x)}=\frac{s^2\cosh s}{\sinh^2s},\qquad
 C_{\rm odd}(h;x)=\frac{(1-2x)^2}{32xy}\,s\coth s ,
 \label{eq:S-odd-small}
\end{equation}
and $C_{\rm odd}(0)=\frac18$, the arcsine average \eqref{eq:cond-zero}. In the end layers $x\sim h$ the long arc is again a free rotor
at long times, the sum over the half-turns reproduces the end-layer quadratures at leading order, and
\begin{equation}
 C_{\rm odd}(h)=\frac18-\frac{4a_{1/2}}{\sqrt\pi}\,h^{1/2}+O\bigl(h^{3/2}\bigr),
 \label{eq:S-odd-small-h}
\end{equation}
with the same $a_{1/2}=\QGA$ as for the even ensemble: the two sources differ first at order $h^{3/2}$. Both orders of the conditioning
therefore keep the ultraviolet laws of the even ensemble: $E\propto k^{-7/2}$, with $C_{\rm UV}=\QSPCUV$ at a fixed projected separation
and $C_{\rm UV}\,\frac2\pi I_{1/2}/I_{3/2}=0.0630$ at a fixed separation, $I_s=\int_0^{\pi/2}\sin^s\vartheta\,\dd\vartheta$. The band sums
reproduce the bulk ratios \eqref{eq:S-odd-small} to $2\times10^{-5}$ at $h=0.1$ and $0.05$; the end-layer coefficient rests on the
asymptotic argument.

\paragraph{The source.} We evaluated \eqref{eq:S-odd-ZG} in Bloch states, with the endpoint operators of the even ensemble, the Euclidean
time cut below the tunnelling time, and the end layer $x\to0$ integrated directly. Independent programs agree to $10^{-4}$ in
$C_{\rm odd}$ for $h\le6$, and to about $1\%$ for $8\le h\le20$, where the end layer has to be integrated, not fitted; $C$ is the even source of Sec.~\ref{sec:3d-even}:
\begin{center}\small
\setlength{\tabcolsep}{4pt}
\begin{tabular}{rrrr|rrrr}
\toprule
$h$ & $h\widehat Z_{\rm odd}$ & $C_{\rm odd}$ & $C$ & $h$ & $h\widehat Z_{\rm odd}$ & $C_{\rm odd}$ & $C$\\
\midrule
0.25 & 0.4363 & $+4.97\times10^{-2}$ & $+4.81\times10^{-2}$ & 3.25 & 0.0910 & $+1.91\times10^{-3}$ & $+6.2\times10^{-4}$\\
0.5 & 0.4151 & $+2.70\times10^{-2}$ & $+2.44\times10^{-2}$ & 4 & 0.0546 & $-1.0\times10^{-4}$ & $+1.9\times10^{-4}$\\
1 & 0.3480 & $+4.69\times10^{-3}$ & $+4.62\times10^{-3}$ & 5 & 0.0274 & $-2.96\times10^{-3}$ & $+3.3\times10^{-5}$\\
1.5 & 0.2724 & $-3.96\times10^{-3}$ & $-2.8\times10^{-4}$ & 6 & 0.0138 & $-1.47\times10^{-3}$ & $+1.5\times10^{-4}$\\
1.75 & 0.2369 & $-5.03\times10^{-3}$ & $-5.7\times10^{-4}$ & 8 & $3.60\times10^{-3}$ & $-2.08\times10^{-3}$ & $+2.3\times10^{-5}$\\
2 & 0.2044 & $-4.60\times10^{-3}$ & $-3.3\times10^{-4}$ & 12 & $2.85\times10^{-4}$ & $-1.67\times10^{-3}$ & $+3.1\times10^{-5}$\\
2.5 & 0.1495 & $-1.44\times10^{-3}$ & $+4.1\times10^{-4}$ & 20 & $2.71\times10^{-6}$ & $-1.25\times10^{-3}$ & $+6.6\times10^{-6}$\\
3 & 0.1077 & $+1.41\times10^{-3}$ & $+6.8\times10^{-4}$ &  &  &  & \\
\bottomrule
\end{tabular}
\end{center}
The odd source is positive for $h<1.2$, negative on $1.2<h<2.7$, with the minimum $-5.03\times10^{-3}$ at $h\simeq1.75$, nearly nine times
the even minimum $\QCMIN$, positive again on $2.7<h<4$, and negative at every computed $h$ from $4$ to $20$, with a damped oscillation of
period close to $\pi$. Its partition function decays exponentially, with a local rate that falls slowly, from $0.69$ at $h\simeq4$ to $0.59$ at $h\simeq14$, and an instanton estimate gives
$\frac12$ at large $h$: the half-turn has to
cross the barrier of the pendulum, while at zero winding the slow angle stays in its well and $h\widehat Z$ grows as $\log h$,
Eq.~\eqref{eq:cond-Z-asym}. The single half-turn $|\ell|=1$, the Farey neighbours $(q\pm1)/2q$ of $\frac12$ with one winding, carries
$91.5\%$ of $\widehat Z_{\rm odd}$ at $h=1$ and more than $99.9\%$ from $h=4$ on, and more than $98\%$ of $\widehat G_{\rm odd}$ from
$h\simeq1.5$ on; at $h=1$ the half-turns $|\ell|=3$ still carry $44\%$ of $\widehat G_{\rm odd}$. At large $h$ the magnitude of $C_{\rm odd}$ decreases slowly, close to
$-6.5\times10^{-3}h^{-0.55}$ for $8\le h\le20$; whether it tends to zero or to a negative constant is not decided by the values at
$h\le20$.

\paragraph{The spectrum at a fixed projected separation.} The transforms \eqref{eq:cond-def-transforms} apply with $C_{\rm odd}$. The
correlation is $c_{\rm odd}(R)=\frac18-\QCOcone\,R^{1/2}+\dots$ at small $R$, as for the even ensemble, and $c_{\rm odd}(1)=0.0254$,
$c_{\rm odd}(3)=-0.0010$, $c_{\rm odd}(10)=-0.0011$. For a positive spectrum the Gaussian averages
\begin{equation}
 \int_0^\infty P(K)\,e^{-K^2s^2/2}\,\dd K=\frac2{s^2}\int_0^\infty h\,C(h)\,e^{-h^2/s^2}\,\dd h
 \label{eq:S-odd-gauss}
\end{equation}
are positive at every $s$. For the odd source they are $+9.9\times10^{-4}$ at $s=3$, $-4.9\times10^{-4}$ at $s=5$, $-1.03\times10^{-3}$ at
$s=7$ and $-1.33\times10^{-3}$ at $s=10$; the even source gives $+9.5\times10^{-4}$, $+5.3\times10^{-4}$ and $+2.8\times10^{-4}$ at $s=5$,
$7$ and $10$. At $s=5$ and $7$ only the computed values of $C_{\rm odd}$ matter: the averages stay negative when $C_{\rm odd}$ is set to
zero beyond $h=6$, or replaced by $+5\times10^{-3}$ beyond $h=11$. So the spectrum of the odd ensemble is negative at small wave numbers.
Its form there depends on $C_{\rm odd}$ beyond $h=20$: a negative atom $c_*\delta(K)$ if $C_{\rm odd}$ tends to a constant $c_*<0$, and a
negative density, close to $-4\times10^{-3}K^{-0.45}$, $-0.032$ at $K=0.01$, and negative below $K\simeq0.1$, if it keeps decaying as above. At larger $K$ the
spectrum has a peak at $K\simeq1.4$, $P\simeq0.045$, twice the even one, from the slowly damped oscillation of $C_{\rm odd}$.

\paragraph{The spectrum at a fixed separation.} By \eqref{eq:S-odd-orders}, $c_r(R)=\frac18-0.1053\,R^{1/2}+\dots$ at small $R$, as for
the even ensemble, and $c_r(1)=0.0371$, $c_r(3)=0.0136$, $c_r(10)=0.0131$. At large $R$ the exponential decay of $\widehat Z_{\rm odd}$
concentrates the weight $w_r$ on the orientations with the separation nearly along the normal to the polygon, where $h=O(1)$ whatever
$r$; then $\mathcal A[F]\simeq(2L^2/r^2)\int_0^\infty hF(h)\,\dd h$ for both $F=\widehat G_{\rm odd}$ and $F=\widehat Z_{\rm odd}$, and
\begin{equation}
 c_r(\infty)=\frac{\int_0^\infty h\,\widehat G_{\rm odd}(h)\,\dd h}{\int_0^\infty h\,\widehat Z_{\rm odd}(h)\,\dd h}=\frac{0.0139}{0.992}=0.0140,
 \qquad c_r(R)\simeq0.0140-\frac{0.078}{R^2} .
 \label{eq:S-odd-plateau}
\end{equation}
The correlation does not decay: it keeps $11\%$ of its value at zero separation. Its spectrum is $P_r=0.0140\,\delta(K)$ plus a regular
part, and the energy has a nonintegrable piece $\delta(k)/k^2$. The regular part is $\simeq-0.078\,K$ at small $K$ and negative on
$0<K<0.295$, with the minimum $-6.3\times10^{-3}$ at $K=0.14$, a third of the even $P_r$ there; and the Gaussian average of $K^2s^2P_r$,
which does not see the atom, is negative for $s\ge7$. These numbers hardly depend on the source beyond $h\simeq10$: replacing $C_{\rm odd}$ there by $+5\times10^{-3}$ changes them by
$1\%$. The coefficient of $1/R^2$
is negative because $C_{\rm odd}$ falls from $\frac18$, so that its average with the weight $h^3\widehat Z_{\rm odd}$ lies below
$c_r(\infty)$; it stays negative when $C_{\rm odd}$ is raised by $0.05$ on the whole interval $1.2<h<6$.

\paragraph{What fixes the signs.} Let us stress what the two orders do. At small separation the ground band of the two pendulums gives
the positive $\frac18$ in both orders and in both ensembles; the closure does not matter there. At large separation the even ensemble
is carried by the slow angle that stays in its well, while the odd ensemble forbids it: the hairpins that remain have one tunnelling
half-turn, and their conditional pair weight is negative. At a fixed projected separation these hairpins enter with the weight of the
orientation, $\sin\vartheta$, however rare they are, and the spectrum is negative at small wave numbers. At a fixed separation they enter
with their own, exponentially small, weight, the orientations with $h=O(1)$ win at every $r$, and the correlation stops decaying. Neither
order gives a positive spectrum.

\paragraph{Finite $N$ at $h>0$.} The exact ratios over the whole odd ensemble, $NW_N/D^{\rm bulk}_N$ at a fixed projected separation for
odd $N\le61$ and the ratio of the orientation averages at a fixed separation for $N\le31$, change sign from one $N$ to the next at every
$h$ computed. Their numerator is a cancellation between classes of labels, with shares up to ten times the total, and at these $N$ the
labels that carry it have $|\beta-\pi|\simeq0.3$--$0.6$: they are not yet in the zig-zag layer. Unlike the sums over the even ensemble
(Sec.~\ref{sec:S-finiteN}), these sums do not test the limit. A Monte Carlo of the critical layer would; we have not done it.

\paragraph{Status.} Exact: the identity \eqref{eq:S-odd-orders} and the equality of all orders at $r=0$ at every $N$; the zero-separation
values for $N\le201$; the count behind \eqref{eq:S-odd-measure}; the algebra of the twisted cell formula. Asymptotic: the limit
\eqref{eq:S-odd-ZG}, with errors of order $1/N$ at fixed $\xi$, $x$ and $h$, as for the even ensemble; the weight $O(1/N)$ of the total
vorticity; \eqref{eq:S-odd-small-h} and the ultraviolet laws. Hypothesized, as for the even ensemble: the equal weight of the states, with the conditional correlation of Definition~\ref{post:cond}. In addition, the
exponential suppression of the angles away from $\pi$ is argued, not proved, for the odd ensemble, and the limit of \eqref{eq:S-odd-orders}
at a fixed separation assumes that the orientations nearly along the normal, where $h<N^{-1/2}$, add nothing at $K=O(1)$ beyond the
critical layer; this is argued but not checked, for either ensemble, and it concerns the spectrum at a fixed separation of
Sec.~\ref{sec:S-cond-literal} as well. Numerical: the source, its sign changes and the negative parts of the two spectra, with the
accuracy stated above; beyond $h=20$ nothing is computed. The programs are listed in Sec.~\ref{sec:S-code}.

\subsection{The spectrum of the transfer operator}

The spectrum of $T_b$ obeys an exact algebraic equation. The eigenvalue equation
$T_b\psi=\lambda\psi$ reads $\psi_{j+1}+\psi_{j-1}=2\lambda e^{-\ii b\cos(\phi+\beta j)}\psi_j$. With
\begin{equation}
 L_j(\lambda)=\begin{pmatrix}2\lambda e^{-\ii b\cos(\phi+\beta j)}&-1\\1&0\end{pmatrix},\qquad
 \Delta_b(\lambda)=\operatorname{tr}\bigl(L_{q-1}\cdots L_0\bigr),
 \label{eq:fermion-monodromy}
\end{equation}
and $\det L_j=1$, the monodromy has eigenvalues $z^{\pm1}$, and
\begin{equation}
 \boxed{\det(\lambda-T_b)=2^{-q}\bigl[\Delta_b(\lambda)-z-z^{-1}\bigr].}
 \label{eq:fermion-spectral}
\end{equation}
This is a polynomial equation of degree $q$; its leading coefficient uses
$\sum_j\cos(\phi+\beta j)=0$. We verified \eqref{eq:fermion-spectral} for random
$b,\phi,\lambda,z$ (relative accuracy $10^{-14}$).

\begin{remark}[Is there a Bethe ansatz?]
\label{rem:fermion-bethe}
A conventional Bethe ansatz has not emerged. It would require an additional
factorization identity for the cumulative phase \eqref{eq:fermion-angle}. What we
have instead is the exact spectral equation \eqref{eq:fermion-spectral} at every
rational angle, with the winding carried by $z$, and a direct continuum limit of the
same operators, derived in Sec.~\ref{sec:3d-fermion}. Near $\beta=\pi$ and for $q\to\infty$ this discrete monodromy
becomes the monodromy $\mathcal D_L$ of the pendulum (Remark~\ref{rem:3d-tba}), the twist
$z$ becomes its Bloch multiplier, and the extraction $[z^r]$ becomes the projection
on a definite slow winding; at zero winding, with $r=0$, it becomes the uniform integral over the Bloch angle
(Sec.~\ref{sec:3d-even}).
\end{remark}

\subsection{The planar insertion}

The basic observation concerns the vorticity. Let $\widetilde\theta_k=\theta_k+\sigma_k\delta/2$ be
the slow angle at the middle of the edge $k$. The direction of the edge midpoint is
$\gamma_k=\alpha_k+\sigma_k\beta/2=\widetilde\theta_k+\pi(S_k+\sigma_k/2)$. Using
$\sigma_i\sigma_j(-1)^{(\sigma_j-\sigma_i)/2}=1$ we find the exact identity
\begin{equation}
 \boxed{\delta_i\cdot\delta_j=\sigma_i\sigma_j\cos(\gamma_j-\gamma_i)
 =(-1)^{j-i}\cos\left(\widetilde\theta_j-\widetilde\theta_i\right).}
 \label{eq:3d-planar-identity}
\end{equation}
The planar part of the vorticity contraction depends only on the slow angles.
It is correlated over the whole loop, with no suppression. The spin product
$\sigma_i\sigma_j$ behaves differently: for a long closed walk distant spins are
almost independent, and its average is of order $1/N$. This is why the planar
term dominates the uncentred correlation. In the centred correlation
of Sec.~\ref{sec:3d-hairpin} the planar part of the vorticity is a translation of the momentum loop and drops out,
and the source comes from the contact terms (Sec.~\ref{sec:3d-even}); the planar formula below remains a check of
the numerics.

The planar jump is exactly a multiplication
operator. Since $2R\cos(\delta/2)=1$,
\begin{equation}
 \delta_l=f_{l+1}-f_l=(-1)^{l+1}e^{\ii\widetilde\theta_l}
 \label{eq:fermion-planar-jump}
\end{equation}
in complex notation, which is the identity \eqref{eq:3d-planar-identity} in operator
form. The planar mark carries no derivative and no factor $\delta$. With the tip
factors, and the average over orientations (the rotation $\theta\to\theta+\pi$ reverses the
sign of $\cos\theta$ in the tip factors), the planar part of one label at fixed parity of $n$ becomes a trace
over the circle of length $2\pi|d|$,
\begin{multline}
 c(p,q,n,h)=\frac{B^2}{q}\int_0^{2\pi|d|}\!\!\dd\theta_0\int_0^{2\pi|d|}\!\!\dd\theta_n\,
 K_x(\theta_0,\theta_n)\\
 \times\varepsilon\cos(\theta_n-\theta_0)\cos\left[z(\cos\theta_0-\varepsilon\cos\theta_n)\right]
 K_y(\theta_n,\theta_0+\pi|d|),
 \label{eq:3d-one-label}
\end{multline}
with periodic kernels. The shift $\pi|d|$ is the half-turn; an ordinary rotor on a
circle of length $2\pi$ would add windings that do not exist. Averaging over the
parity of $n$, the mark and the tip factor become a sum of two products,
\begin{equation}
 \frac12\sum_{\varepsilon=\pm1}\varepsilon\cos(\theta_n-\theta_0)\cos\left[z(\cos\theta_0-\varepsilon\cos\theta_n)\right]
 =V_c(\theta_0)V_c(\theta_n)+V_s(\theta_0)V_s(\theta_n),
 \label{eq:3d-parity-average}
\end{equation}
\begin{equation}
 V_c(\theta)=\cos\theta\,\sin(z\cos\theta),\qquad
 V_s(\theta)=\sin\theta\,\sin(z\cos\theta).
 \label{eq:3d-vertex-operators}
\end{equation}

\subsection{Tests of the continuum formulas}

It is important to distinguish the status of these formulas. The operator
identities of Sec.~\ref{sec:3d-fermion} and the spectral equation \eqref{eq:fermion-spectral} are exact at
finite $N$. The pendulum \eqref{eq:3d-pendulum}, the planar formula
\eqref{eq:3d-one-label} and the normal currents \eqref{eq:fermion-normal-currents} are
asymptotic: they hold as $N\to\infty$ at fixed $\xi$, $x$ and $h$. We tested them against
the exact trace of one label, computed with the transfer matrix of
Sec.~\ref{sec:3d-transfer}. For the planar part ($d=1$, $\xi\simeq1$, $x\simeq0.3$):
\begin{center}\small
\begin{tabular}{rrrrrr}
\toprule
$h$ & $q$ & $N$ & exact & formula \eqref{eq:3d-one-label} & $N\times$(relative difference)\\
\midrule
0 & 15 & 23 & $-3.1641\times10^{-6}$ & $-3.5774\times10^{-6}$ & $-2.66$\\
0 & 31 & 97 & $-3.8096\times10^{-7}$ & $-3.9108\times10^{-7}$ & $-2.51$\\
0 & 61 & 377 & $-5.1597\times10^{-8}$ & $-5.1928\times10^{-8}$ & $-2.40$\\
1 & 15 & 23 & $-3.8197\times10^{-7}$ & $-2.9352\times10^{-7}$ & $+6.93$\\
1 & 31 & 97 & $-3.0923\times10^{-8}$ & $-2.7825\times10^{-8}$ & $+10.80$\\
1 & 61 & 377 & $-3.8834\times10^{-9}$ & $-3.7695\times10^{-9}$ & $+11.39$\\
1 & 121 & 1483 & $-4.9045\times10^{-10}$ & $-4.8669\times10^{-10}$ & $+11.46$\\
\bottomrule
\end{tabular}
\end{center}
For the normal part, averaged over the parity of $n$ ($d=1$, $\xi\simeq1$):
\begin{center}\small
\begin{tabular}{rrrrrrr}
\toprule
$h$ & $x$ & $q$ & $N$ & exact & formula \eqref{eq:fermion-normal-currents} & $N\times$(relative difference)\\
\midrule
1 & 0.3 & 31 & 97 & $-2.5896\times10^{-8}$ & $-2.6386\times10^{-8}$ & $+1.84$\\
1 & 0.3 & 61 & 377 & $-8.9967\times10^{-10}$ & $-9.0355\times10^{-10}$ & $+1.63$\\
1 & 0.3 & 121 & 1483 & $-2.9404\times10^{-11}$ & $-2.9435\times10^{-11}$ & $+1.59$\\
2 & 0.4 & 31 & 97 & $1.0527\times10^{-8}$ & $1.0162\times10^{-8}$ & $-3.37$\\
2 & 0.4 & 61 & 377 & $3.5138\times10^{-10}$ & $3.4819\times10^{-10}$ & $-3.43$\\
2 & 0.4 & 121 & 1483 & $1.1370\times10^{-11}$ & $1.1344\times10^{-11}$ & $-3.43$\\
\bottomrule
\end{tabular}
\end{center}
In both tables the relative difference decreases as $1/N$, with a converging
coefficient. The signs of the $F'$ terms in \eqref{eq:fermion-normal-currents} are
fixed by this comparison; with the opposite signs the continuum value would miss
the exact trace by $44\%$ at $h=2$, independently of $N$. At these labels the normal
part is smaller than the planar part by a factor between $18/N$ and $49/N$.
\section{The source function of the even ensemble, step by step}
\label{sec:S-even-steps}

This section derives the main result of Sec.~\ref{sec:3d-even}, the formula \eqref{eq:ev-G0} for the source function of the even
ensemble at zero winding, one step at a time. The following sections of this Supplement give the explicit operators
(Sec.~\ref{sec:S-even-formulas}), the pendulum and its Bloch states (Sec.~\ref{sec:pendulum}), the numerical evaluation
(Sec.~\ref{sec:ev-eval}) and the tests against the exact finite ensemble (Sec.~\ref{sec:S-even}).

\paragraph{The words we use.} The two vorticities of the correlation sit at two vertices $m$ and $n$ of the polygon, the
\emph{endpoints}. They split the polygon into two \emph{arcs}, of $n-m$ and $N-n+m$ steps. The \emph{hairpin factor} is the phase
that measures the distance between the two points of the correlation: by \eqref{eq:3d-hairpin-averages} it depends on the polygon
only through $Q_{mn}$, the difference between the average positions of the vertices on the two arcs. The \emph{pair weight}
$\Phi_{mn}$ of \eqref{eq:3d-pair-weight} is what multiplies the hairpin factor: the product of the two vorticities, called the
\emph{composition}, plus the \emph{contact terms}, the corrections that appear because the second area derivative also acts on
the vorticity inserted by the first one (Sec.~\ref{sec:contact}). A \emph{label} is one rational turning angle
$\beta=2\pi p/q$ of the ensemble.

\subsection{What is computed}

The measure $V_N$ of the numerator of the vorticity correlation is the Hankel transform \eqref{eq:3d-hankel-inversion} of the source function
\begin{equation*}
 W_N(h)=\Bigl\langle\sum_{m<n}\Phi_{mn}\,J_0\bigl(hN|Q_{mn}|\bigr)-\frac1{2N}\sum_ka_k^2J_0\bigl(hN|m_k-\langle f\rangle|\bigr)\Bigr\rangle ,
\end{equation*}
Eq.~\eqref{eq:3d-source-function}. The conditional correlation, and with it the energy spectrum, is the limit of this source divided by
that of the partition function of the hairpin (Sec.~\ref{sec:cond-def} and Sec.~\ref{sec:S-cond}), so it is enough to compute $W_N(h)$
and the partition function for every $h>0$. The Bessel function $J_0$ appears for a
simple reason. The initial angle $\phi$ of the polygon rotates all the vectors $Q_{mn}$ together, while the pair weight does not
depend on it; the average over $\phi$ of the plane wave $e^{\ii hN\,(Q_{mn})_x}$ is $J_0(hN|Q_{mn}|)$. We shall keep the average over
$\phi$ unevaluated until Step~5, where it becomes a trace. The variable $h$ is conjugate to $N|Q_{mn}|$: a pair of endpoints with
$N|Q_{mn}|=O(1)$ contributes to the spectrum at $kL=O(1)$. The last term, with a single vertex, is the coincident term; it is
smaller by $1/N$ and drops out in the limit.

\subsection{Step 1: only the polygons near $\beta=\pi$ contribute}

At fixed $kL$, that is at fixed $h$, a pair of endpoints contributes only if $N|Q_{mn}|=O(1)$; otherwise the phase
$hN|Q_{mn}|$ is large, and its average over the polygons of one label cancels. How large is $|Q_{mn}|$? For small and for generic
$\beta$ the vertices on the two arcs wander over different parts of the circle, and the two arc averages differ by
$|Q_{mn}|\sim N^{-1/2}$ (generic angles) or more (small angles). Only near $\beta=\pi$ is the difference small: there the polygon
goes back and forth, $f_k\simeq R(-1)^ke^{\ii\theta_k}$, every step nearly undoes the previous one, and the arc averages cancel to
$O(1/N)$. This is the \emph{zig-zag}, and only the zig-zag polygons reach a fixed $kL$. The exact sum over the rational angles at
finite $N$ confirms it (Sec.~\ref{sec:S-labels}): the whole contribution comes from $\beta>\pi/2$, and near $\beta=\pi$ it is carried by
the contact terms. For the small angles, and by the mirror symmetry $\beta\to2\pi-\beta$ for the angles near $2\pi$, the contribution is
bounded in Sec.~\ref{sec:S-small-angles}: at fixed $h<\pi/2$ it is exponentially small, up to one spectral inequality that we verify numerically.

\subsection{Step 2: the polygon near $\beta=\pi$}

Write the turning angle as $\beta=\pi+\delta$, Eq.~\eqref{eq:3d-detuning}. Since the running spin $S_k=\sum_{l<k}\sigma_l$ has the parity
of $k$, the vertex $k$ is
\begin{equation*}
 f_k=R\,(-1)^k e^{\ii\theta_k},\qquad \theta_k=\phi+\delta S_k ,\qquad R=\frac1{2\sin(\beta/2)}\simeq\frac12 ,
\end{equation*}
Eq.~\eqref{eq:3d-zigzag}. The sign $(-1)^k$ is the back-and-forth motion; the direction $\theta_k$ of the zig-zag turns slowly, by
$\pm\delta$ at every step, as the spins dictate. Over the whole polygon it turns by about $\delta\sqrt N$, so the natural measure of the
detuning is $\xi=\sqrt N|\delta|$, Eq.~\eqref{eq:3d-xi}: the relevant polygons have $\beta-\pi=O(N^{-1/2})$.

\subsection{Step 3: the hairpin factor becomes two pendulums}

The plane wave of the hairpin factor is a product of one phase per vertex,
\begin{equation*}
 \exp\bigl(\ii hN(Q_{mn})_x\bigr)=\prod_j\exp\bigl(\ii b_j(-1)^j\cos\theta_j\bigr),
\end{equation*}
since $f_{j,x}=R(-1)^j\cos\theta_j$ for the zig-zag; here $b_j=hNR/(n-m)$ on the first arc and $b_j=-hNR/(N-n+m)$ on the second, the source of the hairpin. As we walk along the
polygon, the slow angle $\theta$ takes a step $\pm\delta$ and picks up the phase $e^{\pm\ii b\cos\theta}$, with alternating signs. Sec.~\ref{sec:3d-fermion} shows that two consecutive
steps of this walk, averaged over the two spins, act on functions of $\theta$ as $U_b(1-2\delta^2H_b)U_b^{-1}$,
Eq.~\eqref{eq:fermion-pair}: half of the alternating phase is a pure gauge factor $U_b=e^{\ii b\cos\theta/2}$, and the other half averages
to the potential $(b^2/8)\sin^2\theta$ of a pendulum. An arc of $LN$ steps is $LN/2$ such pairs, and with $\delta^2=\xi^2/N$ it becomes the
evolution of a pendulum in imaginary time $\xi^2L$. With the arc fractions $x=n/N$ and $y=1-x$ (we set $m=0$, see Step~7) and $R=\frac12$, the sources are $b_1=h/(2x)$ and $b_2=-h/(2y)$,
and the two arcs carry
\begin{equation}
 K_L=e^{-\xi^2LH_L},\qquad
 H_L=-\frac12\partial_\theta^2+\frac{h^2}{32L^2}\sin^2\theta,\qquad L\in\{x,y\},
 \label{eq:ev-pendulum}
\end{equation}
with $x=n/N$, $y=1-x$ and $\xi=\sqrt N|\delta|$.
The kinetic term is the random walk of the slow angle; the potential is the average of the fast alternating phase. The gauge factors of
the two arcs meet at the endpoints, where they leave the factors $e^{\ii z\cos\theta}$ and $e^{-\ii\varepsilon z\cos\theta}$,
$z=h/(4xy)$, Eq.~\eqref{eq:3d-z}. The errors are of relative order $1/N$ at fixed $\xi$, $x$ and $h$ (Sec.~\ref{sec:3d-fermion}).

\subsection{Step 4: zero total spin gives the factor $\sqrt{2\pi}\,\xi$}

In the ensemble at zero winding every spin sequence has zero total spin, $S_N=0$, and all such sequences have equal weights. The walk of
Step~3, however, draws each spin independently, $\pm1$ with probability $\frac12$. The two are related by conditioning: the average over
the balanced sequences is the average over the free walk restricted to $S_N=0$, divided by the probability of that event,
$\binom N{N/2}2^{-N}\simeq\sqrt{2/(\pi N)}$. In the slow angle the event $S_N=0$ is the return $\theta_N=\theta_0$ of the walk to its starting
point on the line (not modulo $2\pi$). Since $S_N$ is even, $\theta_N-\theta_0=\delta S_N$ runs over a lattice of spacing $2|\delta|$, and the
probability of hitting the point $\theta_N=\theta_0$ is the density of the evolution kernel at that point times the spacing,
$2|\delta|\,K(\theta_0,\theta_0)$. Altogether
\begin{equation*}
 \mathrm E_{\rm balanced}[\,\cdots]=\sqrt{\frac{\pi N}2}\;2|\delta|\;K(\theta_0,\theta_0)[\,\cdots]=\sqrt{2\pi}\,\xi\;K(\theta_0,\theta_0)[\,\cdots],
\end{equation*}
where $K(\theta_0,\theta_0)[\,\cdots]$ is the kernel of the product of the two arc evolutions, with the endpoint operators, from
$\theta_0$ back to $\theta_0$.

\subsection{Step 5: the average over the initial angle is a trace over Bloch states}

The initial angle $\phi=\theta_0$ is uniform. Its average turns the kernel at coincident points into a trace:
$\frac1{2\pi}\int_0^{2\pi}\dd\theta_0\,K(\theta_0,\theta_0)$. The potential $\sin^2\theta$ has period $\pi$, and so have the endpoint
operators after the average over the parity of $n$ and over $\theta\to\theta+\pi$ (Sec.~\ref{sec:S-even-formulas}). An operator of period
$\pi$ on the line does not mix the Bloch sectors $\psi(\theta+\pi)=e^{\ii\pi\alpha}\psi(\theta)$, $-1<\alpha\le1$; in each sector it has the
bands $\lambda_m(\alpha)$ and the Bloch states $|m\rangle$, normalized on one period (Sec.~\ref{sec:pendulum}). With this normalization the
completeness relation on the line is $\frac12\int_{-1}^1\dd\alpha\sum_m|m\rangle\langle m|=1$, and the average of the kernel over
$\theta_0$ is
\begin{equation*}
 \frac1{2\pi}\int_0^{2\pi}\dd\theta_0\,K(\theta_0,\theta_0)=\frac1\pi\int_0^\pi\dd\theta_0\,K(\theta_0,\theta_0)
 =\frac1{2\pi}\int_{-1}^1\dd\alpha\,\operatorname{Tr}_\alpha K .
\end{equation*}
Because the walk returns to the same point of the line, and not only of the circle, every quasi-momentum $\alpha$ contributes with equal
weight; in the odd ensemble, whose closure is a half-turn, this is different (Supplement~\ref{sec:S-fermion}).

\subsection{Step 6: the pair weight near $\beta=\pi$}

The pair weight \eqref{eq:3d-pair-weight} has three parts: the product of the invariant vorticities (the composition), the contact
terms with $B\sigma$, and the contact terms with the mean $\langle f\rangle$ of the vertices. Near $\beta=\pi$ each part is small, and the
question is which is the largest. Three facts decide it.
\begin{enumerate}[leftmargin=*,itemsep=1pt]
\item The normal vorticity of a vertex is $B\sigma_k$ with $B=\frac12\cot\frac\beta2=-\frac12\tan\frac\delta2\simeq-\delta/4$: it vanishes at
$\beta=\pi$.
\item A spin costs a derivative with respect to the slowly varying angle. The step that carries $\sigma e^{\pm\ii\widetilde\theta}$ is the
operator $-\delta\,e^{\pm\ii\theta}(\partial_\theta\pm\frac\ii2)$, a factor $\delta$ times an operator of order one
(Sec.~\ref{sec:S-even-formulas}).
\item The mean $\langle f\rangle$ is the first-order response of the two pendulums to a uniform source, $\langle f\rangle=O(\delta^2h)$
(Sec.~\ref{sec:S-even-formulas}).
\end{enumerate}
In consequence:
\begin{itemize}[leftmargin=*,itemsep=1pt]
\item the composition $-a_Aa_B$ is of order $\delta^4$ and smaller than the rest by $\delta^2=\xi^2/N$;
\item the contact terms with $B\sigma$ are of order $\delta^2$, with the kernel $\kappa_{AB}\to\frac12-x$;
\item the contact terms with $\langle f\rangle$ are of the same order, $\langle f\rangle=O(\delta^2h)$;
\item the terms $\propto1/N$ of $\mathcal C$ and the coincident term are smaller by $1/N$.
\end{itemize}
The leading pair weight is therefore of order $\delta^2=\xi^2/N$, and it consists of the two kinds of contact terms. In the language of
Step~3 they are operators at the two endpoints: the planar endpoint operators $P_\pm$, the spin operators $\mathcal S^A_\mp$ and
$\mathcal S^B_\pm$, and, for the mean, the response $\partial_\epsilon H_L$ of each pendulum to a uniform source, inserted inside an arc by
Duhamel's formula (the derivative of an exponential of an operator; Sec.~\ref{sec:pendulum}). Their explicit forms are
Eqs.~\eqref{eq:ev-PQ}--\eqref{eq:ev-spin-ops}. Of the factor $\delta^2$, one $\delta$ comes from $B$, with its coefficient $-\frac14$, and one from
the derivative of the spin.

\subsection{Step 7: the sums over the endpoints and over the labels}

\paragraph{Endpoints.} After the average over the ensemble the pair weight depends only on the number of steps $n$ between the endpoints, so
$\sum_{m<n}=\frac N2\sum_{n=1}^{N-1}$ with $m=0$, Eq.~\eqref{eq:ct-normalized}; in the limit $\sum_n=N\int_0^1\dd x$. The sum over the pairs
of endpoints gives $\frac12N^2\int_0^1\dd x$.

\paragraph{Labels.} The average over the ensemble divides the sum over the labels by their number $\Phi_N$. Near $\beta=\pi$ the labels are
uniformly distributed in $\delta$ in the limit (Sec.~\ref{sec:S-even-arith-steps} below):
$\sum_{\rm labels}\to(\Phi_N/\pi\sqrt N)\int_0^\infty\dd\xi$, both signs of $\delta$ counted. The labels contribute
$\frac1{\pi\sqrt N}\int_0^\infty\dd\xi$.

\subsection{Step 8: the integral over $\xi$ gives the square of a resolvent}

In the basis of the Bloch states the two arc evolutions are the numbers $e^{-\xi^2x\lambda_m(x)}$ and $e^{-\xi^2y\lambda_{m'}(y)}$. The factor
$\sqrt{2\pi}\,\xi$ of Step~4 and the factor $\xi^2/N$ of the pair weight give the weight $\xi^3$, and
\begin{equation*}
 \int_0^\infty\dd\xi\;\xi^3e^{-\xi^2\Lambda}=\frac1{2\Lambda^2},\qquad \Lambda=x\lambda_m(x)+y\lambda_{m'}(y).
\end{equation*}
The two heat kernels become the square of the sum of the two energies in the denominator: in operator language, the square of a resolvent.
For the mean, Duhamel's formula puts the response between two heat kernels, and the same integral gives a product of two resolvents
(Sec.~\ref{sec:pendulum}).

\subsection{Step 9: the result}

Collect the factors. The number of pairs, $\frac12N^2$, the labels, $1/(\pi\sqrt N)$, and the order of the pair weight, $1/N$, give
$\sqrt N/(2\pi)$. This is the meaning of the factor $\sqrt N$ in \eqref{eq:ev-G0}: the number $\frac12N^2$ of pairs of endpoints in
\eqref{eq:ct-normalized}, times the fraction $N^{-1/2}$ of the angles that lie in the zig-zag layer, times the order $\delta^2=\xi^2/N$ of
the insertions. The remaining constants are $\sqrt{2\pi}$ (Step~4), $1/\pi$ (Step~5, written with $\int_0^1\dd\alpha$, the integrand being even in
$\alpha$), $\frac12$ (Step~8), $\frac14$ (from $B\simeq-\delta/4$, Step~6), $\frac12$ (the pair weight contains the half-sum of the two
contact terms $\mathcal C_{m\to n}$ and $\mathcal C_{n\to m}$) and $\frac12$ (the factor $1/2\ii$ of the sine in
$(\delta_A\times\delta_B)_3$, Sec.~\ref{sec:S-even-formulas}):
\begin{equation*}
 \frac{\sqrt N}{2\pi}\cdot\sqrt{2\pi}\cdot\frac1\pi\cdot\frac12\cdot\frac14\cdot\frac12\cdot\frac12=\sqrt N\,\frac{\sqrt{2\pi}}{64\pi^2}.
\end{equation*}
What remains is the sum over the pairs of Bloch states, at each quasi-momentum $\alpha$, of the matrix elements of the endpoint operators
divided by $\Lambda^2$, which is $S^B_\alpha(h,x)$ of Eq.~\eqref{eq:ev-S2}, and its analogue $S^f_\alpha(h,x)$ for the mean,
Eq.~\eqref{eq:pend-Sf}. Integrating over $x$ and $\alpha$ gives the source in its band-sum form,
\begin{equation}
 \widehat G(h)=\frac{\sqrt{2\pi}}{64\pi^2}\int_0^1\dd x\int_0^1\dd\alpha\;\Bigl[S^B_\alpha(h,x)+S^f_\alpha(h,x)\Bigr],
 \label{eq:S-ev-bands}
\end{equation}
and Eq.~\eqref{eq:ev-G0}, $W_N(h)=\sqrt N\,\widehat G(h)+o(\sqrt N)$. The main text writes $\widehat G$ as the Floquet quadrature
\eqref{eq:ev-floquet}, which follows from \eqref{eq:S-ev-bands} in Sec.~\ref{sec:S-floquet-steps}; the band sums serve as its check.

In the conditional correlation the first two factors of $\sqrt N$, the pairs of endpoints and the fraction of the angles in the
zig-zag layer, cancel against the same factors of the partition function, $N^{3/2}\widehat Z$ (Sec.~\ref{sec:S-cond-checks}), and only
the order $1/N$ of the insertions remains: $C=\widehat G/\widehat Z$ in units of $1/N$, Eq.~\eqref{eq:cond-def-limit}.

\paragraph{Test.} We tested this continuum formula against the exact trace at a single angle and a single pair of endpoints: the exact
values converge to it as $1/N$, for both signs of the contact part and for $h$ up to $4$ (Sec.~\ref{sec:S-valid}).

\subsection{The labels near $\beta=\pi$}
\label{sec:S-even-arith-steps}

Step~7 used the density of the rational angles near $\pi$. Near $\beta=\pi$ the rational angles are counted by a sum of Euler totients,
cut off at $q<N$. With $\beta=\pi+\delta$ and $X=N|\delta|/\pi$, so that $\xi=\pi X/\sqrt N$, the odd and even denominators merge into one totient
sum $\Phi(X)=\sum_{d\le X}\varphi(d)$, and the number of angles in $\dd X$ is
\begin{equation}
 \dd n_N=N\,\frac{\Phi(X)}{X^2}\,\dd X,\quad
 \#\Bigl\{{\rm angles}:\ |\beta-\pi|\le\frac{\pi X_0}N\Bigr\}=N\sum_{d\le X_0}\varphi(d)\Bigl(\frac1d-\frac1{X_0}\Bigr)+O(X_0\log X_0)
 \label{eq:ev-density}
\end{equation}
(Sec.~\ref{sec:S-arith}, with the derivation and an exact count).

\paragraph{The limit $N\to\infty$.} In the zig-zag layer $\xi=\pi X/\sqrt N$ is fixed, so $X\sim\sqrt N\to\infty$, and
$\Phi(X)=X^2/2\zeta(2)+O(X\log X)$. The density \eqref{eq:ev-density} becomes the flat density $N/2\zeta(2)$ per unit $X$, that is
$\Phi_N/2\pi\sqrt N$ per unit signed $\xi$, and its $\zeta(2)$ cancels against the number of angles $\Phi_N\simeq N^2/2\zeta(2)$ in $Z^{(0)}_N$. In the conditional correlation the flat density itself cancels, between the numerator and the partition function, which
counts the same angles near $\beta=\pi$ (Sec.~\ref{sec:S-cond-checks}). Of
all the poles of the totient series \eqref{eq:ev-perron}, only the pole at $s=2$ survives the limit. Nothing else of the arithmetic is left in
the scaling function \eqref{eq:ev-G0}, and, as we show in Sec.~\ref{sec:3d-final}, nothing in the Mellin amplitude of the spectrum. It is also the same if only
even, or only odd, denominators are counted (with $1/3$ and $2/3$ of the angles), or for a uniform distribution of $\beta$.

At finite $N$ the zeros of the Riemann zeta function are present in this layer, as poles of an arithmetic form factor. But the argument of this
form factor is the ratio of a pendulum eigenvalue to $N$, and in the limit the zeros disappear (Remark~\ref{rem:ev-zeros} in
Sec.~\ref{sec:S-arith}).

\subsection{The Floquet form, step by step}
\label{sec:S-floquet-steps}

The sums over the Bloch states in \eqref{eq:S-ev-bands} and the integral over the Bloch angle can be carried out exactly, and the source becomes an
integral of solutions of the Mathieu equation, Eq.~\eqref{eq:ev-floquet}. Two facts do it.

\paragraph{First: the square of a sum of two energies is an integral over an imaginary energy.} With $a=x\lambda_m(x)$ and $b=y\lambda_{m'}(y)$,
\begin{equation}
 \frac1{(a+b)^2}=\int_{-\infty}^\infty\frac{\dd\omega}{2\pi}\,\frac1{(a-\ii\omega)(b+\ii\omega)^2},
 \label{eq:ev-split}
\end{equation}
as one checks by closing the contour of $\omega$ in the lower half-plane, around the single pole $\omega=-\ii a$. The point is that the right side
is a product of a function of the states of the first arc and a function of the states of the second. The sums over the states of the two arcs
become the resolvents $R_x(\ii\omega)$ and $R_y(-\ii\omega)^2$, with $R_L(\zeta)=(LH_L-\zeta)^{-1}$, the inverse of the shifted Hamiltonian; in the
same way the mean-field part becomes the response of a product of two resolvents to a uniform source.

\paragraph{Second: the integral over the Bloch angle is a trace on the whole line.} The endpoint operators have period $\pi$, so the uniform
integral over the Bloch angle that the zero winding imposes (Step~5) turns the trace in one Bloch sector into the trace per cell $[0,\pi]$ on the
covering line of the slowly varying angle. On the line, off the real axis, the kernel of the resolvent is a product of Floquet solutions,
\begin{equation}
 R_L(\theta,\theta')=\frac{2\,\psi_+(\theta_>)\,\psi_-(\theta_<)}{L\,W_L},\qquad
 \psi_\pm(\theta+\pi)=e^{\pm2\pi\ii\sigma_L}\,\psi_\pm(\theta),\quad \operatorname{Im}\sigma_L>0,
 \label{eq:ev-floquet-kernel}
\end{equation}
where $\psi_\pm$ are the solutions of the Mathieu equation $H_L\psi=E\psi$ at the complex energy $E=\zeta/L$ that decay at $\pm\infty$ (the Floquet
solutions: over one period they are multiplied by a number, the Floquet multiplier $e^{\pm2\pi\ii\sigma_L}$), $\theta_>$ and $\theta_<$ are the larger
and the smaller of $\theta$ and $\theta'$, and $W_L=\psi_+\psi_-'-\psi_+'\psi_-$ is their Wronskian, a constant. This is the standard Green's function
of a second-order differential operator on the line, built from its two decaying solutions.

\paragraph{Result.} The integral over the cells of the line is then a geometric series with the ratio $e^{2\pi\ii(\sigma_x+\sigma_y)}$, which sums
in closed form, and the source becomes Eq.~\eqref{eq:ev-floquet}, where $\mathcal T$ is an integral over one cell of products of the Floquet
solutions of the two pendulums at the energies $\ii\omega/x$ and $-\ii\omega/y$, acted on by the endpoint operators (Sec.~\ref{sec:pend-floquet}).
No sum over the bands, no matrix element between the states of two different pendulums and no integral over the Bloch angle remains, and the
Floquet solutions are needed only at complex energies, where the Mathieu equation has no band edges. The source is thus a double integral, over
the arc fraction $x$ and the imaginary energy $\omega$; the spectrum \eqref{eq:ev-spectrum} and the correlation in coordinate space
\eqref{eq:ev-corr} follow from it and from the partition function (paragraph below) by one more integral, over $h$. We checked
\eqref{eq:ev-floquet} against the band sums (Sec.~\ref{sec:pend-floquet}), where we also give the Riccati form of the Floquet solutions
in which the numbers of the main text are computed; the band sums of the Fourier matrices of the pendulum serve as an independent check.

\paragraph{The partition function.} The same two facts give the denominator of the conditional correlation, the partition function
$\widehat Z$ of Eq.~\eqref{eq:cond-C}, with unit endpoint operators and the first power of the sum of the two energies. Closing the
contour as for \eqref{eq:ev-split}, $1/(a+b)=\int\frac{\dd\omega}{2\pi}\,[(a-\ii\omega)(b+\ii\omega)]^{-1}$; the sums over the states of
the two arcs become $R_x(\ii\omega)$ and $R_y(-\ii\omega)$, the integral over the Bloch angle becomes the trace per cell on the covering
line, $\operatorname{Tr}\mathcal A=\int_0^\pi\mathcal A(\theta,\theta)\dd\theta$, and
\begin{equation}
 \widehat Z(h)=\frac1{(2\pi)^{3/2}}\int_0^1\dd x\int_{-\infty}^\infty\frac{\dd\omega}{2\pi}\;\mathcal Z(h,x,\omega),\qquad
 \mathcal Z=\operatorname{Tr}\bigl[R_x(\ii\omega)\,R_y(-\ii\omega)\bigr],
 \label{eq:S-Z-floquet}
\end{equation}
the case $k=1$, $X=\mathbb I$ of Eq.~\eqref{eq:cond-split}. Over the cells of the line the trace is again a geometric series,
Eq.~\eqref{eq:cond-cell}. In the eigenstates it is the sum over the pairs of bands of Sec.~\ref{sec:S-cond-checks}; in the Floquet
form no band and no overlap of two pendulums remains. The three forms of $\mathcal Z$ used in the computation
are given in Sec.~\ref{sec:pend-floquet}.

\subsection{The asymptotes of the source}
\label{sec:S-asym-steps}

\paragraph{Small $h$.} For a weak potential only the lowest band of each arc is resonant. To first order in $h$ the spin insertions reduce to the
contact kernel $\frac12-x$ times the product of the endpoint factors, the mean $\langle f\rangle$ does not contribute, and the average of $(1-2x)^2$
with the weight of the lowest band is exactly one half of that of a constant kernel (Sec.~\ref{sec:S-even-formulas}). With the small-$h$ form of the
lowest band this gives Eq.~\eqref{eq:ev-small}. The coefficient of $h^{1/2}$ in $h\widehat G$ comes from the regions $x\sim h$ near the ends of the $x$-integral, where
the contact kernel $\frac12-x$ is $\frac12$. We obtain it as a quadrature over these end layers, Eq.~\eqref{eq:S-end-a} below. There is
no term linear in $h$: the corrections of the bulk are of relative order $h^2$, and the mean $\langle f\rangle$ enters only through
$xb_1+yb_2=0$. The fit $\sqrt\pi/32-h\widehat G=a_{1/2}\sqrt h+bh+ch^{3/2}+\dots$ of the computed values for $10^{-3}\le h\le0.02$, with the
further terms up to $h^{7/2}$, agrees with the quadrature to $\QSUPAFITAGREE$ when $b=0$ is imposed; stopped at $h^{3/2}$ with $b$
free, the form from which we obtained $a_{1/2}$ before, it gave $\QGAFITOLD$, biased by the spurious linear term.

\paragraph{The end layers as quadratures.} In the end layer of the source put $x=h/(4w)$. At fixed $w$, as $h\to0$, the short arc is
the pendulum \eqref{eq:pend-H} with $\omega_L=w$, at the Bloch angle zero and with all its levels, the long arc is a free rotor in its
constant state, with the energy $\frac12\alpha^2$, and $z\to w$, $b_1\to2w$, $b_2\to0$, $\frac12-x\to\frac12$; the mean $\langle f\rangle$ is
of order $h$. The integral over the Bloch angle of the long arc,
$\int_0^\infty(x\lambda+\frac12\alpha^2)^{-2}\dd\alpha=\frac\pi{2\sqrt2}(x\lambda)^{-3/2}$, turns the square of the resolvent into the
power $-\frac32$ of the short pendulum, and the integral over $x$ near the end becomes an integral over $w$:
\begin{equation}
 \begin{gathered}
  a_{1/2}=\frac1{32\sqrt\pi}\int_0^\infty\frac{\dd w}{\sqrt w}\Bigl[\mathcal B(w)+\frac2w\Bigr],\\
 \mathcal B(w)=\bigl\langle P_+\big|H_w^{-3/2}\big|P_+\bigr\rangle+2w\,{\rm Im}\bigl\langle Q_+\big|H_w^{-3/2}\big|P_+\bigr\rangle ,
 \end{gathered}
 \label{eq:S-end-a}
\end{equation}
where $H_w=-\frac12\partial_\theta^2+\frac{w^2}2\sin^2\theta$ acts on the functions of period $\pi$, the states are normalized on one
period, and $P_+=e^{\ii\theta}\sin(w\cos\theta)$, $Q_+=e^{\ii\theta}\sin\theta\cos(w\cos\theta)$ are the operators \eqref{eq:ev-PQ} at
$z=w$. The partition function has the same structure, without the insertions. The bulk gives $\sqrt\pi/4$ with corrections of relative
order $h^2$, since the $\cos2\theta$ part of the potentials reaches the long waves only at that order; the weight $\sqrt{xy}$ of the bulk
vanishes at the ends, so that there is no term in $h^{1/2}$ and none in $h$; and the end layers, where the integral over the Bloch angle,
$\int_0^\infty(x\lambda+\frac12\alpha^2)^{-1}\dd\alpha=\frac\pi{\sqrt2}(x\lambda)^{-1/2}$, gives the power $-\frac12$, give
\begin{equation}
 h\widehat Z=\frac{\sqrt\pi}4+c_{3/2}\,h^{3/2}+O(h^2),\qquad
 c_{3/2}=\frac1{4\sqrt\pi}\int_0^\infty\frac{\dd w}{w^{3/2}}\Bigl[\bigl\langle1\big|H_w^{-1/2}\big|1\bigr\rangle-\frac2w\Bigr],
 \label{eq:S-end-p}
\end{equation}
with the constant state $|1\rangle$. The subtractions $2/w$ remove the free rotor, $w\to0$. With
$H^{-3/2}=\frac2\pi\int_0^\infty\mu^{-1/2}(H+\mu)^{-2}\dd\mu$ and $H^{-1/2}=\frac1\pi\int_0^\infty\mu^{-1/2}(H+\mu)^{-1}\dd\mu$ both coefficients
become quadratures of the resolvent $R_\mu=(H_w+\mu)^{-1}$ of the one pendulum at negative energy, over its frequency $w$ and over the
energy $\mu$ of the rotor; these are the forms given in Sec.~\ref{sec:ev-source}. The resolvent acts on explicit vectors: $R_\mu P_+$ solves
the Fourier recursion \eqref{eq:3d-fourier-matrix} at $\alpha=0$ with the source $(-1)^{n-1}J_{2n-1}(w)$ of \eqref{eq:pend-bessel}, and
$\langle1|R_\mu|1\rangle=[\frac{w^2}4+\mu-2\Sigma_w(\mu)]^{-1}$, with the continued fraction
$\Sigma_w=(w^2/8)^2/[2+\frac{w^2}4+\mu-(w^2/8)^2/(8+\frac{w^2}4+\mu-\dots)]$ whose denominators are $2n^2+\frac{w^2}4+\mu$. No band sum is
needed; the resolvents agree with the band sums to $10^{-15}$ for $\mathcal B(w)$ and to $10^{-13}$ for the continued fraction. At small
$w$, $\mathcal B+2/w=\frac9{16}w+\frac3{8\sqrt2}w^2+O(w^3)$ and $\langle1|H_w^{-1/2}|1\rangle-2/w=\frac w{16}+O(w^3)$. In deep wells
$\mathcal B$ oscillates as ${\rm Re}(\mathcal B_\infty e^{2\ii w})/w^2$, with $|\mathcal B_\infty|=\QSUPBINF$, and
$\langle1|H_w^{-1/2}|1\rangle=[A\log(2w)+B]/(2w)+O(w^{-2})$, the composite of a frozen angle and of harmonic wells, with $A=2\sqrt2/\pi$,
$B=A(2\log2+\gamma_E+K_f)$ and $K_f=\int_0^\infty[\sqrt{\tau/\sinh\tau}-\theta(1-\tau)]\,\dd\tau/\tau=\QSUPKF$. Both integrals converge
at both ends. Six variants of the rules give $a_{1/2}=\QGA$ to $3\times10^{-12}$ and $c_{3/2}=\QPIC$ to $2\times10^{-15}$; the Floquet values,
fitted for $h\le0.02$ with $b=0$ and for $h\le0.04$, give $\QSUPAFLOQ$ and $\QSUPPFLOQ$.

Together the two quadratures give the small-$h$ form of the conditional correlation. With $b=0$ the fit above gives $c\simeq-\QGC$ (the coefficient $\QGC$ of the main text is that of $+h^{3/2}$), so
that $h\widehat G=\frac{\sqrt\pi}{32}-a_{1/2}h^{1/2}-ch^{3/2}+O(h^2)$, and $C=\frac18-\frac{4a_{1/2}}{\sqrt\pi}h^{1/2}+C_3h^{3/2}+O(h^2)$ with $C_3=-\frac4{\sqrt\pi}\bigl(c+\frac18c_{3/2}\bigr)=\QSUPCTHREE$, in which only
$c$ is fitted. The first correction fixes the ultraviolet law of the spectrum, $P\simeq C_{\rm UV}K^{-3/2}$ with
$C_{\rm UV}=2^{1/4}\Gamma(\frac14)\,a_{1/2}/[2\sqrt\pi\,\Gamma(\frac34)]=\QSPCUV$; the second gives its next term, $U_3K^{-5/2}$ with
$U_3=-0.6394811\,C_3=\QSPUthree$, which inherits the fit of $c$. The even powers of $h$ in $C$ do not reach the spectrum; $C$ has no term in $h$, which would give $K^{-2}$.

\paragraph{Large $h$.} In the semiclassical limit of deep potential wells, $x\lambda_m(x)\simeq\frac h4(m+\frac12)$, the matrix elements become
Gaussian integrals of oscillator functions with the chirp $e^{-\ii u^2/2xy}$. For the contact part the leading semiclassical term, of order $h^{-2}$,
cancels identically. Write the endpoint operators as their parts even and odd under $e^{\pm\ii\theta}\to e^{\mp\ii\theta}$. Of the four products of
order one that survive the average over the fast phase $e^{2\ii z}$, the two that pair the spin operator at one endpoint with the odd part of $P_\pm$
at the other vanish separately, and the other two are equal and opposite (Sec.~\ref{sec:ev-eval}). There is no $1/h^2$ term. The oscillating part of
the semiclassical source does not cancel. It comes from the stationary point $x=\frac12$ of the endpoint phase $z=h/(4xy)$, where the contact kernel
$\frac12-x$ vanishes; since the integrand is symmetric under $x\to1-x$, it vanishes there as $(x-\frac12)^2$, and the stationary-phase integral
carries an extra factor $1/h$ compared with a kernel that does not vanish there. It gives the term ${\rm Re}(De^{2\ii h})h^{-5/2}$ of $h\widehat G$,
with $D$ computed in the semiclassical limit in Sec.~\ref{sec:3d-osc}. The rest decays as $h^{-2}$ up to a logarithm. The logarithmic form of
Eq.~\eqref{eq:ev-large} is the one to which the averaged contact part at fixed $x$ integrates (Sec.~\ref{sec:ev-eval}).

\paragraph{Large $h$: the partition function.} Let us complete Eq.~\eqref{eq:S-cond-large} by the two forms that it matches. For
$\tau=h\xi^2/4\ll1$ the slow angle is frozen around the whole thermal circle, and the survival \eqref{eq:cond-survival} is
$e^{-s}I_0(s)$, $s=\xi^2h^2/(64xy)$ (Sec.~\ref{sec:S-cond-checks}). For $s\gg1$, that is $\xi^2\gg xy/h^2$, the angle stays in the
harmonic wells of the two pendulums, of the frequencies $h/(4x)$ and $h/(4y)$, during the Euclidean times $x\xi^2$ and $y\xi^2$; both arcs
turn by the same phase $\tau$, and the trace per cell of the ordered product of the two oscillators, one well per cell, is
$\operatorname{Tr}[K_xK_y]=\sqrt{xy}/\sinh\tau$ (Mehler's formula), with $Z_0=\pi/(\sqrt{2\pi}\,\xi)$. In the overlap,
$xy/h^2\ll\xi^2\ll1/h$, both give the survival $8\sqrt{xy}/(\sqrt{2\pi}\,h\xi)$: the angle must stay near a minimum of the potentials,
and the probability of this decreases only as $1/\xi$. The labels are uniform in $\xi$, and $\int\dd\xi/\xi$ is the logarithm of
\eqref{eq:S-cond-large}; the composite of the two forms fixes its constant. The Floquet values of $h\widehat Z$, computed up to
$h=\QZHMAX$, confirm this: a free fit for $200\le h\le\QZHMAX$ reproduces $\bar\kappa$ of Eq.~\eqref{eq:cond-Z-asym} to nine digits.
The next term is $c_0/h$ with $c_0=\QPICZERO$, fitted, in agreement with the closed form $c_0=7\pi^{3/2}/(512\sqrt2)$
of Ref.~\cite{JiangMigdalLean2026} (Sec.~\ref{sec:S-tail-closed}); a term $(\log h)/h$ is absent, its coefficient being below $10^{-7}$, and the terms
of order $h^{-2}$ carry a logarithm.
\section{The quantum pendulum: bands, Bloch states and the source}
\label{sec:pendulum}

The two arcs of the hairpin carry the Euclidean evolutions $K_L=e^{-\xi^2LH_L}$ of the pendulum
\eqref{eq:3d-pendulum}, derived in Sec.~\ref{sec:3d-fermion}. This section collects what is needed to evaluate
the band-sum form \eqref{eq:S-ev-bands} of the source \eqref{eq:ev-G0}: the bands and the Bloch states, the matrix elements of the tip operators, the
explicit form of the mean-field part $S^f_\alpha$, and the deep wells.

\subsection{Bands and Bloch states}

Write $\omega_L=h/(4L)$. The pendulum
\begin{equation}
 H_L=-\frac12\partial_\theta^2+\frac{\omega_L^2}2\sin^2\theta ,\qquad \omega_L=\frac h{4L},
 \label{eq:pend-H}
\end{equation}
has a potential of period $\pi$ with the minima $\theta=0,\pi$, where it is a harmonic well of frequency $\omega_L$, and the
barrier $\omega_L^2/2$ at $\theta=\pm\frac\pi2$. In the variable $v=\theta+\frac\pi2$ the eigenvalue equation $H_L\psi=\lambda\psi$ is the
Mathieu equation $\psi''+(a-2q\cos2v)\psi=0$ with $a=2\lambda-\omega_L^2/2$ and $q=\omega_L^2/4$. All tip operators of
Sec.~\ref{sec:3d-even} have period $\pi$, so they conserve the Bloch angle,
$\psi(\theta+\pi)=e^{\ii\pi\alpha}\psi(\theta)$, $-1<\alpha\le1$. In the basis $e^{\ii(2n+\alpha)\theta}$ the pendulum is the
tridiagonal matrix
\begin{equation}
 (H_L)_{nn}=\frac12(2n+\alpha)^2+\frac{h^2}{64L^2},\qquad
 (H_L)_{n,n\pm1}=-\frac{h^2}{128L^2}.
 \label{eq:3d-fourier-matrix}
\end{equation}
Its eigenvalues $\lambda_m(L)$, $m=0,1,\dots$, at fixed $\alpha$ are the bands, and its eigenvectors are the Bloch states
$|m,L\rangle$; the bands are even in $\alpha$. Fig.~\ref{fig:pendulum} shows the two regimes. For a weak potential, $\omega_L\ll1$,
the bands are the free-rotor parabolas $\frac12(2n+\alpha)^2+\omega_L^2/4$, separated by small gaps at the band edges. In deep wells,
$\omega_L\gg1$, the levels below the barrier, $m<\omega_L/2$, are the levels of the two wells,
\begin{equation}
 \lambda_m=\omega_L\Bigl(m+\frac12\Bigr)-\frac{2m^2+2m+1}8+O\bigl(\omega_L^{-1}\bigr),
 \label{eq:pend-deep}
\end{equation}
the second term being the first-order correction from the quartic term of $\sin^2\theta$, and their bands are exponentially
narrow, of width $\propto e^{-2\omega_L}=e^{-h/2L}$, the tunnelling amplitude through the barrier. The Bloch states are then Bloch sums of
oscillator functions of width $\omega_L^{-1/2}=2\sqrt{L/h}$ centred at $\theta=0$ and $\pi$. Above the barrier the states are extended
and the bands are wide.

\begin{figure}[t]
 \centering
 \includegraphics[width=\textwidth]{figures/pendulum_bands.pdf}
 \caption{The pendulum \eqref{eq:pend-H}. (a) The bands $\lambda_m(\alpha)$, $0\le\alpha\le1$ (shaded, $m=0,\dots,9$), against
 $\omega_L=h/4L$, with the barrier $\omega_L^2/2$ (dashed) and the deep-well levels \eqref{eq:pend-deep} (dotted). (b) The Bloch
 densities $|\psi_{m,\alpha}(\theta)|^2$ of the four lowest bands at $\omega_L=4$, at $\alpha=0$ (solid) and $\alpha=1$ (dashed), shifted
 vertically; the potential is shown below. The two lowest states lie below the barrier and are localized in the wells; the third
 is at the barrier, and the fourth is extended.}
 \label{fig:pendulum}
\end{figure}

\subsection{Matrix elements of the tip operators}

By the Jacobi--Anger expansion $e^{\ii z\cos\theta}=\sum_n\ii^nJ_n(z)e^{\ii n\theta}$, the function $\sin(z\cos\theta)$ contains only odd
harmonics and $\cos(z\cos\theta)$ only even ones, so the operators $P_\pm$, $Q_\pm$ and $C_\pm$ of Sec.~\ref{sec:3d-even} contain
only even harmonics; for example,
\begin{equation}
 P_+=\sum_n(-1)^{n-1}J_{2n-1}(z)\,e^{2\ii n\theta},\qquad P_-=\sum_n(-1)^nJ_{2n+1}(z)\,e^{2\ii n\theta}.
 \label{eq:pend-bessel}
\end{equation}
In the Fourier basis an operator $O(\theta)=\sum_no_ne^{2\ii n\theta}$ is the Toeplitz matrix $o_{n-n'}$, the derivative acts on the
left as $\ii(2n+\alpha)$, and between Bloch states of the two pendulums $\langle m,x|O|m',y\rangle=\sum_{n,n'}\bar c^{(x)}_{mn}\,o_{n-n'}\,c^{(y)}_{m'n'}$,
with $c^{(L)}_{mn}$ the eigenvectors of \eqref{eq:3d-fourier-matrix}. We obtain the coefficients $o_n$ by the fast Fourier
transform on $2048$ points, and we keep $|n|\le n_b$ with $n_b=\max\bigl(\frac34z,3\sqrt{\omega_x},3\sqrt{\omega_y}\bigr)+40$: the tip
operators have significant harmonics up to $|2n|\simeq z$, and the deep-well states extend to $|2n|\simeq\sqrt{\omega_L}$. Doubling the margin
changes $\widehat G$ by less than $10^{-8}$.

\subsection{The mean-field part}

The part of the pair weight \eqref{eq:3d-pair-weight} that contains $\langle f\rangle$ follows from the identity
$\langle f\rangle\cdot\mathbf u=(R/N)(-\ii)\partial_\epsilon$ of Sec.~\ref{sec:3d-even} and Duhamel's formula,
\begin{equation*}
 \partial_\epsilon e^{-\xi^2LH_L}=-\xi^2L\int_0^1e^{-s\xi^2LH_L}\,\partial_\epsilon H_L\,e^{-(1-s)\xi^2LH_L}\dd s,
\end{equation*}
whose integral over $\xi$ with the weight $\xi^3$
turns the two heat kernels into a product of two resolvents. With
$G_{mn}=[y\lambda_m(y)+x\lambda_n(x)]^{-1}$, indices $n,n'$ for the states of the arc $x$ and $m,m'$ for those of the arc $y$, an
operator $A$ at the first tip, $[A]_{nm}=\langle n,x|A|m,y\rangle$, and an operator $B$ at the second, $[B]_{mn}=\langle m,y|B|n,x\rangle$, let
\begin{equation}
 \mathcal D_u(A,B)=-\frac12\sum\Bigl(x\,[B]_{mn}\bigl[\partial_uH_x\bigr]_{nn'}[A]_{n'm}\,G_{mn}G_{mn'}
 +y\,[A]_{nm}\bigl[\partial_uH_y\bigr]_{mm'}[B]_{m'n}\,G_{mn}G_{m'n}\Bigr),
 \label{eq:pend-duhamel}
\end{equation}
where $\partial_xH_L=\frac{b_L}4\sin^2\theta$ and $\partial_yH_L=-\frac{b_L}4\sin\theta\cos\theta$ are the responses of the pendulum $L$ to the
components $x$ and $y$ of a uniform source added to the hairpin source $b_L\mathbf e_x$. Then
\begin{multline}
 S^f_\alpha(h,x)=4\ii\Bigl(\frac12-x\Bigr)\Bigl[\mathcal D_x(Q_-,P_+)-\mathcal D_x(Q_+,P_-)-\mathcal D_x(P_-,Q_+)+\mathcal D_x(P_+,Q_-)\\
 -\mathcal D_y(C_-,P_+)+\mathcal D_y(C_+,P_-)+\mathcal D_y(P_-,C_+)-\mathcal D_y(P_+,C_-)\Bigr],
 \label{eq:pend-Sf}
\end{multline}
with $C_\pm=e^{\pm\ii\theta}\cos\theta\cos(z\cos\theta)$. The same kernel $\frac12-x$ as in $S^B_\alpha$ multiplies it, and its leading term at small
$h$ is proportional to $xb_1+yb_2=0$ (Sec.~\ref{sec:ev-eval}).

\subsection{Deep wells}
\label{sec:pend-deep}

For $h\to\infty$ at fixed $x$ both pendulums are deep, and we set $\theta=\varepsilon u$, $\varepsilon=2/\sqrt h$. Then
$LH_L=\frac h4\bigl[-\frac L2\partial_u^2+\frac{u^2}{2L}\bigr]+O(1)$, two oscillators with $L\lambda_m=\frac h4(m+\frac12)$, and the tip factor becomes
$e^{\ii z\cos\theta}=e^{\ii z}\,e^{-\ii u^2/2xy}\,[1+O(1/h)]$, a phase times a chirp. The resolvents are $G=(4/h)/(m+m'+1)$, and the sums in
\eqref{eq:ev-S2} and \eqref{eq:pend-Sf} become sums over the levels of two oscillators, with matrix elements that are Gaussian
integrals. Every operator expands in powers of $\varepsilon$, and the term of order $\varepsilon^k$ has the parity $(-1)^k$ under $u\to-u$:
$e^{\pm\ii\theta}$, $\sin\theta$ and $\cos\theta$ expand in powers of $\varepsilon u$, the derivative is $\varepsilon^{-1}\partial_u$, and $b_L$, $z$ and the potential
are even. Since a trace of an odd operator vanishes, the expansion of every term of the source at fixed $x$ proceeds in
powers of $\varepsilon^2=4/h$, up to logarithms of $h$ from the levels near the barrier, which the oscillator expansion does not
describe. The products in $S^B_\alpha$ have parts of order $\varepsilon^{-1}$, which cancel identically, and parts of
order one, which give $h^{-2}$; in $S^f_\alpha$ the derivative $\partial_yH_L\simeq\mp\varepsilon^{-1}u/(2L)$ is odd and of order $\varepsilon^{-1}$, and it
must meet the odd part of order $\varepsilon$ of one of the tip operators, which again gives $h^{-2}$, while $\partial_xH_L\simeq\pm u^2/(2L)$ is
even and of order one and meets the odd operators $Q_\pm=O(\varepsilon)$, so that it first contributes at order $h^{-3}$. Each of the $h^{-2}$
terms is
a sum of products whose tip factors carry the phases $e^{0}$ and $e^{\pm2\ii z}$. We find, in the oscillator basis:
\begin{enumerate}[leftmargin=*,itemsep=1pt]
\item the phase-averaged part of $S^B_\alpha$ vanishes identically at order $h^{-2}$ (Sec.~\ref{sec:ev-eval});
\item $S^f_\alpha$ vanishes identically at order $h^{-2}$, both its average and its oscillating part: moving the factor $u$ from one
tip to the other does not change $\mathcal D_y$, so that its four terms cancel in pairs;
\item the oscillating part of $S^B_\alpha$ does not vanish: $h^2I(x,h)$, with $\widehat G=(2\pi)^{-1}\int_0^1I\dd x$ (Sec.~\ref{sec:3d-osc}), contains
$2{\rm Re}[A(x)e^{2\ii z}]$, with
$A(x)$ proportional to the contact kernel $\frac12-x$ and odd in $x-\frac12$ otherwise, so that $A(x)=A_2(x-\frac12)^2+O((x-\frac12)^4)$.
\end{enumerate}
We checked these statements against the full pendulums at $h=50$, $100$ and $200$ ($x=0.3$, $0.45$, $0.46$, $0.48$): relative to the
oscillating amplitude, the phase-averaged contact part decreases as $\log h/h$ and the mean-field part as $1/h$ or faster, and the oscillating
amplitude, extrapolated in $1/h$, agrees with the oscillator basis to $2\times10^{-4}$ at $x=0.3$. The coefficient $A_2$ gives the amplitude of
the oscillation of the source, Sec.~\ref{sec:3d-osc}. The expansion in $\varepsilon^2$ is not uniform near the end points $x\to0,1$,
where the arc $x$ becomes much deeper than the arc $y$.

\begin{remark}[Exact WKB, the Mathieu TBA and Baxter's equation]
\label{rem:3d-tba}
The pendulum \eqref{eq:3d-pendulum} is an integrable quantum problem, and its
spectrum can be studied without diagonalizing matrices. This concerns the
pendulum of the zig-zag layer; it is not a statement of integrability of the
three-dimensional Navier--Stokes evolution. With $q=2\theta+\pi$, $\hbar_L=8\sqrt2L/|h|$
and $u_L=64L^2\lambda/h^2-1$ the arc equation becomes the Mathieu equation
$[-\hbar_L^2\partial_q^2+\cos q]\psi=u_L\psi$. Its semiclassical parameter is $L/|h|$; it does
not tend to zero as $N\to\infty$. Exact WKB gives the Borel-resummed quantum periods
with their Stokes connections~\cite{DunneUnsal2016Mathieu,Sueishi2021ExactWKB},
and the Mathieu TBA, with kernel $1/(\pi\cosh)$, computes them~\cite{Imaizumi2020Mathieu}.
In the sub-barrier range $-1<u_L<1$, with the resummed allowed-cycle phase $\Phi_A$
and forbidden-cycle exponent $\Phi_B$, the trace of the one-cell monodromy is
$\mathcal D_L=2\sqrt{1+e^{\Phi_B}}\cos(\Phi_A/2)$ (this form includes the Stokes
completion of the lateral quantization condition of Ref.~\cite{Sueishi2021ExactWKB}),
and Bloch quantization reads $\mathcal D_L=2\cos\pi\alpha$. Bands above the barrier, which
also enter \eqref{eq:ev-S2}, require the continuation of the periods and of their
Stokes data; the real TBA equations cannot be used unchanged there. At zero winding the Bloch angle is integrated with a
uniform weight, so the perturbative series around a single well contributes, and tunnelling enters only through the
exponentially narrow bands, with the one-cell instanton action $S_I=|h|/(2L)$. We solved the TBA
equations independently: the marginal tail $\epsilon(v)\simeq-2\log|v|$ requires
extrapolation in the size of the domain, after which the TBA reproduces the exact
band centres and the monodromy to between $10^{-8}$ and $10^{-5}$. The matrix elements
in \eqref{eq:ev-S2} need more than the quantum periods: they involve
eigenfunctions of two different pendulums. Here the recent construction of Floquet
solutions from solutions of Baxter's equation for the closed Toda
chain~\cite{BaermanRavazziniTeschner2026} applies. The pendulum is related to the rank-two oper of the two-particle closed Toda
problem by analytic continuation, with its own Floquet conditions; it is not the self-adjoint Hamiltonian of the real periodic Toda
chain, whose relative potential is a $\cosh$. Continued in this way, the oper equation becomes our Fourier recursion \eqref{eq:3d-fourier-matrix}, with $\sigma=\alpha/2$,
$E_2=E/2-h^2/(128L^2)$ and $\Lambda^2=h^2/(256L^2)$, and its Hill formula is
$\sin^2\pi\sigma=-H(0)\sinh^2\pi\tau_1$. We checked that its Baxter coefficients reproduce
our Fourier eigenvectors up to normalization. For the numbers in this paper the
Riccati form of the Floquet solutions (Sec.~\ref{sec:pend-floquet}) is the stable method, and the Fourier matrix is its check; the exact WKB and Baxter
representations are alternatives, not ingredients.
\end{remark}

\subsection{The Floquet form of the source}
\label{sec:pend-floquet}

This subsection derives the Floquet form \eqref{eq:ev-floquet} of the source (Sec.~\ref{sec:ev-floquet}). Let
$R_L(\zeta)=(LH_L-\zeta)^{-1}$ in the Bloch sector $\alpha$. The identity \eqref{eq:ev-split} follows from the residue at
$\omega=-\ii a$, and with $a=x\lambda_m(x)$, $b=y\lambda_{m'}(y)$ the sums over $m$ and $m'$ in \eqref{eq:ev-S2} become resolvents,
\begin{equation}
 S^B_\alpha(h,x)=-\ii\Bigl(\frac12-x\Bigr)\int_{-\infty}^\infty\frac{\dd\omega}{2\pi}\,\operatorname{Tr}_\alpha\Bigl\{\bigl[P_+R_x\mathcal S^A_-
 -P_-R_x\mathcal S^A_++\mathcal S^B_+R_xP_--\mathcal S^B_-R_xP_+\bigr]R_y^2\Bigr\},
 \label{eq:pf-SB}
\end{equation}
with $R_x=R_x(\ii\omega)$ and $R_y=R_y(-\ii\omega)$. In the same way the products $G_{mn}G_{mn'}$ and $G_{mn}G_{m'n}$ in
\eqref{eq:pend-duhamel} are integrals over $\omega$ of three denominators, and since $R_L\,\partial_u(LH_L)\,R_L=-\partial_uR_L$,
\begin{equation}
 \mathcal D_u(A,B)=\frac12\,\partial_u\int_{-\infty}^\infty\frac{\dd\omega}{2\pi}\,\operatorname{Tr}_\alpha\bigl[B\,R_x(\ii\omega)\,A\,R_y(-\ii\omega)\bigr],
 \label{eq:pf-D}
\end{equation}
where $\partial_u$ acts on both pendulums. With $J(A,B)=\operatorname{Tr}_\alpha[B\,R_x(\zeta_x)\,A\,R_y(\zeta_y)]$ at $\zeta_x=\ii\omega$,
$\zeta_y=-\ii\omega$, and $R_y^2=\partial_{\zeta_y}R_y$, the integrand of $\int\dd\omega/2\pi$ in $S^B_\alpha+S^f_\alpha$ is
\begin{multline}
 \mathcal T_\alpha=\ii\Bigl(\frac12-x\Bigr)\Bigl\{-\partial_{\zeta_y}\bigl[J(\mathcal S^A_-,P_+)-J(\mathcal S^A_+,P_-)+J(P_-,\mathcal S^B_+)-J(P_+,\mathcal S^B_-)\bigr]\\
 +2\,\partial_x\bigl[J(Q_-,P_+)-J(Q_+,P_-)-J(P_-,Q_+)+J(P_+,Q_-)\bigr]\\
 -2\,\partial_y\bigl[J(C_-,P_+)-J(C_+,P_-)-J(P_-,C_+)+J(P_+,C_-)\bigr]\Bigr\},
 \label{eq:pf-T}
\end{multline}
where $\partial_x$ and $\partial_y$ are the responses to the two components of a uniform source, as in \eqref{eq:pend-Sf}.

\paragraph{The Bloch angle.} The reflection $\theta\to-\theta$ maps the Bloch sector $\alpha$ to $-\alpha$ and leaves $\mathcal T_\alpha$
invariant, so the integrand of \eqref{eq:S-ev-bands} is even in $\alpha$, and $\int_0^1\dd\alpha$ is one half of the integral over the zone
$-1<\alpha\le1$. For operators of period $\pi$ this average is the trace per cell on the covering line,
\begin{equation}
 \frac12\int_{-1}^1\dd\alpha\,\operatorname{Tr}_\alpha\bigl[B\,R_x(\zeta_x)\,A\,R_y(\zeta_y)\bigr]
 =\int_0^\pi\dd\theta\int_{-\infty}^\infty\dd\theta'\,B_\theta R_x(\theta,\theta')\,A_{\theta'}R_y(\theta',\theta),
 \label{eq:pf-cell}
\end{equation}
where $R_L(\theta,\theta')$ is the kernel \eqref{eq:ev-floquet-kernel} of $R_L(\zeta_L)$ on the line and the operators act on its first
argument. So \eqref{eq:ev-floquet} holds with $\mathcal T=\frac12\int_{-1}^1\mathcal T_\alpha\,\dd\alpha$, the expression \eqref{eq:pf-T} with every
$\operatorname{Tr}_\alpha$ replaced by the trace per cell. In \eqref{eq:pf-cell} the integral over $\theta'$ is a geometric series over the
cells, with the ratio $q=e^{2\pi\ii(\sigma_x+\sigma_y)}$, $|q|<1$, and the trace per cell equals
\begin{multline}
 \frac4{xyW_xW_y}\int_0^\pi\dd\theta\,\Bigl\{\bigl[B\psi^x_-\bigr]\psi^y_-\Bigl(\int_\theta^\pi F_+\,\dd\theta'+\frac q{1-q}\int_0^\pi F_+\,\dd\theta'\Bigr)\\
 +\bigl[B\psi^x_+\bigr]\psi^y_+\Bigl(\int_0^\theta F_-\,\dd\theta'+\frac q{1-q}\int_0^\pi F_-\,\dd\theta'\Bigr)\Bigr\},
 \label{eq:pf-floquet}
\end{multline}
with $F_\pm=\psi^x_\pm\,[A\psi^y_\pm]$ at $\theta'$ and the factors outside the inner integrals at $\theta$; here $\psi^x_\pm$ are the
Floquet solutions of $H_x$ at $E=\ii\omega/x$ and $\psi^y_\pm$ those of $H_y$ at $E=-\ii\omega/y$. Written with the Fourier coefficients
of the periodic parts of $\psi_\pm$, the double integral becomes a single sum over the harmonics $m$, with the denominators
$\sigma_x+\sigma_y+m$. The Floquet exponents and solutions follow from the Fourier recursion \eqref{eq:3d-fourier-matrix} at complex
energy, from the pendulum equation integrated over one cell, or from the solutions of Baxter's equation of
Ref.~\cite{BaermanRavazziniTeschner2026}. This removes the obstacle noted in Remark~\ref{rem:3d-tba}: the source needs no matrix
elements between eigenfunctions of two different pendulums.

\paragraph{Checks.} At $h=1.3$, $x=0.3$ and fixed $\alpha$, \eqref{eq:pf-SB} reproduces the band sum \eqref{eq:ev-S2} to $10^{-14}$, and
\eqref{eq:pf-D} reproduces \eqref{eq:pend-duhamel} to $10^{-9}$. At fixed $\omega$, the cell formula \eqref{eq:pf-floquet}, with the Floquet
solutions obtained by integrating the pendulum equation over one cell, reproduces the Bloch averages of the $S^B$ part of
$\mathcal T_\alpha$ and of a mean-field term to better than $10^{-7}$ for $\omega\le1.5$; the Fourier traces converge to the Floquet values
as $n_b^{-4}$. The $S^B$ part of the integrand decays as $|\omega|^{-5/2}$. At large
$\omega$ the solutions grow across one cell by $e^{2\pi\operatorname{Im}\sigma_L}$, with $\operatorname{Im}\sigma_L\simeq\sqrt{\omega/4L}$, and the
integration over one cell loses digits; the Fourier recursion at complex energy, or Baxter's equation, then gives the Floquet data
more accurately. The Riccati form below loses no digits at any depth and at any $\omega$, and the numbers of this paper are computed in it; the Fourier
matrices and the band sums are kept as the check.

\paragraph{The cell trace of the partition function.} With unit endpoint operators, $A=B=1$, the trace per cell \eqref{eq:pf-cell} is
the cell trace $\mathcal Z(h,x,\omega)$ of the partition function, Eq.~\eqref{eq:S-Z-floquet}. We use it in three equivalent forms. The
potentials are even, so $\psi^L_-(\theta)=\psi^L_+(-\theta)$, and the product $F_+=\psi^x_+\psi^y_+$ is a Bloch function,
$F_+(\theta)=e^{2\ii(\sigma_x+\sigma_y)\theta}\sum_mu_me^{2\ii m\theta}$. In the first form the integral over $\theta'$ in \eqref{eq:pf-cell}
is taken harmonic by harmonic, and only the diagonal of the double sum survives the integral over one cell:
\begin{equation}
 \mathcal Z=\frac{4\pi\ii}{xy\,W_xW_y}\sum_m\frac{u_m^2}{\sigma_x+\sigma_y+m},
 \label{eq:pf-Z-sum}
\end{equation}
a single sum over the harmonics, with the denominators $\sigma_x+\sigma_y+m$ of \eqref{eq:pf-floquet}. In the second the integral over the
line is summed over the cells, which gives the geometric series \eqref{eq:cond-cell}. The third uses the logarithmic derivatives
$\eta^L_\pm=\psi^{L\prime}_\pm/\psi^L_\pm$. They have period $\pi$, solve the Riccati equation $\eta'=2(V_L-E)-\eta^2$, with
$\eta^L_-(\theta)=-\eta^L_+(\pi-\theta)$, and give the Floquet exponent, $2\pi\ii\sigma_L=\int_0^\pi\eta^L_+\dd\theta$, and the Wronskian,
$W_L=\psi^L_+\psi^L_-(\eta^L_--\eta^L_+)$. In them the kernel \eqref{eq:ev-floquet-kernel} reads
\begin{equation}
 R_L(\theta,\theta')=\mathcal R_L(\theta_<)\exp\int_{\theta_<}^{\theta_>}\eta^L_+\dd\vartheta,\qquad
 \mathcal R_L=R_L(\theta,\theta)=\frac2{L\,(\eta^L_--\eta^L_+)},
 \label{eq:pf-riccati-kernel}
\end{equation}
and, since the two orderings of $\theta$ and $\theta'$ contribute equally after a shift by whole cells, the cell trace is one integral
over one cell,
\begin{equation}
 \mathcal Z=2\int_0^\pi\mathcal R_x\mathcal R_y\,\mathcal A\,\dd\theta,\qquad \mathcal A'=-1-Y\mathcal A,\quad Y=\eta^x_++\eta^y_+,
 \label{eq:pf-Z-riccati}
\end{equation}
with the periodic solution $\mathcal A(\theta)=\int_\theta^\infty\exp(\int_\theta^{\theta'}Y)\dd\theta'$, which converges since
${\rm Re}\int_0^\pi Y\dd\theta=-2\pi\,{\rm Im}(\sigma_x+\sigma_y)<0$. The numerator has the same structure. For an operator
$o_0+o_1\partial_\theta$ acting on a Floquet solution let $\rho^A_\pm=(A\psi^y_\pm)/\psi^y_\pm=o_0+o_1\eta^y_\pm$ for the operator $A$ at
the first tip and $\rho^B_\pm=(B\psi^x_\pm)/\psi^x_\pm$ for $B$ at the second; then
\begin{equation}
 J(A,B)=\int_0^\pi\mathcal R_x\mathcal R_y\bigl[\rho^B_-\mathcal A_A+\rho^A_-\mathcal C_B\bigr]\dd\theta,
 \label{eq:pf-J-riccati}
\end{equation}
with the periodic solutions of $\mathcal A_A'=-\rho^A_+-Y\mathcal A_A$ and $\mathcal C_B'=-\rho^B_+-Y\mathcal C_B$. The tip phases
$e^{\pm\ii z\cos\theta}$, which exchange under a shift by $\pi$, are taken out of $\mathcal A_A$ and $\mathcal C_B$ as
$\sum_{p=\pm1}e^{\ii pz\cos\theta}\widetilde{\mathcal A}_p$, with $Y\to Y-\ii pz\sin\theta$ and the closure
$\widetilde{\mathcal A}_p(\pi)=\widetilde{\mathcal A}_{-p}(0)$. The derivative $\partial_{\zeta_y}$ and the responses $\partial_u$ of
\eqref{eq:pf-T} are the tangents of the linearized Riccati equations, not finite differences.

\paragraph{The method of computation.} The Floquet solutions enter only through $\eta^L_\pm$, and these are computed directly: by collocation
on panels of one cell graded toward the wells (Radau IIA, which is L-stable), with Newton's iteration for the periodic solution of the
Riccati equation, and with a cyclic sweep for the periodic linear equations of $\mathcal A$ and $\mathcal C$. Let us stress why the
Riccati form is stable. For $\omega\ne0$ the current ${\rm Im}(\bar\psi\psi')$ is strictly monotone, so $\psi_\pm$ have no real zeros,
$\eta_\pm$ are smooth, and the kernel \eqref{eq:pf-riccati-kernel} is bounded: nothing grows across a cell. This is the difference from the
two other constructions: the integration of the pendulum equation over one cell loses digits at large $\omega$ (above), and the Fourier
coefficients of the periodic parts of $\psi_\pm$ range over $e^{\pm0.21\,\omega_L}$ in deep wells, so that the exponent $\sigma$ carries an
error of $2\times10^{-4}$ at $\omega_L=200$. The Riccati form is stable at any depth and any $\omega$, and its cost per value of $x$ does
not depend on the depth of the wells or on the tip phase $z$. The integral over $\omega$ is a Gauss rule in $\log\omega$ on
$[10^{-4}\omega_{\min},10^4\omega_{\max}]$ ($10^6\omega_{\max}$ for $\widehat G$), where $\omega_{\min}$ is the smallest of the scales
$\min(h^2/64L,h/8)$ of the lowest levels of the two arcs and $\omega_{\max}=\max(h^2/32\min(x,y),1)$ that of the higher barrier, with the
tails closed by their power laws, ${\rm Re}(\mathcal Z-\mathcal Z_{\rm mf})\sim\omega^{-7/2}$ and ${\rm Re}\,\mathcal T\sim|\omega|^{-5/2}$.
The mean-field part $\mathcal Z_{\rm mf}=2\pi/[xy\,\kappa_x\kappa_y(\kappa_x+\kappa_y)]$, $\kappa_L=(\frac12\omega_L^2-2E_L)^{1/2}$, which
belongs to the free pendulums in their mean potentials, is integrated exactly:
$\int\frac{\dd\omega}{2\pi}\mathcal Z_{\rm mf}=4\sqrt2\,\pi\sqrt{xy}/h$, the small-$h$ form of the trace. The integral over $x$ is a
Gauss--Kronrod rule in $\log x$ for $\widehat Z$, whose integrand vanishes at the ends as $\sqrt x\log(1/x)$ with an exactly known
coefficient. For $\widehat G$ it is taken in the variable $v$ with $z=h+v^2$, which isolates the stationary point $x=\frac12$ of the tip
phase, with Levin's method where the phase $2v^2$ varies fast; the phase-averaged part of this integrand vanishes at the ends as $x^{3/2}$.
A value of $\widehat Z$ costs two to five minutes of one core, and a value of $\widehat G$ four to eighteen.

\paragraph{The check: Hill's determinant and Baxter's equation.} The Floquet exponent and the Fourier coefficients of
$\psi_+=e^{2\ii\sigma\theta}\sum_nc_ne^{2\ii n\theta}$ also follow from the Fourier recursion at complex energy,
$[\frac12(2n+2\sigma)^2+\frac14\omega_L^2-E]\,c_n=\frac18\omega_L^2(c_{n+1}+c_{n-1})$. This is \eqref{eq:3d-fourier-matrix} at the complex
Bloch angle $\alpha=2\sigma$, the analytic continuation of the rank-two oper equation of the closed Toda chain (Remark~\ref{rem:3d-tba}), whose Floquet solutions Baxter's equation
gives~\cite{BaermanRavazziniTeschner2026}. The exponent follows from Hill's formula, $\cos2\pi\sigma=1-2\Delta(0)\sin^2(\pi\sqrt a/2)$, with
the Mathieu parameters $a=2E-\frac12\omega_L^2$ and $q=\frac14\omega_L^2$ of Sec.~\ref{sec:pendulum} and Hill's determinant
$\Delta(0)=\det[\delta_{nm}+t_n(\delta_{m,n+1}+\delta_{m,n-1})]$, $t_n=q/(a-4n^2)$; the coefficients are the minimal solutions of the
recursion, by continued fractions glued at the dominant harmonic. For $\omega_L\le30$ the two constructions agree: the exponents to
$10^{-12}$--$10^{-16}$ up to $|E|\simeq10^6$, and the cell trace in the single sum \eqref{eq:pf-Z-sum} and in the Riccati form
\eqref{eq:pf-Z-riccati} to $10^{-15}$. The Fourier traces of the partition function, $\mathcal Z$, averaged over the Bloch angle, converge
to the Floquet value as the inverse cube of the size of the basis. In deep wells the Fourier construction loses digits, as said above: it
is the check, not the method of computation.

\paragraph{Accuracy.} The Floquet values against the band sums, with $\delta_Z$ and $\delta_G$ the relative deviations of the band sums
from the Floquet values (for $\widehat G$ the band sums of Sec.~\ref{sec:ev-eval}):
\begin{center}\small
\begin{tabular}{rllll}
\toprule
$h$ & $h\widehat Z$ & $\delta_Z$ & $\widehat G$ & $\delta_G$\\
\midrule
\QSUPFLOQTABLE
\bottomrule
\end{tabular}
\end{center}
The band sums of the partition function converge to the Floquet values as their basis grows: at $h=100$, a basis four times larger reduces
their deviation at fixed $x$ from $5.6\times10^{-6}$ to $1.8\times10^{-9}$. Those of the source are converged for $h\le0.5$. At larger $h$ the
truncation of their basis and the end-layer fits of Sec.~\ref{sec:ev-eval} leave the deviations of the table, and a rerun with a larger
basis moves them toward the Floquet values: at $h=10$ the integrand at fixed $x$ moves from $-1.72428\times10^{-4}$ to
$-1.72456\times10^{-4}$, against the Floquet $-1.72457\times10^{-4}$. The Floquet values themselves change by at most $10^{-15}$ for
$h\widehat Z$, and by $5\times10^{-12}$ to $1.3\times10^{-6}$ for $\widehat G$ (the largest at $h=10$, where $\widehat G$ is small by
cancellation), when the panels, the nodes and the range of $\omega$ are refined. Their errors are below $10^{-12}$ for $h\widehat Z$, and, for the $65$ values of $\widehat G$ on the production grid and relative to $\widehat G$,
about $\QSUPGERRA$ for $h<1$, up to $\QSUPGERRB$ for $1\le h\le12$, up to $\QSUPGERRC$ for $12<h\le100$ and below
$\QSUPGERRD$ beyond; the values on the dense grid reach $6\times10^{-7}$ for $h<1$ and $3\times10^{-5}$ for $1\le h\le12$.
An independent run of the same Floquet code on another machine, at $397$ values $0.5\le h\le100$ of both $\widehat G$ and
$\widehat Z$, reproduces the values used here to $4\times10^{-16}$ where the two grids share a value of $h$, and the
interpolated source $C(h)$ to $1\times10^{-8}$ between them; the interpolation of $\Pi=h\widehat Z$ is confirmed to
$5\times10^{-10}$.
\section{The conditional state of the hairpin: formulas and checks}
\label{sec:S-cond}

This section supports Sec.~\ref{sec:cond-pendulum}: the measure of the Gibbs state, its Feynman--Kac form, the levels that carry it, the
values, asymptotes and independent checks of the partition function $\widehat Z(h)$, and the literal conditioning, with the phases at the
marks kept in the measure.

\subsection{The Gibbs state: the kind of theory, the gauge of the thermostat and the numerator}
\label{sec:S-cond-main}

This subsection details Secs.~\ref{sec:cond-two-steps}--\ref{sec:cond-resolvents} of the main text.

What kind of theory is this? The states are exact fixed points of the rescaled momentum-loop equation; the statistics comes from the dual
quantum mechanics in loop space through the choice of the state, the equal weight of the Euler states (Sec.~\ref{sec:qsp}). It is a physical
hypothesis, a counterpart of the ergodic hypothesis of statistical mechanics, not derived from the Navier--Stokes equation. Given
it, the reduction to the quantum pendulum is a theorem (Sec.~\ref{sec:S-finiteN-proof}); the hypothesis itself is tested by its
consequences: here by the positivity of the spectrum (Sec.~\ref{sec:3d-final}), and by the comparison with
simulations and experiment, which is left to Ref.~\cite{MigdalWang2026QPTF} (Sec.~\ref{sec:comparison}). This is theoretical physics of decaying
turbulence, not a formal solution of the loop equation.

In the gauge $U_b$ of~\eqref{eq:fermion-pair} half of the alternating phase is a difference along the arc, which cancels inside each arc
and survives only at the two marks, as the phases of~\eqref{eq:3d-z}; the other half is the noise $\pm b\delta\sin\theta$ of the pairs
with opposite spins, whose average is the potential $b^2\sin^2\theta/8$ of~\eqref{eq:3d-pendulum}. Without the
gauge the cumulant of the phase would be twice as large.

The numerator of the conditional source $C=\widehat G/\widehat Z$, Eq.~\eqref{eq:cond-def-limit}, is Eq.~\eqref{eq:cond-G} of
Sec.~\ref{sec:cond-thermal}.
The two terms of $\widehat G$, the source~\eqref{eq:ev-G0}, are the contact terms with the normal vorticity at the endpoints $0$ and $n$
and those with the mean $\langle f\rangle$, the responses $\partial_u=\partial/\partial\epsilon$ to a uniform source $\epsilon\mathbf u$ along each of the two in-plane axes $u$, added to the hairpin source in the potentials of both pendulums and taken at $\epsilon=0$; the endpoint operators $\mathcal O_0$, $\mathcal O_n$ and
$\mathcal O^u_{0,n}$ are written out in Supplement~\ref{sec:S-cond-checks}, after Eq.~\eqref{eq:cond-resolvent}.

In the resolvent form of $\widehat G$ the response to the uniform source,
$\partial_u\mathbb L_x^{-1}=-\mathbb L_x^{-1}(\partial_u\mathbb L_x)\mathbb L_x^{-1}$, is again of second order (Supplement,
Eq.~\eqref{eq:cond-resolvent}).

In the resolvent form \eqref{eq:cond-split} of Sec.~\ref{sec:cond-resolvents} the Floquet solutions enter as follows. Off the bands, at the energies $\ii\omega/x$ and $-\ii\omega/y$, the kernels of the resolvents are products of Floquet
solutions, and the sum over the cells is a geometric series (Supplement, Eqs.~\eqref{eq:cond-kernel} and~\eqref{eq:cond-cell}).

\paragraph{Small separation.} The following sentence of Sec.~\ref{sec:cond-zero} is given here with its intermediate steps. As $h\to0$ at fixed $x$ the hairpin opens only a small gap, the mean potential energy $E_0=h^2/(64xy)$ of the two arcs, and the thermal
circle grows long, $\langle\xi^2\rangle=1/(2E_0)=32xy/h^2$. The temperature, of the order of the gap and far below the higher bands, is
effectively zero: the pendulums are at the bottom of their ground band, the long waves of the slow angle, and the Sylvester operator is
the free rotor shifted by $E_0$, with $\operatorname{Tr}[\mathbb L_x^{-1}(\mathbb I)]\simeq4\sqrt2\,\pi\sqrt{xy}/h$ (Supplement,
Eq.~\eqref{eq:S-cond-free}). On the long waves the products of the endpoint operators reduce to $(1-2x)^2z^2/64$, $z=h/(4xy)$
(Eq.~\eqref{eq:ev-small-ratio}), and the terms with the mean $\langle f\rangle$ are of higher order. The conditional correlation at fixed
$x$ is therefore $\langle\xi^2\rangle(1-2x)^2z^2/64=(1-2x)^2/(32xy)$, half of what a single level at $E_0$ would give, since the
long waves fill the bottom of the band; the weight of $x$ is the semicircle $\sqrt{xy}$:
the result is Eq.~\eqref{eq:cond-zero}.

\subsection{The partition function of the hairpin}
\label{sec:S-cond-checks}

\paragraph{The measure.} The factors of Steps~4--7 of Sec.~\ref{sec:S-even-steps}, without the pair weight, are the $\frac12N^2\int_0^1\dd x$
pairs of endpoints, the labels $\frac1{\pi\sqrt N}\int_0^\infty\dd\xi$, the return $\sqrt{2\pi}\,\xi$ and the average over the initial angle,
$\frac1\pi\operatorname{Tr}$. Their product is
\begin{equation*}
 \frac{N^{3/2}}{2\pi}\int_0^1\dd x\int_0^\infty\dd\xi\;\frac{\operatorname{Tr}\bigl[K_xK_y\bigr]}{Z_0(\xi)}
 =\frac{N^{3/2}}{(2\pi)^{3/2}}\int_0^1\dd x\int_0^\infty\dd\xi^2\;\operatorname{Tr}\bigl[K_xK_y\bigr],
\end{equation*}
since $\sqrt{2\pi}\,\xi/\pi=1/Z_0(\xi)$ and $\dd\xi/Z_0=\dd\xi^2/\sqrt{2\pi}$. The labels are uniform in $\xi$; the return, which exists
because the total spin is zero, makes the measure uniform in $\xi^2$, the inverse temperature of Sec.~\ref{sec:cond-thermal}. The numerator
has in addition the pair weight, of order $\xi^2/N$, which gives $\sqrt N\,\widehat G$. At $h=0$ the survival is one, and the flat measure,
continued beyond the critical layer to the whole range $0\le\xi\le\pi\sqrt N$ of the labels, where the survival is also one, gives
$\frac{N^{3/2}}{2\pi}\pi\sqrt N=\frac12N^2$, the number of pairs $D_N(0)$ to leading order.

\paragraph{Feynman--Kac.} With $T=\xi^2$, the kernel of the ordered product of the two arc evolutions on the line is
$\langle\theta_0|e^{-xTH_x}e^{-yTH_y}|\theta_0\rangle=(2\pi T)^{-1/2}\,\mathbb E[e^{-\int_0^TV}]$, the expectation over the Brownian bridge
from $\theta_0$ to $\theta_0$, with the potential $V_x$ of the arc $x$ for $\tau<xT$ and $V_y$ after. Its integral over $\theta_0$ in a
cell, divided by $Z_0=\pi(2\pi T)^{-1/2}$, is \eqref{eq:cond-survival}. Since the potentials are nonnegative, the survival lies between
zero and one, and it equals one at $h=0$.

\paragraph{The path measure.} The Gibbs state is therefore a positive measure on the paths of the slow angle, and we take this
measure as its definition. Let $\mathbb P_{0,T}$ be the free Brownian bridge on the covering line, with the generator
$\frac12\partial_\theta^2$, from $\theta_0$ back to $\theta_0$ in the time $T=\xi^2$, with $\theta_0$ uniform over one cell. With the
action of the two arcs and the free trace,
\begin{equation}
 \begin{gathered}
 S_{h,x,T}[\theta]=\int_0^{xT}V_x(\theta_\tau)\dd\tau+\int_{xT}^TV_y(\theta_\tau)\dd\tau,\qquad Z_0(T)=\sqrt{\frac\pi2}\,T^{-1/2},\\
 \dd\mu_h=\frac{Z_0(T)\,e^{-S_{h,x,T}[\theta]}}{\mathcal N_h}\;\dd x\,\dd T\,\dd\mathbb P_{0,T}(\theta),\qquad
 \mathcal N_h=\int_0^1\dd x\int_0^\infty\dd T\,\operatorname{Tr}\bigl[K_xK_y\bigr]=(2\pi)^{3/2}\,\widehat Z(h).
 \end{gathered}
 \label{eq:S-cond-path}
\end{equation}
By \eqref{eq:cond-survival} and \eqref{eq:cond-C} $\mu_h$ is normalized to one, and for $h>0$ it is a probability measure: an
inhomogeneous Euclidean Gibbs measure on the thermal circle, with $H_x$ on the fraction $x$ of the Euclidean time $T$ and $H_y$ on
the rest, and with the flat measure $\dd x\,\dd T$ of the paragraph ``The measure''. The marked insertions, with the phases at the
marks, sit at the Euclidean times $0$ and $xT$; with the response to the uniform source, which acts on the potentials of both arcs,
their expectation in $\mu_h$ is $C(h)=\widehat G(h)/\widehat Z(h)$. At $h=0$ the normalization diverges, $\mathcal N_h\simeq(2\pi)^{3/2}\sqrt\pi/(4h)$: $C(0)=\frac18$
is the limit $h\to0^+$, and the state at $h=0$ is not normalizable. The ordered product $K_xK_y$ represents this path integral as
an ordered trace; it is not itself a positive density matrix. For $x\ne\frac12$ it is in general not Hermitian, and its similarity to the
positive operator $K_y^{1/2}K_xK_y^{1/2}$ keeps the spectrum and the trace but not the positivity of expectation values: at $h=4$,
$x=0.3$, $\xi^2=1$ and the Bloch angle $\alpha=0.2$, the normalized $K_xK_y$ assigns to the positive projector on
$(e_0+\ii e_1)/\sqrt2$, $e_n=e^{\ii(2n+\alpha)\theta}$, the complex value $0.41388-0.06553\,\ii$.

\paragraph{The levels.} In the eigenstates of the pendulums $\operatorname{Tr}[K_xK_y]$ is a sum over pairs of levels at the same Bloch
angle, with the squared overlaps of the two Bloch states and the factors $e^{-\xi^2(xE+yE')}$, all positive, and the traces of
\eqref{eq:cond-C} and \eqref{eq:cond-G} run over all levels. In each Bloch sector $\operatorname{Tr}_\alpha[\mathbb L_x^{-1}(\mathbb I)]$ is
the sum over the pairs of bands of $|\langle m,x|m',y\rangle_\alpha|^2/[x\lambda_m(x)+y\lambda_{m'}(y)]$, with the bands and states of
Sec.~\ref{sec:pendulum}. At small $h$ the low temperature, $\xi^2\sim32xy/h^2$, projects both pendulums on the lowest band, which carries
more than \QSHAREA{} of the trace at $h=0.1$. At $h=1$, where $\langle\xi^2\rangle\approx4$--$8$, the lowest pair of levels carries
\QSHAREB--\QSHAREC{}; for $h\gg4L$ the wells deepen, their bands narrow as $e^{-h/(2L)}$, and the pendulums, of the frequencies $h/(4x)$ and
$h/(4y)$, overlap over many levels, the lowest pair carrying \QSHARED{} at $h=20$. A factorization at the lowest level, as a ground-state
average of the endpoint operators, is therefore not needed: the complete traces contain it where it holds and correct it where it fails.

\paragraph{Small $h$.} As $h\to0$ at fixed $x$ the long waves of the slow angle feel only the mean potentials $h^2/(64L^2)$. The Sylvester
operator becomes the free rotor shifted by $E_0=x\frac{h^2}{64x^2}+y\frac{h^2}{64y^2}=\frac{h^2}{64xy}$, and, with the Bloch angle $\alpha$
of the lowest band, extended to the line,
\begin{equation}
 \operatorname{Tr}\bigl[\mathbb L_x^{-1}(\mathbb I)\bigr]\simeq\frac12\int_{-\infty}^\infty\frac{\dd\alpha}{\frac12\alpha^2+E_0}
 =\frac{4\sqrt2\,\pi\sqrt{xy}}h,\qquad
 \frac{\operatorname{Tr}\bigl[\mathbb L_x^{-2}(\mathbb I)\bigr]}{\operatorname{Tr}\bigl[\mathbb L_x^{-1}(\mathbb I)\bigr]}\simeq\frac1{2E_0}=\frac{32xy}{h^2},
 \label{eq:S-cond-free}
\end{equation}
the second ratio being the mean of $\xi^2$ in the Gibbs state at fixed $x$, whose weight is
$\propto(\xi^2)^{-1/2}e^{-\xi^2E_0}\dd\xi^2$. A single level at $E_0$ would give $1/E_0$; the long waves of the band halve it, and with it
the conditional correlation. With $(2\pi)^{-3/2}\cdot4\sqrt2\pi\cdot\frac\pi8=\frac{\sqrt\pi}4$ the first relation gives the small-$h$ limit
of \eqref{eq:cond-Z-asym}. At $h=0$ the integral over $\alpha$ diverges at $\alpha=0$: the free pendulum has zero energy at the bottom of
its band.

\paragraph{The endpoint operators.} After the integral over $\xi^2$ the numerator \eqref{eq:cond-G} is
\begin{equation}
 \widehat G(h)=\frac1{(2\pi)^{3/2}}\int_0^1\dd x\;\Bigl\{\operatorname{Tr}\bigl[\mathcal O_0\,\mathbb L_x^{-2}(\mathcal O_n)\bigr]
 +\sum_u\partial_u\operatorname{Tr}\bigl[\mathcal O^u_0\,\mathbb L_x^{-1}(\mathcal O^u_n)\bigr]\Big|_{\epsilon=0}\Bigr\}.
 \label{eq:cond-resolvent}
\end{equation}
In \eqref{eq:cond-G} and \eqref{eq:cond-resolvent} a product $B\otimes A$ stands for
$\operatorname{Tr}[B\,K_xAK_y]$ or $\operatorname{Tr}[B\,\mathbb L_x^{-k}(A)]$. In the notation of
Eqs.~\eqref{eq:pf-SB}--\eqref{eq:pf-T},
\begin{align*}
 \mathcal O_0\otimes\mathcal O_n&=-\frac\ii{16}\Bigl(\frac12-x\Bigr)\bigl[P_+\otimes\mathcal S^A_--P_-\otimes\mathcal S^A_+
 +\mathcal S^B_+\otimes P_--\mathcal S^B_-\otimes P_+\bigr],\\
 \mathcal O^x_0\otimes\mathcal O^x_n&=\frac\ii8\Bigl(\frac12-x\Bigr)\bigl[P_+\otimes Q_--P_-\otimes Q_+-Q_+\otimes P_-+Q_-\otimes P_+\bigr],\\
 \mathcal O^y_0\otimes\mathcal O^y_n&=-\frac\ii8\Bigl(\frac12-x\Bigr)\bigl[P_+\otimes C_--P_-\otimes C_+-C_+\otimes P_-+C_-\otimes P_+\bigr],
\end{align*}
for the two in-plane axes $u=x,y$ of the uniform source, and $\partial_u$ acts on the potentials of both pendulums, with
$\partial_xH_L=\frac{b_L}4\sin^2\theta$ and $\partial_yH_L=-\frac{b_L}4\sin\theta\cos\theta$, as in \eqref{eq:pend-Sf}. The phases at the
marks are contained in $P_\pm$, $Q_\pm$ and $C_\pm$. Since
$\int\frac{\dd\omega}{2\pi}\operatorname{Tr}[B\,R_x(\ii\omega)A\,R_y(-\ii\omega)^k]=\operatorname{Tr}[B\,\mathbb L_x^{-k}(A)]$ by
\eqref{eq:cond-split}, the braces of \eqref{eq:cond-resolvent} are $\frac1{16}\int\frac{\dd\omega}{2\pi}\mathcal T$, and
$(2\pi)^{-3/2}/16=\sqrt{2\pi}/(64\pi^2)$ is the prefactor of \eqref{eq:ev-floquet} and of the band sums \eqref{eq:S-ev-bands}. The constant $\frac1{16}$ is the product of $\frac14$ from
$B\simeq-\delta/4$ and of the factors $\frac12$ of the half-sum and of the sine (Step~9); the factor $\frac12$ of Step~8 is the Jacobian
$\xi\dd\xi=\frac12\dd\xi^2$, contained in $(2\pi)^{-3/2}$.

\paragraph{The cell formula.} Off the spectrum the kernel of the resolvent on the line is a product of Floquet solutions,
\begin{equation}
 R_L(\theta,\theta')=\frac{2\,\psi^L_+(\theta_>)\,\psi^L_-(\theta_<)}{L\,W_L},\qquad
 \psi^L_\pm(\theta+\pi)=e^{\pm2\pi\ii\sigma_L}\,\psi^L_\pm(\theta),\quad \operatorname{Im}\sigma_L>0 ,
 \label{eq:cond-kernel}
\end{equation}
where $\psi^L_\pm$ solve $H_L\psi=E\psi$ at $E=\ii\omega/x$ for $L=x$ and $E=-\ii\omega/y$ for $L=y$, decay at $\pm\infty$, and $W_L$ is
their Wronskian. In the trace per cell the products $F_\pm=\psi^x_\pm\psi^y_\pm$ gain the factors $q^{\pm1}$, $q=e^{2\pi\ii(\sigma_x+\sigma_y)}$,
from one cell to the next, and the sum over the cells is a geometric series:
\begin{equation}
 \mathcal Z(h,x,\omega)=\frac{8}{xy\,W_xW_y}\Bigl[\iint_{0<\theta<\theta'<\pi}F_-(\theta)\,F_+(\theta')\dd\theta\dd\theta'
 +\frac q{1-q}\int_0^\pi F_-\dd\theta\int_0^\pi F_+\dd\theta\Bigr],
 \label{eq:cond-cell}
\end{equation}
the cell formula \eqref{eq:pf-floquet} with unit endpoint operators; the two ordered double integrals of \eqref{eq:pf-floquet} are equal
after $\theta\leftrightarrow\theta'$.

\paragraph{Floquet quadratures and band sums.} We use the band sums only as a check. At $h=1$ the cell formula \eqref{eq:cond-cell}
reproduces the Fourier resolvent trace $\frac12\int_{-1}^1\operatorname{Tr}_\alpha[R_x(\ii\omega)R_y(-\ii\omega)]\dd\alpha$ at fixed $\omega$ to
$\QCELLACC$, the truncation error of the Fourier basis. The Floquet quadratures of $h\widehat Z$, over $x$, $\omega$ and one cell, agree
with the band sums to a relative $\QZFLOQACC$ for $10^{-3}\le h\le250$, and to $\QZFLOQACCONE$ for $h\le1$.

\paragraph{Values and asymptotes.} The Floquet quadratures give
\begin{center}
\begin{tabular}{lccccccc}
\toprule
$h$ & $10^{-3}$ & $10^{-2}$ & $0.1$ & $1$ & $10$ & $100$ & $10^3$\\
\midrule
\QHZTABLE
\bottomrule
\end{tabular}
\end{center}
and $h\widehat Z$ increases monotonically over all computed values, $10^{-3}\le h\le\QZHMAX$. At small $h$,
$h\widehat Z=\frac{\sqrt\pi}4+c_{3/2}\,h^{3/2}+O(h^2)$ with $c_{3/2}=\QZSMALLP$. The ground band gives the constant; the correction comes
from the end layers $x\sim h$, where the short arc is a pendulum of source $h/(2x)=O(1)$ with all its levels, and the long arc is a free
rotor in its constant state. There is no term in $\sqrt h$. At large $h$, at fixed $x$,
\begin{equation}
 \operatorname{Tr}\bigl[\mathbb L_x^{-1}(\mathbb I)\bigr]\simeq\frac{4\sqrt{xy}}h\,\log\frac{4e^{\gamma_E}h}{xy},
 \label{eq:S-cond-large}
\end{equation}
by matching the regime of a frozen angle, where the survival is $e^{-s}I_0(s)$ with $s=\xi^2h^2/(64xy)$, to the harmonic regime of the
deep wells; in between the survival decreases only as $1/\xi$, and this gives the logarithm. In the levels of the deep wells, which are
equidistant, the same logarithm is the harmonic sum of the weights $1/\Lambda$ of the levels below the barrier. The average of
$\log\frac1{xy}$ over the semicircle law is $4\log2-1$, and \eqref{eq:cond-Z-asym} follows, with $\bar\kappa=\log64+\gamma_E-1$; the next term is $c_0/h$, $c_0=\QPICZERO$, fitted for $\QZFITLO\le h\le\QZHMAX$ and equal to the closed form
$7\pi^{3/2}/(512\sqrt2)$ of Sec.~\ref{sec:S-tail-closed}; a term $\log h/h$ is absent, its fitted
coefficient being below $10^{-7}$.

\paragraph{Monte Carlo.} Three simulations test the partition function without the pendulum spectra; their method and their numbers are
in Sec.~\ref{sec:S-mc}. The killed Brownian bridge of \eqref{eq:cond-survival} reproduces the survival, and the Monte Carlo of the whole
integral $h\widehat Z$ agrees with the Floquet values within $0.6$ standard deviations; they check the Feynman--Kac form with its
constants, the trace per cell, $1/Z_0$ and $1/2\pi$. The constant of the measure itself, derived from the ensemble, is checked by
$D_N(0)$ (paragraph ``The measure'') and by the exact $D_N(h)$ of Sec.~\ref{sec:S-cond-literal}. The exact zig-zag walk of the slow angle
at $N=\QWALKN$, with balanced spins and with the phases at the marks (the endpoint gauge factors) of every word divided out,
reproduces $\operatorname{Tr}[K_xK_y]/Z_0$. This is the finite-$N$ meaning of the gauge split of Definition~\ref{post:cond}; with the counting of the
paragraph ``The measure'' the bare hairpin with the phases at the marks divided out tends to $N^{3/2}\widehat Z(h)$ in the critical
layer. The ratio of the source function to this denominator is tested at finite $N$, in the critical layer and over the whole even ensemble
at zero winding, in Sec.~\ref{sec:S-finiteN}.

\subsection{The literal conditioning}
\label{sec:S-cond-literal}

The literal ratio of the classical averages, $\langle\omega\omega\Psi\rangle/\langle\Psi\rangle$, divides by the loop functional of the
bare hairpin with the phases at its marks. In the zig-zag layer, after the average over the parity of $n$ and over
$\theta\to\theta+\pi$, its trace is $\operatorname{Tr}[A_zK_xA_zK_y]$ with $A_z=\cos(z\cos\theta)$, $z=h/(4xy)$. The exact transfer sums of
$D_N(h)$, Eq.~\eqref{eq:hp-bare}, at $N=\QDNN$ are $\QDNRATLO$ to $\QDNRATHI$ of $N^{3/2}$ times this pendulum limit for
$\frac12\le h\le4$, and the ratio rises with $N$. The tip phase is stationary at $x=\frac12$, where nothing suppresses it, and the
denominator oscillates: at large $h$ it contains the term $N^{3/2}\,\Gamma(\frac14)^2\cos(2h)/(32\pi^{3/2}h^{3/2})$, besides a logarithm.
At small $h$ the two denominators agree, both give $C(0)=\frac18$ and both give $E\propto k^{-7/2}$. They differ by a factor between
$\QLITRATLO$ and $\QLITRATHI$ at $1\le h\le3$, where the spectrum turns from its infrared to its ultraviolet law. Divided by the literal
bare hairpin at a fixed separation, the spectrum is negative in a narrow band around the threshold, mostly above it,
$\QLITKLO<K<\QLITKHI$, with the value $\QLITPMIN$ at $K=\sqrt2$: the oscillation of the denominator resonates with the threshold. Divided
at the same fixed separation by the partition function of the Gibbs state, which has no oscillating term, the spectrum is positive at
every computed wave number, on a logarithmic grid for $0.01\le K\le100$ and on a grid of step $0.0025$ across the threshold,
$1.40\le K\le1.46$, where it stays near $0.022$, is continuous and shows no negative spike at $K=\sqrt2$; so the negative values come from the phases at the marks. The whole spectrum of this order, the annealed order of
Sec.~\ref{sec:3d-orders} of the main text, is computed from the final source in Sec.~\ref{sec:S-annealed}; on $1\le K\le2$ it
agrees with these earlier values to $10^{-4}$. At
fixed planar source, the conditioning adopted here, the spectrum is positive as well, on a grid of step $5\times10^{-4}$ across the threshold and at $|K-\sqrt2|$ down to
$10^{-12}$ (Sec.~\ref{sec:S-spectrum}),
where its singularity has no negative spike. The literal conditioning thus fails the Bochner test (the positivity of the spectrum that Bochner's theorem requires, Sec.~\ref{sec:qsp-principle}) at fixed
separation, and the Gibbs
state of Definition~\ref{post:cond} passes it in both orders at every computed wave number. We use the literal ratio only at zero separation, where the two
coincide.

\paragraph{Other orders of the averages.} The definition averages the variables of the killed bridge, the path, $\xi^2$ and $x$, inside
both $\widehat G$ and $\widehat Z$, and the orientation after the ratio (Sec.~\ref{sec:cond-state}). Let us list what the other orders
give for the even ensemble at zero winding, with $R=r/L$. Let $\widehat G_x$ and $\widehat Z_x$ be the integrands over $x$ in
\eqref{eq:cond-resolvent} and \eqref{eq:cond-C}, so that $\widehat G=\int_0^1\widehat G_x\,\dd x$ and $\widehat Z=\int_0^1\widehat Z_x\,\dd x$,
and $C_x=\widehat G_x/\widehat Z_x$ the ratio at fixed $x$. As $h\to0$, $C_x(h)\to(1-2x)^2/(32xy)$, the conditional correlation at fixed
$x$ of Sec.~\ref{sec:cond-zero}. The definition averages it with the semicircle weight $\sqrt{xy}$ of $\widehat Z_x$ and gets
$C(0)=\frac18$. Held fixed, $x$ is averaged after the ratio with its flat measure $\dd x$, and the short arcs dominate: the average of
$(1-2x)^2/(32xy)$ diverges as $\frac1{32}\int\dd x/x$ at both ends, and only the end layers $x\sim h$ cut it off. With the orientation
outside,
\begin{equation*}
 c(R)=\int_0^{\pi/2}\sin\vartheta\,\dd\vartheta\int_0^1C_x(h_\vartheta)\,\dd x=\frac1{16}\log\frac1R+0.0016+O(R),
\end{equation*}
so that the enstrophy of the limit, $c(0)=\int_0^\infty P\,\dd K$, diverges; the logarithm gives $P(K)\simeq1/(16K)$, that is
$E\propto k^{-3}$, in the ultraviolet. With $x$ fixed and the orientation inside,
$c(R)=\int_0^1\mathcal A[\widehat G_x](r)/\mathcal A[\widehat Z_x](r)\,\dd x$ with the average $\mathcal A$ of~\eqref{eq:S-odd-orders},
the divergence is the same, $c(R)=\frac1{16}\log(1/R)+0.0227+O(R)$, and at large $R$ the correlation keeps the tail $1/(R\log R)$ of the
ratio at a fixed separation. The constants are numerical, from the Floquet values at fixed $x$. With $\xi$ held fixed the ratio is
taken at one temperature, and the temperatures are then averaged with the flat measure $\dd\xi^2$ (Sec.~\ref{sec:cond-state}), whose
mass is infinite: it defines no probability. Only the order of the definition gives a finite $C(0)=\frac18$ with the law
$E\propto k^{-7/2}$ and the decay $\log r/r^2$; the ratio at a fixed separation, the other order of Sec.~\ref{sec:cond-def}, keeps the
first two but not the third.

\paragraph{The bulk at finite $N$.} The phases at the marks can be divided out word by word at every $N$ and for every state, not
only in the critical layer. With $\beta=\pi+\delta$ the vertices are $f_j=R(-1)^je^{\ii\theta_j}$ exactly (Step~2 of
Sec.~\ref{sec:S-even-steps}), and the hairpin phase of a pair $m<n$, $\ell=n-m$, is $hN(Q_{mn})_x=\sum_jb_j(-1)^j\cos\theta_j$, with
$b_1=hNR/\ell$ and $b_2=-hNR/(N-\ell)$ on the two arcs (Step~3). Summation by parts on each arc, with $\theta_{m+N}=\theta_m$ at zero
winding, splits it into the noise $\frac b2\sum_j(-1)^j(\cos\theta_j-\cos\theta_{j+1})$, whose average over the spins gives the potential
of the pendulums, and the boundary phase $z_N[(-1)^m\cos\theta_m-(-1)^n\cos\theta_n]$, $z_N=\frac{b_1-b_2}2$: the gauge factors $U_b$
of \eqref{eq:fermion-pair} at the two marks, which tend to the phases of \eqref{eq:3d-z} as $R\to\frac12$. Since
$R(-1)^j\cos\theta_j=(f_j)_x$, the boundary phase is $\frac{hN}2(\frac1\ell+\frac1{N-\ell})(f_m-f_n)_x$, and dividing it out leaves the
plane wave of a rotating vector, whose average over $\phi$ is a Bessel function:
\begin{equation}
 D^{\rm bulk}_N(h)=\Bigl\langle\sum_{m<n}J_0\bigl(hN|Q^{\rm mid}_{mn}|\bigr)\Bigr\rangle,\qquad
 Q^{\rm mid}_{mn}=Q_{mn}+\frac{f_n-f_m}2\Bigl(\frac1\ell+\frac1{N-\ell}\Bigr).
 \label{eq:S-cond-bulk}
\end{equation}
$Q^{\rm mid}_{mn}$ is the difference of the arc averages of the edge midpoints $\frac12(f_j+f_{j+1})$: the bulk is the hairpin built on
the midpoints. It is exact for every word, rotation covariant and free of parameters, $D^{\rm bulk}_N(0)=D_N(0)$, and in the critical
layer it tends to $N^{3/2}\widehat Z(h)$ (paragraph ``The measure'' of Sec.~\ref{sec:S-cond-checks}); with $z$ in place of $z_N$ the limit
is the same, and only the corrections of order $\xi^2/N$ change. We propose \eqref{eq:S-cond-bulk} as the finite-$N$ definition of the
denominator of $C$, $C(h)=\lim_{N\to\infty}NW_N(h)/D^{\rm bulk}_N(h)$; its contribution away from the critical layer is computed, by
simulation, in Sec.~\ref{sec:S-finiteN}. All balanced words at $N=12$, $14$ and $16$ give the same values, to $10^{-14}$, by the literal division of the phases at the
marks on a grid of initial angles, by \eqref{eq:S-cond-bulk} and by the transfer formula of Sec.~\ref{sec:3d-transfer} with two
diagonal mark operators; at fixed $\xi$, $x$ and $h$ the exact transfer sums per pair of marks tend to
$\operatorname{Tr}[K_xK_y]/Z_0$ as $1/N$, up to $N=16000$ (Sec.~\ref{sec:S-finiteN}).
\section{The even ensemble at zero winding: explicit formulas}
\label{sec:S-even-formulas}

This section writes out the functions $S^B_\alpha$ and $S^f_\alpha$ of the band-sum form \eqref{eq:S-ev-bands} of the source \eqref{eq:ev-G0} of Sec.~\ref{sec:3d-even}. 

\paragraph{The zig-zag at zero winding.} In the notation of Sec.~\ref{sec:3d-fermion}, in the slowly varying angle
$\theta_k=\phi+\delta S_k$ the polygon is the alternating zig-zag \eqref{eq:3d-zigzag}, $f_k=R(-1)^ke^{\ii\theta_k}$, a pair of steps
is the pendulum evolution \eqref{eq:fermion-pair}, and the two arcs of the hairpin carry the Euclidean evolutions
$K_L=e^{-\xi^2LH_L}$ of the pendulums \eqref{eq:ev-pendulum}, with the endpoint factors $e^{\ii z\cos\theta}$, $z=h/(4xy)$, and the phase factors of \eqref{eq:fermion-pair} at the endpoints. Three things change with respect to a winding ensemble.
\begin{enumerate}[leftmargin=*,itemsep=1pt]
\item The slowly varying angle $\theta_k=\phi+\delta S_k$ returns to itself, $\theta_N=\theta_0$ on the covering line:
there is no half-turn. The trace runs over the covering line, and in Bloch states over all quasi-momenta.
\item The spin weight is $\binom N{N/2}$ for every angle. Relative to the free walk the constraint of zero total spin
costs $2^N/\binom N{N/2}\simeq\sqrt{\pi N/2}$, and the return $S_N=0$ is a lattice point of spacing $2\delta$
in $\theta_N-\theta_0$. Together they give the factor $\sqrt{2\pi}\,\xi$.
\item The angles are not summed together with windings. Near $\pi$ their number is a sum of
Euler totients up to the cutoff $q<N$ (Sec.~\ref{sec:ev-arith}). In the limit the Farey
fractions with $q<N$ are equidistributed, so near $\pi$ their density is uniform in $\delta$:
$\sum_{\rm angles}\to(\Phi_N/\pi\sqrt N)\int_0^\infty\dd\xi$, both signs of $\delta$ counted.
\end{enumerate}

\paragraph{The insertions in the zig-zag.} In the zig-zag
$B=-\frac12\tan(\delta/2)\simeq-\delta/4$, the jump is the planar unit vector $\delta_k=(-1)^{k+1}e^{\ii\widetilde\theta_k}$ of
\eqref{eq:fermion-planar-jump}, with $\widetilde\theta_k=\theta_k+\sigma_k\delta/2$, and $(\delta_A\times\delta_B)_3=(-1)^n\sin(\widetilde\theta_B-\widetilde\theta_A)$. A spin costs a
derivative, as for the normal insertion of Sec.~\ref{sec:3d-fermion}: the marked step that carries
$\sigma e^{\pm\ii\widetilde\theta}$ is the operator $-\delta\,e^{\pm\ii\theta}(\partial_\theta\pm\frac\ii2)$ acting on the slow angle, the half from the
midpoint $\widetilde\theta$. The mean $\langle f\rangle$ is the first-order response of the two pendulums to a uniform source:
replacing the hairpin source $b_L\mathbf e_x$ by $b_L\mathbf e_x+\epsilon\mathbf u$ at every vertex,
$\langle f\rangle\cdot\mathbf u=(R/N)(-\ii)\partial_\epsilon$, and only the pendulum potentials respond, by Duhamel's formula, since the
gauge factors at the tips cancel.

\paragraph{The operators.} The average over the parity of $n$ and over $\theta\to\theta+\pi$ leaves only tip operators that are periodic
with period $\pi$, so that, as for the vertex functions $V_c,V_s$ of \eqref{eq:3d-vertex-operators}, every operator acts
in one Bloch sector $\psi(\theta+\pi)=e^{\ii\pi\alpha}\psi(\theta)$. With
\begin{equation}
 P_\pm=e^{\pm\ii\theta}\sin(z\cos\theta)=V_c\pm\ii V_s,\qquad
 Q_\pm=e^{\pm\ii\theta}\sin\theta\cos(z\cos\theta),
 \label{eq:ev-PQ}
\end{equation}
the spin insertions at the two tips become the operators
\begin{equation}
 \mathcal S^A_\mp=\Bigl(\partial_\theta\pm\frac\ii2\Bigr)P_\mp-\frac{b_1}2\,Q_\mp,\qquad
 \mathcal S^B_\pm=\Bigl(\partial_\theta\mp\frac\ii2\Bigr)P_\pm+\frac{b_2}2\,Q_\pm ,
 \label{eq:ev-spin-ops}
\end{equation}
where $\partial_\theta P$ denotes the composition of the derivative with the multiplication by $P$; the terms with $b_{1,2}$
come from the gauge factors $U_{b_{1,2}}$ at the tips.
In terms of these operators
\begin{equation}
 \begin{gathered}
 S^B_\alpha(h,x)=-\ii\Bigl(\frac12-x\Bigr)\sum_{m,m'}\frac{\mathcal N_{mm'}}{\bigl[x\lambda_m(x)+y\lambda_{m'}(y)\bigr]^2},\\
 \mathcal N_{mm'}=\bigl[P_+\bigr]_{m'm}\bigl[\mathcal S^A_-\bigr]_{mm'}-\bigl[P_-\bigr]_{m'm}\bigl[\mathcal S^A_+\bigr]_{mm'}
 +\bigl[\mathcal S^B_+\bigr]_{m'm}\bigl[P_-\bigr]_{mm'}-\bigl[\mathcal S^B_-\bigr]_{m'm}\bigl[P_+\bigr]_{mm'},
 \end{gathered}
 \label{eq:ev-S2}
\end{equation}
with $[O]_{mm'}=\langle m,x|O|m',y\rangle$ and $[O]_{m'm}=\langle m',y|O|m,x\rangle$; here $|m,L\rangle$ and $\lambda_m(L)$ are the
Bloch eigenstates and the bands of $H_L$ at the Bloch angle $\alpha$ (Sec.~\ref{sec:pendulum}). The function
$S^f_\alpha$ is the $\langle f\rangle$ part: the same structure with the planar tip operators $\ii P_\mp$, $-\ii P_\pm$ at one tip, the
operators $Q_\mp$ and $C_\mp=e^{\mp\ii\theta}\cos\theta\cos(z\cos\theta)$ at the other, and between them the response
$\partial_\epsilon H_L=\frac{b_L}4\sin^2\theta$ (component $x$) or $-\frac{b_L}4\sin\theta\cos\theta$ (component $y$) of either pendulum, with the
product of two resolvents in place of the square; it is written out in Sec.~\ref{sec:pendulum}. With the prefactor of \eqref{eq:S-ev-bands}, the planar source of the in-plane vertex vorticity without contact terms,
$\widehat G_{\rm plane}=\frac{\sqrt{2\pi}}{64\pi^2}\int\dd x\int\dd\alpha\,S^{(2)}_\alpha$ with
$S^{(2)}_\alpha=\sum(|\langle m,x|V_c|m',y\rangle|^2+|\langle m,x|V_s|m',y\rangle|^2)/[x\lambda_m(x)+y\lambda_{m'}(y)]^2$, serves as a check of the numerics.

\paragraph{Small $h$.} This is the derivation of the small-$h$ limit \eqref{eq:ev-small} of Sec.~\ref{sec:ev-source}. For a weak potential only the lowest band of each arc, with quasi-momentum $|\alpha|\lesssim v$, is resonant,
and only the matrix elements between the two lowest states count. To first order in $h$ the endpoint operators $P_\pm$
give $\langle0|P_\pm|0\rangle=z/2$, so that $S^{(2)}_\alpha\simeq(xy)^{-1}2v^2/(\alpha^2+v^2)^2$; the spin operators
\eqref{eq:ev-spin-ops} give $\langle0|\mathcal S^A_\mp|0\rangle=\frac\ii4[z(2\alpha\pm1)\pm b_1]$ and
$\langle0|\mathcal S^B_\pm|0\rangle=\frac\ii4[z(2\alpha\mp1)\pm b_2]$. In the bracket of \eqref{eq:ev-S2} the terms with $\alpha$ cancel, and what
remains is $\frac{\ii z}4(b_1+b_2)$, with $b_1+b_2=h(1-2x)/(2xy)$. The $\langle f\rangle$ part is of higher order in $h$:
its leading term is proportional to $xb_1+yb_2=0$. Therefore
\begin{equation}
 S^B_\alpha\simeq(1-2x)^2\,S^{(2)}_\alpha,\qquad
 \int_0^1\frac{(1-2x)^2\,\dd x}{\sqrt{x(1-x)}}=\frac12\int_0^1\frac{\dd x}{\sqrt{x(1-x)}},
 \label{eq:ev-small-ratio}
\end{equation}
and at small $h$ the source is exactly one half of the planar source $\widehat G_{\rm plane}$, whose limit is $\sqrt\pi/(16h)$:
\eqref{eq:ev-small}.

\section{The even ensemble at zero winding: exact sums and tests}
\label{sec:S-even}

\subsection{The sum over the rational angles}
\label{sec:S-labels}

This section gives the finite-$N$ evidence for the statements of Sec.~\ref{sec:3d-even}. The exact label-resolved sum confirms that the spectrum comes from the zig-zag near $\beta=\pi$ (whole ensemble, $N=80$, $h=1$; labels with $\beta<\pi$, each
entry including the mirror label $\beta\to2\pi-\beta$; in each bin a random sample of labels, scaled to the
number of labels in the bin; entries in units of $10^{-3}$ of $W_N(1)$):
\begin{center}\small
\begin{tabular}{rrrrr}
\toprule
$\beta/\pi$ & labels & composition & contact & total\\
\midrule
\LABELTABLECORR
\bottomrule
\end{tabular}
\end{center}
Everything comes from $\beta/\pi>0.5$. In the small-angle bins the hairpin factors oscillate and the
weights are of order $10^{-8}$ or less. In the zig-zag bins the contact terms carry the source and the
composition is a correction; the last bin, nearest to $\pi$, is negative, and the next two are positive. We
shall see that this sign structure is that of the scaling function.

\subsection{Test of the continuum formula}
\label{sec:S-valid}

We tested the continuum formula against the exact trace at one label and one pair of tips, $x=n/N$,
averaged over the parity of $n$, at fixed $\xi$. For one pair of tips let $\mathrm E[\cdot]$ be the bridge and $\phi$ average of
the pair weight times the hairpin phase; its integral $N\int_0^1\dd x\,\mathrm E[\cdot]$ is the contribution $g(\xi)$ of one label
in Sec.~\ref{sec:ev-whole}. The table gives $10^3N\,\mathrm E[\cdot]$ for the two contact parts, the exact values at
$N=200,400,800$, their Richardson extrapolation $2E_{800}-E_{400}$, and the continuum formula:
\begin{center}\small
\begin{tabular}{rrrlrrrrr}
\toprule
$\xi$ & $x$ & $h$ & part & $N=200$ & $N=400$ & $N=800$ & extrap. & continuum\\
\midrule
\VALTABLE
\bottomrule
\end{tabular}
\end{center}
The exact values converge to the continuum as $1/N$. The agreement covers both signs of the
contact part, small and large $\xi$, and $h$ up to $4$, where the source is a small difference of
large terms.

\section{The arithmetic at zero winding}
\label{sec:S-arith}

In the odd ensemble the labels near $\pi$ are summed together with the windings, and the totients
collapse to the weight $|\ell|$ of the slow winding of the pendulum, since $\sum_{d\mid\ell}\varphi(d)=|\ell|$.
At zero winding there is nothing to sum them with, and the totients are summed up
to the Farey cutoff instead. Let us do this sum exactly.

Let $\beta=\pi+\delta$ and $X=N|\delta|/\pi$, so that $\xi=\pi X/\sqrt N$. For odd $q$ the detuning is
$|\delta|=\pi d/q$ with $d=|2p-q|$ odd and $(d,q)=1$, and each $d$ comes from two numerators. For
even $q=2q'$ ($p$ odd) it is $|\delta|=\pi d/q'$ with $d=|p-q'|$, $(d,q')=1$ and $d+q'$ odd, again with
two numerators. At fixed $d$ the admissible denominators are dense, with density
$\varphi(d)/2d$ for odd $d$ in both families and $\varphi(d)/d$ for even $d$; the cutoff $q<N$ means
$X>d$ in the first family and $X>2d$ in the second. The number of labels in $\dd X$ is
therefore $NX^{-2}\dd X$ times
\begin{equation*}
 \sum_{\substack{d\le X\\ d\ \rm odd}}\varphi(d)+\sum_{\substack{d\le X/2\\ d\ \rm odd}}\varphi(d)
 +2\sum_{\substack{d\le X/2\\ d\ \rm even}}\varphi(d)=\sum_{d\le X}\varphi(d)\equiv\Phi(X),
\end{equation*}
where we used $\varphi(2c)=\varphi(c)$ for odd $c$ and $\varphi(2c)=2\varphi(c)$ for even $c$. The odd and even
denominators merge into one totient sum, which gives the density \eqref{eq:ev-density} of Sec.~\ref{sec:S-even-arith-steps}.
The remainder comes from counting coprime denominators at each $d$, with an error of
order $2^{\omega(d)}$, where $\omega(d)$ is the number of prime factors of $d$. For $N=10^5$:
\begin{center}\small
\begin{tabular}{rrrr}
\toprule
$X_0$ & exact count & Eq.~\eqref{eq:ev-density} & difference\\
\midrule
\COUNTTABLE
\bottomrule
\end{tabular}
\end{center}
There are no labels with $|\beta-\pi|<\pi/N$; the Farey neighbors of $\frac12$ are $(q\pm1)/2q$, and
they pile up at the edge of this gap, where the density is $\pi^2/3$ times its mean
(Fig.~\ref{fig:ev-arith}a). The density jumps by $N\varphi(d)/d^2$ at each integer $X=d$, and it tends to
the flat value $3N/\pi^2=N/2\zeta(2)$ per unit $X$.

Compare the odd ensemble. There the weight of the slow winding is
$\sum_{d\mid\ell}\varphi(d)=|\ell|$, whose Dirichlet series $\sum_\ell|\ell|^{1-s}$ is, up to factors at the prime $2$,
the totient series $\zeta(s-1)/\zeta(s)$ times the winding series $\zeta(s)$, and the
denominator $\zeta(s)$ cancels. At zero winding the totient series stands
alone,
\begin{equation}
 \Phi(X)=\frac1{2\pi\ii}\int_{c-\ii\infty}^{c+\ii\infty}\frac{\zeta(s-1)}{\zeta(s)}\,X^s\,\frac{\dd s}s,\qquad c>2,
 \label{eq:ev-perron}
\end{equation}
and its denominator is not cancelled.

\begin{remark}[Where the Riemann zeros go]
\label{rem:ev-zeros}
At finite $N$ the one-label weight $\xi^3e^{-\xi^2\Lambda}$ of each pair of bands,
$\Lambda=x\lambda_m(x)+y\lambda_{m'}(y)$, summed with \eqref{eq:ev-density}, gives
\begin{equation}
 \sum_{\rm labels}\xi^3e^{-\xi^2\Lambda}=\frac{\pi\sqrt N}{2\Lambda}\,\Theta_\varphi\Bigl(\frac{\pi^2\Lambda}N\Bigr)\bigl(1+O(1/N)\bigr),\qquad
 \Theta_\varphi(t)=\sum_{d=1}^\infty\varphi(d)\,e^{-td^2},
 \label{eq:ev-theta}
\end{equation}
so each term of \eqref{eq:ev-S2} acquires the form factor $R(t)=2\zeta(2)\,t\,\Theta_\varphi(t)$ at $t=\pi^2\Lambda/N$.
Its Mellin amplitude,
\begin{equation}
 R(t)=\frac1{2\pi\ii}\int_{c-\ii\infty}^{c+\ii\infty}t^{-u}\,2\zeta(2)\,\Gamma(1+u)\,\frac{\zeta(1+2u)}{\zeta(2+2u)}\,\dd u,\qquad c>0,
 \label{eq:ev-Rmellin}
\end{equation}
has a pole at $u=0$ with residue $1$, the flat density; a pole at $u=-1$ with residue
$2\zeta(2)\zeta(-1)/\zeta(0)=\pi^2/18$; double poles at $u=-2,-3,\dots$, where the poles of $\Gamma$ meet the
trivial zeros; and a pole at $u=-1+\rho/2$ for every nontrivial zero $\rho$ of $\zeta$, with residue
$c_\rho=\zeta(2)\Gamma(\rho/2)\zeta(\rho-1)/\zeta'(\rho)$, $c_{\rho_1}=(-5.80-1.06\,\ii)\times10^{-5}$. After the real poles are
subtracted, the first eight zeros reproduce what is left of $R(t)$ to the accuracy of
the truncated series of real poles (Fig.~\ref{fig:ev-arith}b), and the exact label sums
confirm \eqref{eq:ev-theta} to $O(1/N)$ at every $t$. So the zeros of $\zeta$ are present in the
zero-winding layer, for the same reason as in Ref.~\cite{migdal2024quantum}: a totient series
whose denominator is not cancelled. But they multiply powers of $\Lambda/N$, not powers
of $kL$, and they disappear in the limit.
\end{remark}

\begin{figure}[t]
 \centering
 \includegraphics[width=\textwidth]{figures/arith_even.pdf}
 \caption{The arithmetic of the zero-winding labels. (a) The density of labels near
 $\beta=\pi$, in units of its mean, against $X=N|\beta-\pi|/\pi$: the totient staircase
 \eqref{eq:ev-density} (line) and the exact labels at $N=20000$ in bins of width $0.1$
 (circles); in the limit only the flat mean survives. (b) The finite-$N$ form factor of
 Remark~\ref{rem:ev-zeros} after subtraction of its real poles,
 $[R(t)-1-\pi^2t/18-\dots]/t^{3/4}$ (circles), and the contribution of the nontrivial zeros of
 $\zeta$ (line), dominated by the first zero.}
 \label{fig:ev-arith}
\end{figure}
\section{Evaluation of the source function}
\label{sec:ev-eval}

\paragraph{The Floquet quadratures.} The values of $\widehat G$ and $\widehat Z$ in the main text are the Floquet quadratures
\eqref{eq:ev-floquet} and \eqref{eq:cond-floquet}, computed without band sums at $\QSUPGNODES$ values of $h$ up to $h=\QGHMAX$ for
$\widehat G$ and at $\QSUPZNODES$ values up to $h=\QZHMAX$ for $\widehat Z$; their method and their accuracy are given in
Sec.~\ref{sec:pend-floquet}, and the spectrum and the correlation functions computed from them in Secs.~\ref{sec:S-spectrum}
and~\ref{sec:S-osc}. The band sums of this section serve as the check. They agree with the Floquet values to $\QSUPBANDA$ for $h\le0.1$
and to $\QSUPBANDB$ at $h=0.5$. At larger $h$ they were not converged, by $\QSUPBANDC$ at $h=1$, $\QSUPBANDD$ at $h=10$ and $\QSUPBANDE$
at $h=80$, from the truncation of the basis and from the end-layer fits below: the phase-averaged part of the integrand vanishes at the ends
as $x^{3/2}$, faster than these fits assume. Fitted to the Floquet values for $h\ge\QGFITLO$, the large-$h$ form \eqref{eq:ev-large} of
$h\widehat G$ has $E'=\QEPRIME$, equal to the closed form $1/(1024\sqrt\pi)$ of Sec.~\ref{sec:S-tail-closed}, and $F=\QFTAIL$. Up to $h=\QGHMAX$ the slope of $h^2$ times its non-oscillating part against $\log h$
stays constant, with no term in $\log^2h$, and this decides the logarithmic form that the computed values below did not decide
(paragraph ``Large $h$''). The oscillating part of $h\widehat G$, which the stationary point $x=\frac12$ alone carries, has an amplitude
that, multiplied by $h^{5/2}$, tends to $D$ with $|D|=\QSUPDABS$ and $\arg D=\QSUPDARG$, the semiclassical value of Sec.~\ref{sec:3d-osc}
(the comparison is in Sec.~\ref{sec:S-osc}). The fit of the band sums for $10\le h\le80$ gave an $E'$ higher by $\QEPSHIFT$.

\paragraph{The band sums.}

We evaluate the band sums \eqref{eq:S-ev-bands} with the Fourier matrices of the pendulum (Sec.~\ref{sec:pendulum}), on a basis
$e^{\ii(2j+\alpha)\theta}$, $|j|\le n_b$. The integrand is even in $\alpha$. For $h\ge\frac12$ the $\alpha$-integral is a trapezoidal rule with
$8$ to $32$ points, which converges exponentially; for smaller $h$ it is a Gauss--Legendre rule graded at the scale
$v=h/\sqrt{32xy}$ of the lowest band. The $\langle f\rangle$ part $S^f$ needs the matrix elements of $\partial_\epsilon H_L$ between the
eigenstates of one pendulum, and its $\xi$-integral is elementary in the eigenbasis. The $x$-integral, symmetric under
$x\to1-x$, is done by adaptive Gauss--Kronrod quadrature, in $\sqrt x$ in the bulk and in the tip phase $s=h/4xy$ near the
end points, where the integrand oscillates with period $\pi$ in $s$. Beyond $s=60$ (or ten periods beyond the start of
this region, if that is larger) we fit it by $s^{-5/2}$ times a quadratic polynomial in $1/s$ plus $\cos2s$ and $\sin2s$
times linear polynomials in $1/s$, and integrate the fit to infinity. For small $h$ the average decays as $s^{-5/2}$ there,
and the fit is adequate. For larger $h$ the average of the contact part keeps decreasing faster than $s^{-5/2}$ far beyond
$s=60$, and the fit overestimates the end layer. For $h\ge4.5$ we therefore integrate the average of the end layer from local
fits over one and a half periods at $s_{\rm hi}$, $2s_{\rm hi}$, $4s_{\rm hi}$ and $8s_{\rm hi}$, with $s_{\rm hi}$ the end of the adaptive region,
and its oscillating part from its coefficients at $s_{\rm hi}$ and $2s_{\rm hi}$. This changes $\widehat G$ by at most $\ECMAXLOW\%$ for
$h\le12$, by $\ECATTWENTY\%$ at $h=20$ and by $\ECATEIGHTY\%$ at $h=80$; at $h=1,\dots,4$ the two treatments agree to $2\times10^{-4}$.
At $h=40$ a direct integration of the end layer over $[s_{\rm hi},2s_{\rm hi}]$ agrees with this treatment to $1.4\%$ of $\widehat G(40)$. The same quadrature applied to $S^{(2)}$ reproduces the planar source computed independently with the programs in
\texttt{hp/} to $3\times10^{-7}$ at $h=\frac12,1,2$. Doubling the margin of the basis and the number of Bloch angles,
and raising the end-layer limit to $s=80$, changes $\widehat G(1.8)$ by $6\times10^{-9}$, that is by $4\times10^{-5}$ of its value, in
the interval where it is smallest. We computed $\GCNODES$ values for $10^{-3}\le h\le80$. Selected values, with the ratio to the planar source $\widehat G_{\rm plane}$ of
Sec.~\ref{sec:S-even-formulas}, which tends to $\frac12$ at small $h$:

\begin{center}\small\setlength{\tabcolsep}{3pt}
\begin{tabular}{rrrr|rrrr}
\toprule
$h$ & $\widehat G$ & $h\widehat G$ & $\widehat G/\widehat G_{\rm plane}$ & $h$ & $\widehat G$ & $h\widehat G$ & $\widehat G/\widehat G_{\rm plane}$\\
\midrule
\GCORRTABLE
\bottomrule
\end{tabular}
\end{center}

\paragraph{Interpolation in the earlier version.} Between the computed values the source is interpolated by a cubic spline in $\sqrt h$. For
$h<10$ the computed values are at most $\frac12$ apart. For $10<h<24$ they are two units apart, less than the period $\pi$ of the
oscillating term of the source, and a spline through them would miss the oscillation. There the spline interpolates the
source minus its asymptotic oscillation ${\rm Re}[(D+D_1/h)e^{2\ii h}]h^{-5/2}$ of Eq.~\eqref{eq:ev-large}, which is then added back,
with a weight that rises smoothly from $0$ at $h=8$ to $1$ at $h=10$; beyond $h=16$ the interpolation is blended into the fitted
form \eqref{eq:ev-large}, which it matches. Between the computed values for $10<h<24$ the interpolation agrees with the fitted form
to $2\%$ or better. Other interpolations (the subtraction started at $h=6$, or the fitted form used above $h=10$) change the
spectrum of the earlier version by less than $10^{-5}$ of its value; a plain spline changes it by up to $3\times10^{-4}$.

\paragraph{Large $h$.} The cancellation of the leading term of the semiclassical limit (Sec.~\ref{sec:ev-source}) was
verified in the oscillator basis at $x=0.1,0.3,0.45$, for every truncation of the basis: the sum is zero to
$10^{-17}$, while the planar term converges to $\pi^{3/2}/256$ times its $x$-density. The phase-averaged source at fixed $x$
computed with the full pendulums decreases accordingly: $h^2$ times it is $4.4\times10^{-4}$ at $h=50$ and $2.6\times10^{-4}$ at
$h=100$ ($x=0.3$), against $0.16$ for the planar term, and it falls as $\log h/h$ (Sec.~\ref{sec:pend-deep}).

The computed values alone (the band sums, up to $h=80$) do not decide the
form of this part: with two coefficients the form $Eh^{-3/2}+Fh^{-2}$ fits three times worse, but with three powers, $h^{-3/2}$, $h^{-2}$ and
$h^{-5/2}$, it fits as well. We use the logarithmic form because at fixed $x$ the phase-averaged contact part falls as $\log h/h$ relative
to $h^{-2}$ (Sec.~\ref{sec:pend-deep}), which this form integrates to.

% ===== G4 BLOCK A: new section; insert after section sec:ev-eval, i.e. immediately before \section{The whole ensemble} (label sec:ev-whole).
\section{The even ensemble at zero winding: details}
\label{sec:S-even-details}

This section gives in full every paragraph of Sec.~\ref{sec:3d-even} of the main text that is condensed there: the computations behind each statement, the values and the figure of the conditional source, the fits and the tests.

\subsection{The source function and the arithmetic}

Now we solve the ensemble that dominates the grand ensemble (Sec.~\ref{sec:3d-ensemble}) and passes the
positivity test (Proposition~\ref{prop:3d-positivity}): even $N$, total spin $M=\sum_k\sigma_k=0$, angles
$\beta=2\pi p/q$ with $(p,q)=1$ and $3\le q<N$, all states with equal weights, $Z^{(0)}_N=\binom N{N/2}\Phi_N$. Its
states are rigid (Proposition~\ref{prop:rig3d-even}). The numerator of the correlation is \eqref{eq:3d-vorticity-correlation} with the pair weight
\eqref{eq:3d-pair-weight}, and the transfer formula of Supplement~\ref{sec:3d-transfer} computes it exactly at finite $N$, as it computes
the bare hairpin \eqref{eq:hp-bare}. At zero separation the numerator is nonnegative state by state, \eqref{eq:3d-zero-separation}. The
correlation itself is the conditional source $C=\widehat G/\widehat Z$ of Eq.~\eqref{eq:cond-def-limit}, in units of $1/N$, the
expectation value of the vorticities at the ends of the hairpin in its Gibbs state, Definition~\ref{post:cond}, which the transforms
\eqref{eq:cond-def-transforms} carry to the energy spectrum. Its numerator $\widehat G$ is the limit of the source function of this
ensemble; its denominator $\widehat Z$ is the partition function of the two pendulums of Sec.~\ref{sec:cond-pendulum}.

What we compute is the source function $W_N(h)$ of Eq.~\eqref{eq:3d-source-function}, whose Hankel transform is the measure $V_N$ of the numerator, in
the limit of large $N$. Divided by the bare hairpin with the phases at the marks divided out, which tends to $N^{3/2}\widehat Z$ in the critical layer
(Sec.~\ref{sec:cond-def}), it tends there to the conditional source $C/N$ (Sec.~\ref{sec:S-finiteN}), whose Hankel transform is the energy spectrum. Only the polygons with turning angles near $\pi$ contribute: there the polygon goes back and forth, a zig-zag
whose direction turns slowly as the spins dictate, and the two arcs of the hairpin become the two quantum pendulums of
Sec.~\ref{sec:3d-fermion}. We justify this selection of the asymptotics $\beta\to\pi$ in Supplement~\ref{sec:S-small-angles} for the
small angles and, by the symmetry $\beta\to2\pi-\beta$, for the angles near $2\pi$, the two mirror regions where the saddle point of Ref.~\cite{migdal2024quantum}
lay: at fixed $h<\pi/2$ their contribution is exponentially small in $\sqrt N$, asymptotically of order $e^{-\frac12\sqrt{\pi hN}}$ up to
powers of $N$. The bound rests on one lattice spectral inequality that we verify numerically, and for larger $h$ the decay persists
in our computations with a smaller rate, which we have not bounded. The vorticities at the endpoints of the hairpin become operators acting on the states of the pendulums.
Summing over the rational angles, the positions of the endpoints and the spin sequences of zero total spin gives
\begin{equation*}
 \boxed{W_N(h)=\sqrt N\,\widehat G(h)+o\bigl(\sqrt N\bigr),}
 \tag{\ref{eq:ev-G0}}
\end{equation*}
where $\widehat G$ is a double quadrature over the fraction $x$ of the polygon on one arc of the hairpin and an imaginary energy $\omega$
of the pendulums: the trace of their resolvents with the spin insertions at the two endpoints, Eq.~\eqref{eq:ev-floquet} of
Sec.~\ref{sec:ev-floquet}. In the Bloch states of the two pendulums the same source is a sum over pairs of states at the same
quasi-momentum of the products of the matrix elements of the spin insertions at the two endpoints, divided by the square of the sum of
the two energies, $\Lambda=xE+yE'$, together with the analogous contribution of the mean $\langle f\rangle$. The weight $1/\Lambda^2$ is
what the integral over the inverse temperature gives to a pair of levels with the two insertions (Sec.~\ref{sec:cond-partition}). This
band-sum form, Eq.~\eqref{eq:S-ev-bands}, is the one in which the Supplement derives the source step by step, and we use it only as a
check of the quadratures (Supplement~\ref{sec:S-even-formulas} and Supplement~\ref{sec:pend-floquet}). The leading contributions come from the contact terms of
Sec.~\ref{sec:contact}; the product of the two vorticities is smaller by $1/N$. The factor $\sqrt N$ counts the pairs of endpoints, the
fraction of the angles near $\pi$ and the order of the insertions (Supplement~\ref{sec:S-even-steps}, Step~9). The exact trace at a single angle
and a single pair of endpoints converges to this formula as $1/N$ (Supplement~\ref{sec:S-valid}). The partition function counts the same pairs and the same angles, without the insertions, and grows as $N^{3/2}$
(Sec.~\ref{sec:cond-pendulum}); in the conditional correlation only the order $1/N$ of the insertions remains, which the renormalization
of Sec.~\ref{sec:3d-renorm} turns into the amplitude $(\nu/\widetilde\nu)^{1/2}$.

Near $\beta=\pi$ the rational angles are counted by a sum of Euler totients, cut off at $q<N$. In the limit their density becomes uniform:
of the arithmetic only the factor $\zeta(2)$ is left, and it cancels against the number of angles in the normalization. In the conditional source even this cancellation is not needed: the
same uniform density weighs the partition function (Sec.~\ref{sec:cond-pendulum}), and the ratio does not depend on it at all. Nothing
else of the arithmetic remains in the scaling function \eqref{eq:ev-G0} or in the partition function, and, as we show in
Sec.~\ref{sec:3d-final}, nothing in the Mellin amplitude of the spectrum. At
finite $N$ the zeros of the Riemann zeta function are present, but they disappear in the limit (Remark~\ref{rem:ev-zeros}). The counting is
in Supplement~\ref{sec:S-even-arith-steps} and Supplement~\ref{sec:S-arith}.

\subsection{The Floquet form}

The sums over the Bloch states in the band-sum form \eqref{eq:S-ev-bands} and the integral over the Bloch angle can be carried out
exactly, and the source becomes
an integral of solutions of the Mathieu equation at complex energies,
\begin{equation*}
 \boxed{\widehat G(h)=\frac{\sqrt{2\pi}}{64\pi^2}\int_0^1\dd x\int_{-\infty}^\infty\frac{\dd\omega}{2\pi}\;\mathcal T(h,x,\omega),}
 \tag{\ref{eq:ev-floquet}}
\end{equation*}
where $\mathcal T$ is an integral over one period of products of the Floquet solutions of the two pendulums at the energies $\ii\omega/x$ and
$-\ii\omega/y$, acted on by the endpoint operators. The source is thus a double integral, over the arc fraction $x$ and an imaginary energy
$\omega$. The derivation is in Supplement~\ref{sec:S-floquet-steps}, and the explicit form of $\mathcal T$ and its check against the band sums in
Supplement~\ref{sec:pend-floquet}.

\subsection{Values and asymptotes}

We evaluate the quadratures \eqref{eq:ev-floquet} and \eqref{eq:cond-floquet} with the Floquet solutions in their Riccati form, the
periodic logarithmic derivatives $\eta_\pm=\psi_\pm'/\psi_\pm$, in which the kernel of the resolvent stays bounded at any depth of the
wells and at any $\omega$; the Fourier recursion \eqref{eq:3d-fourier-matrix} at complex energy loses digits in deep wells. The numerical
method, its accuracy, far below the digits shown, and a table of values are given in Supplement~\ref{sec:pend-floquet}, and the checks
of the partition function in Supplement~\ref{sec:S-cond-checks}. The band sums of our earlier evaluation, with the Fourier matrices of
the pendulum (Supplement~\ref{sec:pendulum} and~\ref{sec:ev-eval}), agree with the quadratures to $\QGARCHSMALL$ for $h\le\frac12$, but they were not converged
at $h\ge1$: their error, from the truncation of the Fourier basis and the fits of the end layers, grows from $\QGARCHONE$ at $h=1$ to
$\QGARCHEIGHTY$ at $h=80$. The constants of the large-$h$ asymptotes below are therefore new.

The results are best stated for three functions that stay finite as $h\to0$: the numerator $g=h\widehat G$, the partition function
$\Pi=h\widehat Z$ and their ratio, the conditional source $C=g/\Pi$. The partition function is positive and increases monotonically, from
$\sqrt\pi/4$ at $h\to0$ to a logarithmic growth, so the zeros of $C$ are those of the numerator. The conditional source is positive except
in the interval $\QCDIPLO<h<\QCDIPHI$, where it dips to $\QCMIN$ at $h\simeq\QCMINH$, a fraction $\QCMINREL$ of $C(0)$; the source
$\widehat G$ itself dips to $\GCMIN$ at $h\simeq\GCMINH$. At the next minimum of its oscillation, near $h\simeq\QCSECH$, the conditional source comes within $\QCSECMIN$ of zero, but it
stays positive there and at all its later minima. The $\langle f\rangle$ part of the numerator is at most $\QFPARTMAX$ of the total for $h\le1$; near
$h\simeq2$ it is comparable to the rest. For example, $C=\QCVONE$ at $h=1$, $\QCVTEN$ at $h=10$ and $\QCVHUNDRED$ at $h=100$. The three
functions are shown in Fig.~\ref{fig:ev-G0}.

\begin{figure}[t]
 \centering
 \includegraphics[width=0.62\textwidth]{figures/qsp_source.pdf}
 \caption{The conditional source $C(h)=g/\Pi$ (solid), in units of $1/N$, with its numerator $g=h\widehat G$ (dashed) and the partition
 function $\Pi=h\widehat Z$ (dash-dotted), against $h$ on a logarithmic axis, $10^{-3}\le h\le10^3$, with a linear vertical axis: lines
 through the Floquet quadratures \eqref{eq:ev-floquet} and \eqref{eq:cond-floquet}. Dotted: the limits $\frac18$, $\sqrt\pi/32$ and
 $\sqrt\pi/4$ as $h\to0$. Thin solid lines: the laws $C\simeq\frac18-(4a_{1/2}/\sqrt\pi)h^{1/2}$ at small $h$, Eq.~\eqref{eq:ev-small}, and
 $\Pi\simeq(\log h+\bar\kappa)/(4\sqrt{2\pi})+c_0/h$ at large $h$, Eq.~\eqref{eq:ev-large}. Inset: $10^4\,C(h)$ on $1.2<h<2.5$, with
 linear axes and the line $C=0$; $C$ is negative on $\QCDIPLO<h<\QCDIPHI$, with the minimum $\QCMIN$ at $h\simeq\QCMINH$; the open circles mark the zeros and the dot the minimum.}
 \label{fig:ev-G0}
\end{figure}

\paragraph{Small $h$.} For a weak potential only the lowest band of each pendulum counts in the bulk of the hairpin, and it gives the
leading terms exactly; the corrections come from the end layers $x\sim h$, where the short arc is not a weak pendulum:
\begin{equation*}
 \boxed{\begin{gathered}
 h\widehat G(h)=\frac{\sqrt\pi}{32}-a_{1/2}\,h^{1/2}+O\bigl(h^{3/2}\bigr),\qquad
 h\widehat Z(h)=\frac{\sqrt\pi}4+c_{3/2}\,h^{3/2}+O\bigl(h^2\bigr),\\
 C(h)=\frac18-\frac{4a_{1/2}}{\sqrt\pi}\,h^{1/2}+O\bigl(h^{3/2}\bigr).
 \end{gathered}}
 \tag{\ref{eq:ev-small}}
\end{equation*}
The constant terms come from the ground band, and their ratio is $C(0)=\frac18$ (Sec.~\ref{sec:cond-zero}). Neither the numerator nor the
partition function has a term linear in $h$, and the partition function has no term in $h^{1/2}$: the weight $\sqrt{xy}$ of its bulk
vanishes at the ends. The first correction to $C$ is therefore that of the numerator alone, $-(4a_{1/2}/\sqrt\pi)\,h^{1/2}=-\QCSQRT\,h^{1/2}$,
and $C$ has no term linear in $h$ either. In the end layers, $x=h/(4w)$, the short arc is a pendulum of frequency $w$ with all its levels,
at the Bloch angle zero, the long arc is a free rotor in its constant state, with the kinetic energy $\mu$, and the vorticity at the end of
the short arc carries the phase $z\simeq w$. The two coefficients are quadratures of the resolvent $R_\mu=(H_w+\mu)^{-1}$ of this one
pendulum, $H_w=-\frac12\partial_\theta^2+\frac{w^2}2\sin^2\theta$, over its frequency and over the energy of the rotor:
\begin{equation}
 \begin{gathered}
  a_{1/2}=\frac1{16\pi^{3/2}}\int_0^\infty\frac{\dd w}{\sqrt w}\Bigl\{\int_0^\infty\frac{\dd\mu}{\sqrt\mu}\Bigl[\bigl\|R_\mu P_+\bigr\|^2
 +2w\operatorname{Im}\bigl\langle R_\mu Q_+\big|R_\mu P_+\bigr\rangle\Bigr]+\frac\pi w\Bigr\}=\QGA,\\
 c_{3/2}=\frac1{4\pi^{3/2}}\int_0^\infty\frac{\dd w}{w^{3/2}}\Bigl\{\int_0^\infty\frac{\dd\mu}{\sqrt\mu}\,\bigl\langle1\big|R_\mu\big|1\bigr\rangle
 -\frac{2\pi}w\Bigr\}=\QPIC,
 \end{gathered}
 \label{eq:ev-small-a}
\end{equation}
with $P_+=e^{\ii\theta}\sin(w\cos\theta)$, $Q_+=e^{\ii\theta}\sin\theta\cos(w\cos\theta)$ and the scalar product normalized on one period;
the terms $\pi/w$ and $2\pi/w$ subtract the free rotor, $w\to0$. The resolvent acting on $P_+$ or on $1$ is the Fourier recursion
\eqref{eq:3d-fourier-matrix} at $\alpha=0$, a continued fraction (Supplement~\ref{sec:S-asym-steps}). Fits of the computed values,
of $h\widehat G$ at $h\le0.02$ and of $h\widehat Z$ at $h\le0.04$, reproduce $a_{1/2}$ and $c_{3/2}$ to a relative $\QSMALLAGREE$. The
coefficient $\QGAFITOLD$ that we obtained before from a fit of the computed values, biased by a spurious term linear in $h$, is replaced
by the quadrature; the next coefficient of $h\widehat G$, $\QGC$, is still a fit. The
correction of order $\sqrt h$ to $C$ fixes the ultraviolet law of the spectrum (Sec.~\ref{sec:3d-final}).

\paragraph{Large $h$.} In the semiclassical limit of deep potential wells the leading term of order $h^{-2}$ cancels identically, and what
remains is an oscillating term and a logarithm (Supplement~\ref{sec:S-asym-steps}). For $\QGFITLO\le h\le\QGHMAX$ the computed values of the numerator, and for $\QZFITLO\le h\le\QZHMAX$ those of the partition function,
follow, up to terms of higher order in $1/h$,
\begin{equation*}
 \begin{gathered}
 h\widehat G(h)={\rm Re}\Bigl[e^{2\ii h}\Bigl(D+\frac{D_1}h\Bigr)\Bigr]h^{-5/2}+\frac{E'\log h+F}{h^2},\\
 h\widehat Z(h)=\frac{\log h+\bar\kappa}{4\sqrt{2\pi}}+\frac{c_0}h+O\Bigl(\frac{\log h}{h^2}\Bigr),\qquad \bar\kappa=\log64+\gamma_E-1,
 \end{gathered}
 \tag{\ref{eq:ev-large}}
\end{equation*}
with $D$ computed in the semiclassical limit in Sec.~\ref{sec:3d-osc}, which the quadratures confirm to $\QDACC$, and with $E'=\QEPRIME$,
$F=\QFTAIL$, the next oscillating coefficient $|D_1|=\QDONE$ and $c_0=\QPICZERO$ fitted, with the next orders included, to a relative
$\QGTAILRMS$ (rms); the non-oscillating part $g_s$ of $h\widehat G$ multiplied by $h^2/\log h$ stays between $\QGTAILLO$ and $\QGTAILHI$
over this range, and the slope of $h^2g_s$ in $\log h$ between $\QEPSLOPELO$ and $E'$: the form is a logarithm, without a $\log^2h$.
The fitted $E'$, $c_0$ and $D$ agree with the closed forms of Ref.~\cite{JiangMigdalLean2026} to $2\times10^{-8}$, $9\times10^{-8}$ and $5\times10^{-7}$
(Sec.~\ref{sec:S-tail-closed}); $F$ and $D_1$ remain fitted. It
is the logarithm to which the averaged contact part at fixed $x$ integrates (Supplement~\ref{sec:ev-eval}). The logarithm of the
partition function has another origin: every level below the barrier contributes with its weight $1/\Lambda$, and the levels of the deep
wells are equidistant, so that their sum is harmonic (Sec.~\ref{sec:cond-pendulum}). Its constant $\bar\kappa$ is derived, by matching
the frozen angle to the harmonic wells at fixed $x$ and averaging over the semicircle law of $x$ (Supplement~\ref{sec:S-cond-checks}).
The earlier fit of the numerator on $10\le h\le80$, $E'=\TAILEONE$ and $F=\TAILF$, rested on the unconverged band sums; $E'$ is
$\QEPSHIFT$ lower. Hence the conditional source at large $h$,
\begin{equation*}
 h^2C(h)=4\sqrt{2\pi}\Bigl[E'+\frac{F-\bar\kappa E'}{\log h+\bar\kappa}\Bigr]
 +\frac{4\sqrt{2\pi}\,{\rm Re}\bigl(De^{2\ii h}\bigr)}{h^{1/2}\,(\log h+\bar\kappa)}+O\Bigl(\frac1h\Bigr),
 \tag{\ref{eq:ev-C-large}}
\end{equation*}
with $A_c=4\sqrt{2\pi}E'=1/(128\sqrt2)=\QAC$ and $B_c=4\sqrt{2\pi}(F-\bar\kappa E')=\QBC$. The conditional source falls as $h^{-2}$, but its
coefficient approaches the limit $A_c$ only logarithmically, and from below: $h^2g_s$ and $\Pi$ both grow as $\log h$, but with different
constants, $F/E'=\QFOVERE$ against $\bar\kappa$. The oscillation, from the stationary point $x=\frac12$ of the endpoint phase, is divided
by the same logarithm. The ratio of the two laws \eqref{eq:ev-large} reproduces the computed $C$ to a relative $\QCLAWA$ at $h\ge80$ and
$\QCLAWB$ at $h\ge400$. We use \eqref{eq:ev-large} beyond the computed values; the leading infrared law of the spectrum depends on $E'$
and $F$ (Sec.~\ref{sec:3d-final}).

\subsection{Closed forms of the large-\texorpdfstring{$h$}{h} constants}
\label{sec:S-tail-closed}

Four of the constants of the large-$h$ laws \eqref{eq:ev-large} and \eqref{eq:ev-C-large}, which we fitted to the Floquet values
above, have been derived in closed form by M.~Brenner, Y.~Jiang and their colleagues at Google Research in the forthcoming
paper~\cite{JiangMigdalLean2026} (Theorem~G.3 and Appendix~G.4 there), from the deep wells of the two pendulums. They are
\begin{equation}
 \begin{gathered}
 c_0=\frac{7\pi^{3/2}}{512\sqrt2},\qquad E'=\frac1{1024\sqrt\pi},\qquad A_c=4\sqrt{2\pi}\,E'=\frac1{128\sqrt2},\qquad
 D=\frac{I_2+\ii I_1}{128\pi},\\
 I_1=\int_0^\infty\frac{\tau\,\dd\tau}{\cosh\tau\sqrt{\sinh2\tau}}=\frac{\pi-2\log2}{2\sqrt2},\qquad
 I_2=\int_0^\infty\frac{\tau\tanh\tau\,\dd\tau}{\sqrt{\sinh2\tau}} .
 \end{gathered}
 \label{eq:S-tail-closed}
\end{equation}
The coefficient of the oscillating term follows: in the convention of Eq.~\eqref{eq:ev-D},
$A_2=32\sqrt{2\pi}\,e^{-3\ii\pi/4}D=e^{-3\ii\pi/4}(I_2+\ii I_1)/(2\sqrt{2\pi})$, and the two constants of the threshold,
Eq.~\eqref{eq:ev-a2}, become
\begin{equation}
 a_2=8\sqrt2\,{\rm Im}\bigl(De^{\ii\pi/4}\bigr)=\frac{I_1+I_2}{16\pi},\qquad
 \kappa_2=4\sqrt2\,\pi\,{\rm Re}\bigl(De^{\ii\pi/4}\bigr)=\frac{I_2-I_1}{32}.
 \label{eq:S-tail-closed-a2}
\end{equation}
Both are positive, since $I_2>\pi/(2\sqrt2)>I_1>0$~\cite{JiangMigdalLean2026}.

The derivations are short. The constant $c_0$ of the partition function is the first-order correction of the quartic anharmonicity
$-\frac16\omega_L^2\theta^4$ of the wells to the two-oscillator Mehler trace $\sqrt{xy}/\sinh\tau$, $\tau=hT/4$: by Wick's theorem it
is a sum of two integrals over $\tau$, equal to $\pi^2/32$ and $\pi^2/16$, weighted by $\int_0^1\sqrt{xy}\,\dd x=\pi/8$ and
$\int_0^1(xy)^{3/2}\dd x=3\pi/128$, and $c_0=4(2\pi)^{-3/2}\bigl(\frac\pi8\cdot\frac{\pi^2}{32}+2\cdot\frac{3\pi}{128}\cdot\frac{\pi^2}{16}\bigr)$.
The logarithm $E'\log h$ of the numerator comes from its phase-averaged part, written in the sum and difference of the two well
coordinates: there the terms of order $h^{-2}$ cancel identically, the contact terms of the tips have no pole in $\tau$, and the quartic
anharmonicity leaves the pole $-xy(x-y)/(8\tau)$, which integrates over $16xy/h<\tau<1$ to $\log h$; with the contact factor
$\frac12-x$ the average over $x$ is $\int_0^1(1-2x)\,xy(x-y)\,\dd x/8=1/320$, and this gives $E'$. The amplitude $D$ comes from the
oscillating part: its contact density factors exactly as $A(x)=2\sqrt{xy}\,(x-\frac12)^2A_2$ for every $x$, so that the quadratic
vanishing at the stationary point $x=\frac12$ assumed in Sec.~\ref{sec:3d-osc} is exact, and the degenerate stationary phase gives $D$.
The closed form of $I_1$ follows by the substitution $s=\tanh\tau$ from Clausen's integral; $I_2$ is a single convergent quadrature.

\begin{table}[ht]
\centering\small
\caption{The closed forms \eqref{eq:S-tail-closed} and \eqref{eq:S-tail-closed-a2} of Ref.~\cite{JiangMigdalLean2026} against the values fitted to
the Floquet values in this paper.}
\label{tab:S-tail-closed}
\begin{tabular}{@{}llll@{}}
\toprule
Constant & Closed form & Value & Fitted here \\
\midrule
$c_0$ & $7\pi^{3/2}/(512\sqrt2)$ & $0.0538316746$ & $0.05383167$ \\
$E'$ & $1/(1024\sqrt\pi)$ & $5.509664\times10^{-4}$ & $5.509664\times10^{-4}$ \\
$A_c$ & $1/(128\sqrt2)$ & $5.524272\times10^{-3}$ & $5.52427\times10^{-3}$ \\
$I_1$ & $(\pi-2\log2)/(2\sqrt2)$ & $0.6205917$ & \\
$I_2$ & Eq.~\eqref{eq:S-tail-closed} & $1.1886751$ & \\
${\rm Re}\,D$ & $I_2/(128\pi)$ & $2.955992\times10^{-3}$ & $2.955991\times10^{-3}$\\
${\rm Im}\,D$ & $I_1/(128\pi)$ & $1.543285\times10^{-3}$ & $1.543284\times10^{-3}$\\
$|D|$ & & $3.334609\times10^{-3}$ & $3.334608\times10^{-3}$\\
$\arg D$ & & $0.4811606$ & $0.4811606$\\
$A_2$ & $e^{-3\ii\pi/4}(I_2+\ii I_1)/(2\sqrt{2\pi})$ & $-0.080127-0.255192\,\ii$ & $-0.08012-0.25519\,\ii$\\
$a_2$ & $(I_1+I_2)/(16\pi)$ & $0.0359942$ & $0.0359942$\\
$\kappa_2$ & $(I_2-I_1)/32$ & $0.0177526$ & $0.0177526$\\
\bottomrule
\end{tabular}
\end{table}

The agreement, shown in Table~\ref{tab:S-tail-closed}, is within the errors of the fits: $2\times10^{-8}$ for $E'$, $9\times10^{-8}$ for
$c_0$ and $5\times10^{-7}$ for $D$. The fitted values were obtained independently, from the Floquet engine of the full pendulums at
$h\le\QGHMAX$, and they test both computations. Two remarks on the status. First, in Ref.~\cite{JiangMigdalLean2026} these constants are proved as
properties of the deep-well asymptotic profile of the source; that the full Mathieu source follows this expansion at large $h$ is
stated there as an open extension, and the evidence for it is the agreement of Table~\ref{tab:S-tail-closed} together with the
logarithmic form of the computed tail (Sec.~\ref{sec:ev-eval}). Second, the constant $F$ of the numerator, and with it
$B_c=4\sqrt{2\pi}(F-\bar\kappa E')$ and the first moment $M$, as well as the next oscillating coefficient $D_1$, are not among these
closed forms; they remain fitted. Thus the leading infrared amplitude $A_c$ of the spectrum and the amplitude and phase of the wave
of Sec.~\ref{sec:3d-osc} are closed forms, while the double-logarithmic correction of the infrared law, through $B_c$ and $M$, is
numerical.

\subsection{The evidence over the whole ensemble}
\label{sec:S-whole-evidence}

The exact sums over the finite ensemble, computed with the transfer formula up to $N=120$, follow the continuum angle by
angle where $\delta=\xi/\sqrt N$ is small, and approach it as $N$ grows where it is not (Supplement~\ref{sec:ev-whole}).
Together with the tests at fixed $x$, which converge as $1/N$, this supports
\begin{equation*}
 W_N(h)=\sqrt N\,\widehat G(h)\,\bigl(1+o(1)\bigr),\qquad h>0\ \hbox{fixed},
 \tag{\ref{eq:ev-whole}}
\end{equation*}
and that no other region of angles contributes at this order. This is numerical evidence over the whole ensemble, not
a theorem, and the convergence is not uniform in $h$. A direct Monte Carlo simulation of the critical layer of the ensemble, with the Markov-chain
algorithm of Ref.~\cite{Migdal2023Numerics}, reaches $N=10^5$ (Supplement~\ref{sec:S-mc}). In the layer $\xi<40$ near $\beta=\pi$,
where the phase of the hairpin factor is of order $h$ and there is no sign problem, it reproduces $\sqrt N\,\widehat G(h)$ within
\MCDEVFOUR{} at $N=10^4$ for $0.2\le h\le0.5$, and within the statistical errors, \MCERRFIVE{}, at $N=10^5$. This confirms by direct simulation that the pendulums describe the
zig-zag layer of the quantum trace at large $N$; that the rest of the ensemble does not contribute at this order is supported by the exact sums, and is now proved
(Sec.~\ref{sec:S-finiteN-proof}). For the small angles, and by the symmetry $\beta\to2\pi-\beta$ for the angles near $2\pi$, it is proved for $h<\pi/2$, up to one spectral inequality that we verify numerically: their contribution is exponentially small in
$\sqrt N$ (Supplement~\ref{sec:S-small-angles}).
The generic angles, $\beta=O(1)$, and the crossover to the near-$\pi$ layer, which this argument leaves open
(Remark~\ref{rem:3d-matching}), are covered for every $h>0$ by the proof outlined in Sec.~\ref{sec:S-finiteN-proof}, as are the small
angles, without the spectral inequality.

For the partition function the evidence is of another kind. In the pendulum limit it is checked without the pendulum spectra: the killed
Brownian bridge of the Feynman--Kac formula \eqref{eq:cond-survival} reproduces the survival probability at five points $(x,\xi,h)$, a
Monte Carlo of the whole integral reproduces $h\widehat Z$ at $h=0.1$, $1$, $4$ and $16$, within $1.6$ and $0.6$ standard deviations, and the
Floquet quadratures agree with the band sums to $\QZFLOQACC$ for $10^{-3}\le h\le250$ (Supplement~\ref{sec:S-cond-checks}). At finite
$N$ the exact zig-zag walk of the slow angle at $N=\QWALKN$, with balanced spins and with the phases at the marks divided out, reproduces
the survival probability at the same five points: this is the finite-$N$ meaning of the bulk of the bare hairpin. The exact transfer sums
of the bare hairpin itself, with these phases, are $\QDNRATLO$ to $\QDNRATHI$ of their own pendulum limit at $N=\QDNN$ for
$\frac12\le h\le4$, and the ratio rises with $N$ (Sec.~\ref{sec:hairpin-not-one}). In the critical layer the ratio is tested at finite
$N$: the source function divided by the bulk of the bare hairpin, from the same samples, converges to the pendulum ratio of the layer
(Sec.~\ref{sec:S-finiteN}). The same test over the whole even ensemble at zero winding, summed over all labels at $N=2000$ to $32000$
and $64000$ at $h=\frac14$, with the numerator beyond $\xi=40$, $24$ and $96$ entered as zero with an estimated bound, compares the ratio
with $C(h)/N$ (Sec.~\ref{sec:S-finiteN}): at $h=\frac14$, $\frac12$ and $1$ it agrees within $1.6$ standard deviations, with errors of
$0.45$ to $1.0$ percent, and the labels outside the layer add their pendulum content within these errors. The
bound on the small angles has not been written for the partition function. The conditional source thus rests on Definition~\ref{post:cond}, which defines it, and on the pendulum limit of its numerator, supported over the whole
ensemble as above, and on that of its partition function, checked at fixed $(x,\xi,h)$ and, at finite $N$, in the critical layer and,
at $h\ge\frac12$, over the whole ensemble (Sec.~\ref{sec:S-finiteN}).

\section{The whole ensemble}
\label{sec:ev-whole}

The transfer formula of Sec.~\ref{sec:3d-transfer} gives every label of the finite ensemble exactly. The weight of the
continuum source extends to large $\xi$: at $h=\frac12$ the labels with $\xi<6$ carry $\GCWINDOWFRAC$ of $\widehat G$, and the rest
comes from $6\le\xi\lesssim14$. At $N\le120$ these labels have $\delta=\xi/\sqrt N\gtrsim0.5$, outside the zig-zag regime, so the
whole-ensemble sum is not yet close to its limit. The meaningful comparison is label by label. Per label the
continuum gives $g(\xi)=N\int_0^1\dd x\,\mathrm E[\cdots]$, and $\widehat G=\frac1{2\pi}\int_0^\infty g\,\dd\xi$. The exact labels against the
continuum $g(\xi)$ at the $\xi$ of each label, summed in bins of $\xi$ ($h=\frac12$; contributions to $W_N/\sqrt N$ in units of $10^{-3}$;
the $\langle f\rangle$ part, about one percent, is not included in the continuum column):
\begin{center}\small
\begin{tabular}{rrrr|rrr}
\toprule
 & \multicolumn{3}{c|}{$N=90$} & \multicolumn{3}{c}{$N=120$}\\
$\xi$ & exact & continuum & ratio & exact & continuum & ratio\\
\midrule
\XITABLECORR
\bottomrule
\end{tabular}
\end{center}
For $\xi<2$, where the contact part is negative, the exact labels follow the continuum to a few percent. Near the zero
of $g$, $2\le\xi<3$, the ratio is not meaningful. For $3\le\xi<6$, where $\delta=\xi/\sqrt N$ is not small, the exact values differ from the continuum by up to a
factor of two, and the ratios move toward one between $N=90$ and $120$; together with the tests at fixed $x$ of Sec.~\ref{sec:S-valid}, which
converge as $1/N$, this supports the relation \eqref{eq:ev-whole} of Sec.~\ref{sec:3d-even}.
\section{Direct simulation of the ensemble by a Markov chain}
\label{sec:S-mc}

The transfer formula gives the source $W_N(h)$ exactly, but its cost grows as $N^4h$, and it stops near $N=120$, where the
labels that carry most of $\widehat G$ are still outside the zig-zag regime (Sec.~\ref{sec:ev-whole}). Here we go to
$N=10^5$ by a direct Monte Carlo simulation of the ensemble, with the Markov-chain algorithm of Ref.~\cite{Migdal2023Numerics}
(the version arXiv:2312.16584v1, Sec.~2.1 and Appendix~A). The question is a single one: does the layer near $\beta=\pi$, which
the pendulums describe, reproduce $\sqrt N\,\widehat G(h)$ at large $N$?

\paragraph{The sign problem and how the layer avoids it.} Let us stress why a straightforward simulation of the whole ensemble
fails, as it did in Ref.~\cite{Migdal2023Numerics} at $N=2\times10^8$. Every pair of tips enters with the phase
$J_0(hN|Q_{mn}|)$. At a generic angle $N|Q_{mn}|\sim\sqrt N$, so the average of this phase is suppressed as a Gaussian in
$h\sqrt N$, while each sample of it is of order one: the signal is buried in the fluctuations, and it gets worse as $N$ grows.
In the zig-zag layer, $\xi=\sqrt N|\pi-\beta|=O(1)$, the arc averages cancel to $O(1/N)$ for every word
(Remark~\ref{rem:S-small-angles}), the phase is of order $h$, and there is no sign problem. We therefore simulate the layer
directly, at large $N$, and compare it with the pendulum source; the rest of the ensemble is discussed at the end of this section.

\paragraph{The algorithm.} The Euler ensemble at zero winding gives equal weight to every coprime label $p/q$ with
$3\le q\le N-1$ and to every balanced word, $\sum_k\sigma_k=0$. Both are sampled as in Ref.~\cite{Migdal2023Numerics}.
\begin{enumerate}[leftmargin=*,itemsep=1pt]
\item \emph{The label.} Draw $q$ uniformly in $[3,N)$ and $p$ uniformly in $[1,q)$, and accept the pair if $\gcd(p,q)=1$ and
with probability $(q-1)/N$. Since $p$ takes $q-1$ values, every coprime label then has the same probability. (The version v1 of
Ref.~\cite{Migdal2023Numerics} accepts with $q/N$, which weights the labels by $q/(q-1)$; the bias is of order $1/N$, but it is
visible at $N=12$, and we correct it.) For the layer, the label is accepted only if $\xi_{\min}\le\sqrt N|\pi-\beta|<\xi_{\max}$,
and the measured fraction of accepted labels multiplies the result.
\item \emph{The word.} The spins are drawn one by one, with the conditional probabilities
\begin{equation}
 P(\sigma_k=\pm1\,|\,\sigma_1,\dots,\sigma_{k-1})=\frac{n_\pm}{n_++n_-},
 \label{eq:mc-markov}
\end{equation}
where $n_\pm$ are the numbers of $\pm1$ not yet used, starting from $n_\pm=N/2$. This Markov chain draws every balanced word with
the same probability, which is the measure of the Quantum Statistical Principle; it is the random history of the occupation
numbers of the fermionic trace of Sec.~\ref{sec:3d-fermion}, with the Markov operators \eqref{eq:fermion-markov}. One word costs
$O(N)$ operations.
\item \emph{The observable.} The vertices $f_k=Re^{\ii\beta S_k}$ and the prefix sums $\sum_{i<k}f_i$ are stored, $O(N)$
memory, so that the arc averages $Q_{mn}$, the centred vertex vorticities $a_k$ and the pair weight $\Phi_{mn}$ of
\eqref{eq:3d-pair-weight}, with all the contact terms, cost $O(1)$ for any pair. From each word we draw $N$ random pairs $(m,n)$
and $N$ random vertices $k$, and average
\begin{equation}
 \tfrac12N(N-1)\,\Phi_{mn}\,J_0\bigl(hN|Q_{mn}|\bigr)-\tfrac12\,a_k^2\,J_0\bigl(hN|m_k-\langle f\rangle|\bigr),
 \label{eq:mc-estimator}
\end{equation}
an unbiased estimator of $W_N(h)$ of \eqref{eq:3d-source-function}. The one-pair-per-word estimator of
Ref.~\cite{Migdal2023Numerics}, $O(1)$ memory, is the same with one pair; drawing $N$ pairs from each word reduces the
variance per unit of computer time by a factor of about four hundred at $N=10^4$ ($\xi<20$, $h=\frac12$).
\end{enumerate}
The statistical error is the scatter of the per-word averages; independent runs with different seeds are combined with inverse
variance weights. The pair weight is the one of the brute-force check \texttt{ref.py} of Sec.~\ref{sec:S-code}, term by term.

\paragraph{Validation.} Against the exact transfer sums, over the whole ensemble at $N=12$ and $40$, and over windows of $\xi$
at $N=60$ (the exact sums restricted to the labels of each window); the last column is the deviation in units of the
statistical error:
\begin{center}\small
\begin{tabular}{rlrrrr}
\toprule
$N$ & labels & $h$ & exact $W_N(h)$ & Monte Carlo & dev.\\
\midrule
\MCVALTABLE
\bottomrule
\end{tabular}
\end{center}

\paragraph{The layer at large $N$.} At small $h$ the layer reaches beyond $\xi=20$: at $N=10^4$ and $h=0.3$ the labels with
$\xi<20$ give $W_N/\sqrt N=\MCWINLOW$, and those with $20\le\xi<40$ add $\MCWINHIGH$, five percent of $\widehat G$. We therefore
take the layer $\xi<40$. At $N=10^4$ and $10^5$ it has $|\pi-\beta|<0.40$ and $0.13$, inside the zig-zag regime. The runs:
$22$ independent runs at each $N$, with $\MCWORDSFOUR$ words at $N=10^4$ and $\MCWORDSFIVE$ words at $N=10^5$ in all, each word with
$N$ pairs, on $22$ cores of one workstation. The result, against the pendulum source at the same $h$:
\begin{center}\small
\begin{tabular}{rrrrr}
\toprule
$N$ & $h$ & $\widehat G(h)$ & $W_N(h)/\sqrt N$, $\xi<40$ & ratio\\
\midrule
\MCTABLE
\bottomrule
\end{tabular}
\end{center}
At $h=0.2$, $0.3$ and $0.5$, where $\widehat G$ is large, the layer at $N=10^4$ reproduces the pendulum source within \MCDEVFOUR{},
with statistical errors of at most \MCERRFOUR{}; at $N=10^5$, with statistical errors of \MCERRFIVE{}, the ratios are consistent with one
within these errors. At $h=0.2$ the layer $\xi<40$ at $N=10^4$ is $1.1$ percent low, three standard errors; the next window,
$40\le\xi<80$, adds $W_N/\sqrt N=\MCWINFORTY$, consistent with zero but not precise enough to decide whether this percent is
the tail of the layer or a correction of finite $N$. At $h=1$, where $\widehat G$ is ten times smaller, the agreement is within the
statistical error. At
$N=10^3$ the window $\xi<40$ reaches $|\pi-\beta|\simeq1.3$, outside the zig-zag regime, and the layer is five percent low at $h=0.3$:
the convergence is in $N$, as \eqref{eq:ev-whole} states.

\paragraph{What the simulation does not show.} The rest of the ensemble carries the sign problem, and the simulation does not
resolve it: in the window $\xi\ge60$ its statistical errors exceed $\widehat G$ by one to three orders of magnitude at $N\ge10^4$. That
these labels do not contribute at the order $\sqrt N$ rests on the exact label-resolved sums (Sec.~\ref{sec:S-labels}: at $N=80$ the
angles below $\pi/2$ give $5\times10^{-6}$ of the total) and on the Gaussian suppression of the phase at generic angles. In other
words, the simulation verifies the statement of Sec.~\ref{sec:3d-even} that the zig-zag layer converges to the pendulum source; the
statement that nothing else contributes at this order remains numerical evidence of the kind given in Sec.~\ref{sec:ev-whole}.

The program \texttt{walker/walker.c} and the pooling script are described in Sec.~\ref{sec:S-code}.

\paragraph{The partition function.} The denominator of the conditional correlation is tested in the same way, without the spectra of
the pendulums. At fixed $(x,\xi,h)$ the survival $\operatorname{Tr}[K_xK_y]/Z_0$ of Eq.~\eqref{eq:cond-survival} is simulated in two ways.
\begin{enumerate}[leftmargin=*,itemsep=1pt]
\item \emph{The killed Brownian bridge.} The slow angle is $\theta_\tau=\theta_0+B_\tau$, with $\theta_0$ uniform on $[0,\pi)$ and $B$ a
Brownian bridge on the line, of duration $\xi^2$, with the generator $\frac12\partial_\theta^2$; it is killed at the rate
$\frac18b_x^2\sin^2\theta$ for $\tau<x\xi^2$ and $\frac18b_y^2\sin^2\theta$ after, $b_L=h/(2L)$. We draw $\QSUPMCPATHS$ paths, with $1000$ and
$4000$ time steps and the trapezoidal rule.
\item \emph{The exact zig-zag walk.} The Euler polygon itself at finite $N$: balanced spin sequences drawn with equal probabilities,
$\beta=\pi+\xi/\sqrt N$, $R=1/(2\sin\frac\beta2)$, the initial angle $\phi$ uniform, and the hairpin phase
$\prod_je^{\ii b_j(-1)^j\cos\theta_j}$ of Step~3 of Sec.~\ref{sec:S-even-steps}, with $b_j=hNR/n$ on the first arc and $-hNR/(N-n)$ on the
second, $n=xN$ even; $\QSUPMCWORDS$ words at $N=2000$ and $8000$. Multiplied by $e^{-\ii z\cos\theta_0}e^{\ii z\cos\theta_n}$, which divides out
the phases at the two marks, the average of the hairpin phase tends to $\operatorname{Tr}[K_xK_y]/Z_0$. Without this factor it tends to the
trace with the phases kept, $\operatorname{Tr}[e^{\ii z\cos\theta}K_xe^{-\ii z\cos\theta}K_y]/Z_0$, the literal denominator at one parity of
$n$ (Sec.~\ref{sec:S-cond-literal}).
\end{enumerate}
The exact values come from the levels of the two pendulums; the errors are one standard deviation:
\begin{center}\small\setlength{\tabcolsep}{4pt}
\begin{tabular}{lllllll}
\toprule
& \multicolumn{3}{c}{phases at the marks divided out} & & \multicolumn{2}{c}{phases kept}\\
$(x,\xi,h)$ & exact & bridge & walk, $N=8000$ & & exact & walk, $N=8000$\\
\midrule
\QSUPMCTABLE
\bottomrule
\end{tabular}
\end{center}
The bridge is within $1.6$ standard deviations of the exact survival at all five points, and the walk with the phases divided out within
$1.4$ at $N=8000$ (and $2.2$ at $N=2000$). With the phases kept the walk follows its own exact value, smaller by $8$ to $36\%$, within $2.4$
standard deviations. What this means for the conditional correlation is said in Sec.~\ref{sec:S-cond-checks}. A third simulation samples the whole
integral $h\widehat Z$, $x$, $\xi$ and the bridge together: $x$ from the semicircle law, and $\xi$, with the weights of importance
sampling, from two half-normal laws, the first, drawn with probability $0.85$, of the variance $32xy/h^2$ set by the mean rate of
killing, the second wider; the survival at the mean rate, $e^{-\xi^2h^2/(64xy)}$, serves as a control variate with its exact integral,
and the time step is below $0.05$, shorter than the correlation time $\frac12$ of $\cos2\theta$. It gives \QHZMC{} at $h=0.1$, $1$, $4$
and $16$, within $0.6$ standard deviations of the Floquet values (at $h=16$, of their interpolation), and at $h=0.1$ it resolves the
correction of the end layers, $h\widehat Z-\sqrt\pi/4=9.3\times10^{-4}$, as $(9.0\pm1.1)\times10^{-4}$. The ratio of the source to the
partition function is simulated in the critical layer in Sec.~\ref{sec:S-finiteN}. The programs are listed in Sec.~\ref{sec:S-code}.

\section{The finite-$N$ test of the conditional ratio}
\label{sec:S-finiteN}

The conditional source is the limit $C(h)=\lim_{N\to\infty}NW_N(h)/D^{\rm bulk}_N(h)$ of the source function $W_N$,
Eq.~\eqref{eq:3d-source-function}, divided by the bulk of the bare hairpin, the hairpin on the edge midpoints,
Eq.~\eqref{eq:S-cond-bulk}. We test the three limits
\begin{equation}
 \frac{W_N(h)}{\sqrt N}\to\widehat G(h),\qquad\frac{D^{\rm bulk}_N(h)}{N^{3/2}}\to\widehat Z(h),\qquad
 \frac{NW_N(h)}{D^{\rm bulk}_N(h)}\to C(h)
 \label{eq:S-finiteN-limits}
\end{equation}
in three ways: per pair of marks, by exact transfer sums; in the critical layer, by a Markov-chain simulation that gives the numerator
and the denominator from the same samples; and over the whole ensemble, by the same simulation in windows beyond the layer, with a bound
from exact sums further out.

\paragraph{Per pair of marks.} With the transfer formula of Sec.~\ref{sec:3d-transfer} and diagonal mark operators, the numerator and
the bulk of one pair of marks, $x=n/N$, averaged over the parity of $n$, are computed exactly at $\beta=\pi-\xi/\sqrt N$, at
$\xi=0.5$, $1$, $1.5$, $2$, $3$, $5$, $8$, $12$ and $16$, up to $16$, $12$, $8$ and $5$ at $h=0.25$, $0.5$, $1$ and $2$, with $x=0.1$,
$0.2$, $0.35$ and $\frac12$, for $N=250$ to $16000$. Both tend to their pendulum values as $1/N$. Extrapolated from the two largest $N$,
$N$ times their ratio agrees with the pendulum ratio to a median relative difference of $5\times10^{-6}$, and at most $2\times10^{-4}$,
at the $90$ points with $x\ne\frac12$; the bulk alone, at all $120$ points, agrees to a median of $3\times10^{-8}$ and at most
$4\times10^{-4}$. At $x=\frac12$ the kernel $\frac12-x$ of the contact terms vanishes, and with it the pendulum numerator; $N$ times the
finite-$N$ numerator vanishes as $1/N$. These are the integrands of the limits \eqref{eq:S-finiteN-limits} at fixed parameters, not the
limits themselves.

\paragraph{The critical layer.} The simulation of Sec.~\ref{sec:S-mc} is extended to the denominator. With exact rational labels in the
layer $\xi=\sqrt N|\pi-\beta|<\xi_{\max}$, balanced words and random pairs of marks, with the end layers and the coincident terms, it
computes $W_N$ and $D^{\rm bulk}_N$ on the same samples, so that the counting of the labels and of the pairs cancels in their ratio. The
targets are the pendulum values of the same layer, $\widehat G_<$, $\widehat Z_<$ and $C_<=\widehat G_</\widehat Z_<$, the integrals over
$\xi<\xi_{\max}$; $C_<$ is below $C$ by $2.8\%$ at $h=0.25$ with $\xi_{\max}=24$, by $0.8\%$ at $h=0.5$, and by less in the other cases.
The runs cover $N=2000$, $4000$, $8000$, $16000$ and $32000$, with $8\times10^6$ to $1.7\times10^7$ words at $N=2000$ and $5\times10^5$
to $10^6$ at $N=32000$, on $22$ cores of one workstation for $2.1$ hours; $213$ of the $270$ planned runs finished in the allotted time.
The errors are one standard deviation, by a blocked jackknife. A fit $NW_N/D^{\rm bulk}_N=r_\infty+a/N$ to the five values of $N$ gives
\begin{center}\small
\begin{tabular}{rrrrrr}
\toprule
$h$ & $\xi_{\max}$ & $C_<$ & $r_\infty$ & $r_\infty/C_<-1$ & $\chi^2/{\rm dof}$\\
\midrule
$0.25$ & $24$ & $4.6765\times10^{-2}$ & $4.650(12)\times10^{-2}$ & $-0.57(25)\%$ & $4.3/3$\\
$0.25$ & $40$ & $4.8116\times10^{-2}$ & $4.778(34)\times10^{-2}$ & $-0.7(7)\%$ & $8.4/3$\\
$0.5$ & $16$ & $2.4232\times10^{-2}$ & $2.4249(55)\times10^{-2}$ & $+0.07(23)\%$ & $1.1/3$\\
$1$ & $10$ & $4.6102\times10^{-3}$ & $4.572(33)\times10^{-3}$ & $-0.8(7)\%$ & $6.2/3$\\
$2$ & $10$ & $-3.3202\times10^{-4}$ & $-3.21(51)\times10^{-4}$ & $-3(15)\%$ & $2.4/3$\\
$4$ & $10$ & $1.8734\times10^{-4}$ & $2.02(80)\times10^{-4}$ & $+8(43)\%$ & $4.2/3$\\
\bottomrule
\end{tabular}
\end{center}
A fit with $1/\sqrt N$ in place of $1/N$ agrees with $C_<$ within $1.5$ standard deviations, except at $h=0.25$ with $\xi_{\max}=24$,
where it gives $-1.2(4)\%$; there the layer at $N=2000$ reaches $|\pi-\beta|=0.54$, outside the zig-zag regime (with $\xi_{\max}=40$ it
reaches $0.89$, but the errors are three times larger), and without this $N$ the fits in $1/N$ and $1/\sqrt N$ at $\xi_{\max}=24$ give $-0.25(32)\%$ and $-0.4(5)\%$. The
denominator alone, $D^{\rm bulk}_N/N^{3/2}$, is within $0.07$ to $0.34$ percent of $\widehat Z_<$ at $N=32000$, within $1.4$ standard
deviations except at $h=0.25$ with $\xi_{\max}=24$ ($2.8$), and the numerator $W_N/\sqrt N$, with larger errors, within $1.6$ standard
deviations of $\widehat G_<$.

The same samples give the literal ratio, whose denominator keeps the phases at the marks (Sec.~\ref{sec:S-cond-literal}). It converges
to its own pendulum limit, with $\operatorname{Tr}[A_zK_xA_zK_y]$ in the denominator, which is $36\%$ above $C$ at $h=0.5$ and $2.3$
times $C$ at $h=1$: at $N=32000$ the literal ratio is $0.03313$ against the limit $0.03325$, and $0.01072$ against $0.01066$, limits over
all $\xi$, whose tails beyond $\xi_{\max}$, one percent of $\widehat G$ at $h=0.5$, are not subtracted. The simulation follows the
definition in which the ratio is formed; which denominator is the measure is the content of Definition~\ref{post:cond}, not a question that the simulation decides.

In the critical layer the ratio thus converges to the pendulum ratio of the layer at $h\le1$ within one percent, with statistical errors
of $0.2$ to $0.7$ percent: within $1.2$ standard deviations, except at $h=0.25$ with $\xi_{\max}=24$, where the fit over all five values
of $N$ is $2.3$ standard deviations low and the fit over $N\ge4000$ agrees. At $h=2$, where $C$ is negative, and at $h=4$, where it is
small, the simulation reproduces its sign and its size within the larger relative errors. The test does not cover the rest of the
ensemble: the labels beyond $\xi_{\max}$ enter only through the tails of the pendulum integrals, and the generic and small angles not at
all. Beyond the layer the numerator has the sign problem (Sec.~\ref{sec:S-mc}). We expected to need there the exact transfer sums
label by label; next to the layer they need about $N/2$ walks of pairs of marks per label, which is too costly. The test over the whole
ensemble that follows deals with the sign problem in another way, by sampling only the near pairs of marks in the outer window and by a
bound from exact sums further out.

\paragraph{The whole ensemble.} Let us now sum over all labels. The same estimators are computed over the whole even ensemble at zero
winding, all coprime labels $p/q$ with $3\le q<N$ on both sides of $\pi$, the generic and the small angles included, and compared with
the full $\widehat G$, $\widehat Z$ and $C$, with no tails subtracted. The labels are divided into windows of $\xi=\sqrt N|\pi-\beta|$.
Each window contributes the exact fraction of the labels in it times its mean per label, and the errors of the independent windows add in
quadrature. The first window is the critical layer of the simulation above, with more runs at $h\ge0.5$ and with $N=64000$ added at
$h=0.25$: $\xi<16$ at $h=0.5$, $\xi<10$ at $h=1$, $2$ and $4$, and $\xi<40$ at $h=0.25$. Two more windows of the simulation carry the
numerator up to $\xi=40$, $24$ and $96$. In the outer one the distant pairs of marks carry almost all the noise and little of the
signal, and only the pairs at cyclic distance up to $N/16$ are sampled; the omitted pairs carry a part of the small pendulum content of
this window, as measured at $N=2000$ and $4000$ and assumed beyond, and twice this content, at most $7.2\times10^{-5}$ of $\widehat G$,
enters as a systematic error. The bulk of the bare hairpin is sampled with random pairs at all distances over all the labels beyond the
layer. Beyond $\xi=40$, $24$ and $96$ the numerator is not sampled. There the exact transfer sums at the first angle, for a list of
distances between the marks, are carried to larger $\xi$ by an estimated envelope, the decay of the end layers, or by the decay measured
to a second angle where this is slower, and multiplied by a safety factor $3$; at $N=32000$ there is no second angle, and where no sums
were computed, at $h=2$ and $4$ for the larger $N$ and at $N=64000$, three times the largest computed bound is used. This gives at most
$2.8\times10^{-4}$ of $\widehat G$, below $0.07$ standard deviations. The envelope is an estimate, not a theorem, and the decay is checked
on the sum over the distances, not term by term; the bound is therefore an estimate too, and the numerator beyond enters as zero with it.
The runs cover $N=2000$, $4000$, $8000$, $16000$ and $32000$, and $64000$ at $h=0.25$, on $22$ cores of one workstation for $5.8$ hours.
All $85$ deterministic jobs finished; $540$ of the $614$ Monte Carlo jobs ran, some of them stopped at the deadline with their words
kept. The $74$ jobs not started, about a tenth of the budget, and the words cut at the deadline remove $2.8\%$ of the planned words in
all; they are at $h\ge0.5$, mostly at $h=1$, $2$ and $4$, where the windows up to $\xi=24$ lost $9\%$ of their words. The loss does not
depend on the values of the words and so does not bias the sample; it enlarges the errors of the totals by up to $13\%$. Fits $r_\infty+a/N$ over $N$ give the following
limits. Their errors are statistical, multiplied by $\sqrt{\chi^2/{\rm dof}}$ where this exceeds one, unlike the table above; the two
systematic errors add at most $0.04\%$ to $r_\infty$. $W_\infty$ and $D_\infty$ are the limits of $W_N/\sqrt N$ and
$D^{\rm bulk}_N/N^{3/2}$ from fits of the same form, $\chi^2/{\rm dof}$ is that of the ratio, and at $h=0.25$ the fit of the denominator
is poor (see below):
\begin{center}\small
\begin{tabular}{rrrrrr}
\toprule
$h$ & $N$ & $r_\infty/C-1$ & $\chi^2/{\rm dof}$ & $D_\infty/\widehat Z-1$ & $W_\infty/\widehat G-1$\\
\midrule
$0.25$ & $2000$--$64000$ & $-0.2(1.0)\%$ & $3.9/4$ & $-0.10(13)\%$ & $-0.2(1.1)\%$\\
$0.5$ & $2000$--$32000$ & $-0.21(45)\%$ & $4.6/3$ & $-0.04(4)\%$ & $-0.25(44)\%$\\
$1$ & $2000$--$32000$ & $-1.6(1.0)\%$ & $3.3/3$ & $+0.02(4)\%$ & $-1.6(1.0)\%$\\
$2$ & $2000$--$32000$ & $-10(34)\%$ & $7.9/3$ & $+0.05(7)\%$ & $-10(34)\%$\\
$4$ & $2000$--$32000$ & $+7(55)\%$ & $2.7/3$ & $+0.12(9)\%$ & $+7(54)\%$\\
\bottomrule
\end{tabular}
\end{center}
Over the whole ensemble the ratio thus tends to $C$ within $1.6$ standard deviations at $h=0.25$, $0.5$ and $1$, with errors of $0.45$
to $1.0$ percent. Fits in $1/\sqrt N$ give $-0.4(1.6)\%$, $+0.08(70)\%$ and $-1.8(1.6)\%$; the data do not decide between the two forms.
At $h=2$ and $4$, where $\widehat G$ is small, the ratio is consistent with $C$, and the fits in $1/N$ and $1/\sqrt N$ give the sign of
$C$ at $1.7$ to $2.7$ standard deviations. The windows outside the critical layer add their pendulum content: extrapolated in $1/N$, the
numerator there differs from it by $+0.33(81)\%$, $-0.26(38)\%$ and $-1.02(80)\%$ of $\widehat G$ at $h=0.25$, $0.5$ and $1$, and the
bulk of the bare hairpin by at most $2\times10^{-4}$ of $\widehat Z$, each within $1.6$ standard deviations. At $h=1$ the deficit of the
ratio comes from the layer, $-0.6(9)\%$ of $\widehat G$, and from the windows outside it, mostly $10\le\xi<14$; with $N\ge4000$ only, the
ratio is $-0.8(1.5)\%$, and whether the deficit is a slow finite-$N$ term or a fluctuation is not decided. The denominator follows
$\widehat Z$ at $h\ge0.5$ within the errors, $0.2$ to $0.4$ percent, of fits with both $1/\sqrt N$ and $1/N$, which do not presuppose
the form of the approach: they give $+0.05(17)$, $-0.01(18)$, $+0.10(28)$ and $0.00(39)$ percent at $h=0.5$, $1$, $2$ and $4$. The fits
in $1/N$ alone, in the table, have errors of $0.04$ to $0.09$ percent; the fits in $1/\sqrt N$ alone, also with an acceptable $\chi^2$,
give $+0.14(7)$ to $+0.47(14)$ percent, $1.7$ to $5.1$ standard deviations above $\widehat Z$, so at that precision the limit depends
on the assumed form. At $h=0.25$ the denominator is not shown to tend to $\widehat Z$: the fit in $1/N$ is poor,
$\chi^2/{\rm dof}=14.6/4$, the fits with an acceptable $\chi^2$ lie above $\widehat Z$, by $+0.66(24)\%$ with both terms and
$+0.99(12)\%$ in $1/\sqrt N$, and the values at $N=32000$ and $64000$, $+0.13(20)\%$ and $+0.27(19)\%$, are still rising.

This is a test of the limit at five values of $h$, in the even ensemble at zero winding; beyond $\xi=40$, $24$ and $96$, where the small
angles are, the numerator enters only through the estimated bound. It is not a test of the weak limit, which needs the dominations of
Sec.~\ref{sec:S-weak-limit}, nor of the definition of the correlation. The programs and the pooled results are listed in Sec.~\ref{sec:S-code}.

\subsection{A proof of the limits}
\label{sec:S-finiteN-proof}

The tests above are numerical. The three limits \eqref{eq:S-finiteN-limits} are now a theorem for the even ensemble at zero winding.
For every compact interval $K$ of $h>0$, uniformly in $h\in K$,
\begin{equation}
 \frac{D^{\rm bulk}_N}{N^{3/2}}=\widehat Z+O_K\bigl(N^{-1/160}\bigr),\qquad
 \frac{W_N}{\sqrt N}=\widehat G+O_K\bigl(N^{-1/1000}\bigr),\qquad
 \frac{NW_N}{D^{\rm bulk}_N}=C+O_K\bigl(N^{-1/1000}\bigr).
 \label{eq:S-fp-theorem}
\end{equation}
All marks, all contact terms and the mean subtraction of the source are kept, and the traces of $\widehat G$ and $\widehat Z$ run over
the whole Bloch zone. Our own tools, Claude Opus and GPT Astra, working in collaboration, produced the proof on paper; here we
outline its ideas. It uses no hypothesis about the ensemble: it is a statement about the finite sums as they stand. The limits
themselves, for every $h>0$, and the grand canonical limit are proved and formally verified in Lean~4 in the forthcoming paper by
Y.~Jiang, A.~Migdal et al.~\cite{JiangMigdalLean2026}. The rates in \eqref{eq:S-fp-theorem} are not formalized;
they rest on the proof outlined here. Every constant in the errors is explicit, but the
constants are astronomically large and the exponents deliberately conservative. The bounds prove the limits, not their accuracy at the
values of $N$ of our tests, where the per-pair errors are $O(1/N)$.

\paragraph{Pairs of spins.} With $\beta=\pi+\delta$ the vertices are $f_k=R(-1)^ke^{\ii\delta S_k}$, $R=1/(2\cos\frac\delta2)$,
exactly, for every real $\delta$. Group the spins into adjacent pairs, $\epsilon_j=\frac12(\sigma_{2j}+\sigma_{2j+1})\in\{-1,0,1\}$.
Under the balanced words the $\epsilon_j$ are a lazy walk conditioned to return, and given the $\epsilon_j$ the two orders of each pair
with $\epsilon_j=0$ are independent and equally likely. Averaging over these orders is exact. At the orientation $\theta$ of the plane
wave, with $\phi_j=\theta+\delta S_{2j}$ and the sources $b_j=hR/x$ on the first arc and $-hR/y$ on the second,
\begin{equation}
 \begin{gathered}
 F_{N,n}(h,\delta)\equiv\bigl\langle J_0\bigl(hN|Q^{\rm mid}_{0n}|\bigr)\bigr\rangle
 =\int_0^{2\pi}\frac{\dd\theta}{2\pi}\;\Bigl\langle e^{\ii A_N}\prod_{j:\,\epsilon_j=0}\cos\bigl(b_j\sin\delta\sin\phi_j\bigr)\Bigr\rangle,\\
 A_N=(1-\cos\delta)\sum_jb_j\bigl[1_{\epsilon_j=0}\cos\phi_j-1_{|\epsilon_j|=1}\cos(\phi_j+\epsilon_j\delta)\bigr],
 \end{gathered}
 \label{eq:S-fp-pairs}
\end{equation}
for even $n$, the odd marks following by a displacement of one vertex. The pairs of zero spin give the positive weight
$\prod\cos\simeq\exp[-\frac14\delta^2\sum_jb_j^2\sin^2\phi_j]$: they are the fast pairs of Sec.~\ref{sec:cond-justify}, whose random order
kills the walk of the slow angle. The pairs of nonzero spin give the residual phase $A_N$. Each term of $A_N$ is of order $\delta^2$, and
there are $N/2$ of them; but the coefficient of $\cos\phi_j$ is $\eta_j=-\sigma_{2j}\sigma_{2j+1}$, whose conditional mean, given the past
of the balanced word, is $O(1/(N-2j))$. The sum is therefore a martingale plus a small drift: for every predictable $|g_j|\le G$,
\begin{equation}
 \Bigl\langle\Bigl|\sum_jg_j\eta_j\Bigr|\Bigr\rangle\le G\Bigl(\sqrt{N/2}+2\sum_{l<N}\frac1l\Bigr),
 \label{eq:S-fp-martingale}
\end{equation}
and the residual phase is of order $\xi^2/\sqrt N$. This cancellation of the bridge treats the whole balanced-word observable, the
alternating lattice modes included, with no truncation of frequencies.

\paragraph{From the walk to the pendulums.} The remaining weight is a discrete Feynman--Kac weight of the walk $S_{2j}$, positive and
explicit. Its comparison with the Brownian bridge needs only Robbins' bound on the factorials~\cite{Robbins1955}; the coupling of
random-walk bridges of Ref.~\cite{DimitrovWu2021} gives a sharper rate with universal constants. Uniformly on compact sets of
$(h,x,\xi)$ with $x$ away from the ends, and for each parity of the marks, the per-pair bulk tends to the survival
\eqref{eq:cond-survival},
\begin{equation}
 F(h,x,\xi)=\frac{\operatorname{Tr}\bigl[K_xK_y\bigr]}{Z_0(\xi^2)},
 \label{eq:S-fp-trace}
\end{equation}
with the error $O((1+\log N)/\sqrt N)$. The trace runs over one cell of the covering line, and $Z_0$ is the free trace of
\eqref{eq:S-cond-path}: the return on $\mathbb Z$, not modulo $q$, is built into the balanced words. The labels near $\pi$ are counted
with the M\"obius function. They are uniform in $\xi$ with the density $\dd\xi/\pi$, both sides of $\pi$ counted, up to
$O(\log N/\sqrt N)$. With the factor $\frac12$ of the unordered pairs this gives exactly the measure of the paragraph ``The measure''
of Sec.~\ref{sec:S-cond-checks} and the coefficient of \eqref{eq:cond-C}; no factor of two is lost.

\paragraph{The pendulum integral.} On every Bloch sector the pendulum $-\frac12\partial_\theta^2+a\sin^2\theta$ has the gap
$a/(4+2\pi^2a)$. This gives a Gaussian majorant of $\operatorname{Tr}[K_xK_y]$ in $\xi$, uniform in $x$. Jensen's inequality for the
survival gives $\operatorname{Tr}[K_xK_y]\ge Z_0\,e^{-h^2\xi^2/(64xy)}$ and
\begin{equation}
 h\widehat Z(h)\ge\frac{\sqrt\pi}4 ,
 \label{eq:S-fp-lower}
\end{equation}
which is the limit $h\to0$ of Sec.~\ref{sec:S-cond-checks}. The denominator of $C=\widehat G/\widehat Z$ is thus bounded away from zero
on every compact set of $h$, without any positivity at finite $N$.

\paragraph{Localization.} Outside the critical layer the sums are bounded label by label. The modulus of the exact pair formula, for
every mark and both parities, is dominated by a positive lazy walk in which each pair of zero spin carries the weight $|\cos(a\sin\psi)|$,
with the amplitude $a=h|\cos\frac\beta2|/L$ on an arc of length $L$. A discrete Mathieu gap, $\frac1{16}\min\{V,d\sqrt V,1\}$ for a
potential of size $V$ and a phase step $d$, makes this walk decay away from the aliases $a\in\pi\mathbb Z$. At the aliases the potential
has quartic zeros, and the gap is still of order $d^{4/3}$. Three more ingredients complete the label sum: the average over the
orientation of the plane wave; collars around the resonant angles $\beta=\pi/3$, $\pi/2$, $2\pi/3$ and their mirrors; and compact
sectors of generic angles, where the complex one-step operator $D_\lambda T$ of Sec.~\ref{sec:S-small-angles} has an explicit gap.
Together they localize the partition function for every $h>0$. The spectral inequality of Proposition~\ref{prop:S-sa-arcs}(b) is not
needed. In fact it cannot hold uniformly through the first alias, $|\lambda|\beta=\pi$, where an explicit quasimode gives
$\Psi_{\rm d}/\gamma_0=O(\beta^{3/10})$.

\paragraph{The numerator.} An exact marked formula expresses the source through the same pair transfer, with the insertions at the
two marks. The contact terms and the composition cancel to the required order. The per-pair source, averaged over adjacent parities,
tends to the pendulum density of $\widehat G$, and each parity also converges. The coincident term is $O(N^{-1/2})$ for every $h>0$,
and the pendulum density has a Gaussian envelope in $\xi$, uniform in $x$ up to the ends. The hard part is the tails of the finite
source, which cannot be bounded path by path.
(i)~The normal contact is of order $\xi^2\sqrt{xN}$ on a path. An exact cyclic relabelling of the balanced word turns it into a signed
current on the long arc, which the complex transfer smooths. Weighted moments of the short arc cancel its growth as $1/x$ at the ends.
(ii)~At the small angles the weights grow as $\beta^{-2}$, down to $\beta=2\pi/N$. There the complex transfer decays at a rate linear
in $\beta$ at every amplitude, the aliases included, and faster away from them. The few marks whose amplitude lies near an alias are
counted, and on them the centered source is at most $700\beta^2N^2$, since the centering cancels its parts of order $1/\beta$.
(iii)~Near the resonant angles a three-step contraction gives a gap linear in the distance to the resonance, the exact degeneracies of
the long arc included, and an angular trace estimate bounds the few remaining labels.

\paragraph{The grand ensemble.} The estimate left open in Sec.~\ref{sec:3d-grand} is also proved: $\sigma_W=O(N^{-1/4})$. The source of
the odd sector obeys the same bound, while the bulk of its bare hairpin is at least $e^{-4\pi^2h^2/9}N^2/384$ in the sector total at
large $N$. So the conditional correlation of the odd ensemble is $O(N^{-1/4})$. With the counts \eqref{eq:grand-ratio}, the conditional
correlation of the grand ensemble tends to $C(h)$ as $\mu\to0$. One point of definition must be added. At small odd $N$ the bulk of
the bare hairpin vanishes at isolated values of $h$ where the source does not: at $N=3$, for instance, at every $h=4j_{0,k}/(3\sqrt3)$,
with $j_{0,k}$ the zeros of $J_0$. The conditional correlation is not defined there. The grand average is therefore taken over
$N\ge N_0(h)$, beyond which all the conditional correlations are defined, with $N_0$ uniform on compact sets of $h$. Its limit does not
depend on $N_0$.

\paragraph{The checks.} The proof was refereed part by part, each part by an agent that had not worked on it, with its own exact
computations. These were sums over all balanced words up to $N=14$, exact transfer sums up to $N\approx3000$, and the gaps from
exact Bloch reductions of the operators on the line. No error affecting the result was found. Every recomputed inequality held, most
with wide margins, and the true rates of decay are much faster than the proved ones. Our earlier checks of the critical layer agree.
The exact pair formula \eqref{eq:S-fp-pairs} matches the direct sum over all balanced words for $N=8$, $10$, $12$ to $10^{-15}$. The
per-pair bulk at $(h,x,\xi)=(1,\frac12,1)$, $(2,0.3,1.5)$ and $(\frac12,\frac14,2)$ approaches \eqref{eq:S-fp-trace} as $1/N$ from
$N=200$ to $800$. None of this replaces a formal verification, which Ref.~\cite{JiangMigdalLean2026} gives for the limits but
not for the rates.

% ===== G4 BLOCK C: new section; insert after section sec:S-mc, i.e. immediately before \section{The spectrum: selected values and accuracy} (label sec:S-spectrum).
\section{The energy spectrum: details}
\label{sec:S-spectrum-details}

This section gives in full every paragraph of Sec.~\ref{sec:3d-final} of the main text that is condensed there: the renormalization, the weak limit, the positivity and the asymptotic laws of the spectrum, its threshold, its Mellin amplitude, the energy above a fixed wave number, the energy balance, and the vorticity correlation.

\subsection{Renormalization and the turbulent viscosity}
\label{sec:S-renorm}

By \eqref{eq:cond-def-transforms} and \eqref{eq:cond-def-limit}, at fixed
turbulent viscosity $\widetilde\nu=\nu N^2$ and fixed $kL$ the spectrum decreases as $N^{-1}$: the numerator grows as $N^{1/2}$,
Eq.~\eqref{eq:ev-whole}, the partition function of the hairpin as $N^{3/2}$, and what remains is the order $\xi^2/N$ of the two
vorticity insertions. Here $\nu$ is the viscosity of the
regularized loop equation, which the ensemble solves at every $N$. There is a power of $N$ in front of the spectrum, and one cannot simply set
$N=\infty$: the limit would be zero. We met this problem before: it is the energy normalization problem of Sec.~VII\,B of
Ref.~\cite{migdal2024quantum}, which was solved there by a renormalization, in the spirit of
Ref.~\cite{migdal2023exact}. We repeat the argument here. It involves two flows, which we keep apart: the physical flow, which we want to
describe, and an auxiliary flow, in which the limit $N\to\infty$ is computed.

\paragraph{The physical flow.} Recall which limit we are after. The physical problem has a fixed molecular viscosity $\nu$ and large
velocity circulations, $\Gamma\gg\nu$: we are interested in flows at a large Reynolds number, and above all in the limit of an infinite one.
In the dimensionless correlation functions and functionals the
circulation and the viscosity enter through one variable only, the ratio $\Gamma/\nu$, an effective
Reynolds number. By this homogeneity the physical limit of large circulation at fixed viscosity is
mathematically equivalent to the formal limit of vanishing viscosity, $\nu\to0$: the dimensionless scaling functions are the same in every
flow in which $\Gamma/\nu$ grows without bound, whatever its viscosity.

\paragraph{The auxiliary flow.} The scaling functions of the Euler ensemble stay finite in this limit if the cutoff is removed at the same
time. We therefore compute them in an auxiliary flow, whose viscosity vanishes as the cutoff is removed at a fixed turbulent viscosity,
\begin{equation*}
 \nu_N=\frac{\widetilde\nu}{N^2},\qquad N\to\infty\quad\hbox{at fixed}\quad\widetilde\nu ;
 \tag{\ref{eq:3d-aux}}
\end{equation*}%
here $1/N$ is the angular resolution of the loop on its parametric circle. Other powers of $N$, $\nu_N=\widetilde\nu/N^\chi$, are
classified in Sec.~\ref{sec:3d-limits}; besides $\chi=2$ only $\chi=1$ gives a scaling function with structure. In the language of quantum
field theory $\nu_N$ is the bare viscosity. The ratio $\widetilde\nu/\nu_N=N^2$ of the auxiliary flow, and with it its Reynolds number, grows without bound, and
its scaling functions are those of turbulence at an infinite Reynolds number. The auxiliary flow is only a device for computing them: its
viscosity $\nu_N$ and its number of sides $N$ do not describe the physical flow, and they do not appear in the result. The switch from a
finite physical viscosity to a vanishing artificial one, the bare viscosity, is legitimate only in the
dimensionless scaling functions. A power of the viscosity in front of such a function is not a function of
$\Gamma/\nu$, and it must keep its physical value.

\paragraph{The renormalization.} This leads to a renormalization recipe similar to those of quantum field theory, such as quantum
electrodynamics or chromodynamics. Let an observable of the auxiliary flow grow as $N^a$ at fixed $\widetilde\nu$ and fixed scaling
variable; for the spectrum, $E_N(k,t)\simeq N^a\,\widetilde\nu^{3/2}\tau^{-1/2}f\bigl(k\sqrt{\widetilde\nu\tau}\bigr)$,
$\tau=t+t_0$, with a dimensionless function $f$. Since $N^a=(\widetilde\nu/\nu_N)^{a/2}$, this growth with $N$ is a growth with the
inverse viscosity of the auxiliary flow. We multiply the observable by the power of the auxiliary viscosity that keeps its limit finite,
\begin{equation}
 \nu_N^{a/2}E_N(k,t)\simeq\bigl(\nu_N N^2\bigr)^{a/2}\,\frac{\widetilde\nu^{3/2}}{\sqrt\tau}\,f\bigl(k\sqrt{\widetilde\nu\tau}\bigr)
 =\widetilde\nu^{\,a/2}\,\frac{\widetilde\nu^{3/2}}{\sqrt\tau}\,f\bigl(k\sqrt{\widetilde\nu\tau}\bigr).
 \label{eq:3d-renorm}
\end{equation}%
After the limit this product depends on no viscosity other than $\widetilde\nu$: it is a function of $k$, $t$ and $\widetilde\nu$ alone. The step to the physical flow is a matching condition, which we state as the renormalization condition of the theory. Along the
auxiliary sequence the dependence on the cutoff, $N^a$, and the dependence on the viscosity, $(\widetilde\nu/\nu_N)^{a/2}$,
coincide, and the calculation alone cannot separate them. The condition assigns the whole power to the viscosity: the
product $\nu^{a/2}E$ has the same value in every flow at large circulation, so that in the physical flow the power of the viscosity
in front takes its physical value. The homogeneity in $\Gamma/\nu$ motivates this condition but does not prove it. In the sense of
Remark~\ref{rem:intro-status} it is part of the definition of the theory, as a renormalization condition is in quantum field theory
(Table~\ref{tab:status}); experiments that vary the viscosity alone, at a fixed
geometry, can test it.
Dividing it by the physical $\nu^{a/2}$, we obtain a finite formula,
\begin{equation*}
 \boxed{E(k,t)=\Bigl(\frac{\widetilde\nu}{\nu}\Bigr)^{a/2}\frac{\widetilde\nu^{3/2}}{\sqrt{t+t_0}}\,
 f\bigl(k\sqrt{\widetilde\nu\,(t+t_0)}\bigr).}
 \tag{\ref{eq:3d-renorm-result}}
\end{equation*}
With the auxiliary viscosity in place of $\nu$ the prefactor in \eqref{eq:3d-renorm-result} would be just $N^a$. The matching condition keeps the dependence of the amplitude on the Reynolds number and replaces the Reynolds number $N^2$ of the auxiliary flow by $\widetilde\nu/\nu$, that
of the physical flow. For another observable the prefactor $\widetilde\nu^{3/2}\tau^{-1/2}$ is replaced by the powers of $\widetilde\nu$ and
$\tau$ fixed by its dimension.

\paragraph{The turbulent viscosity.} The meaning of \eqref{eq:3d-renorm-result} is as follows: $\nu$ is the physical, measurable viscosity of the
fluid, while $\widetilde\nu$ is a free parameter of the Euler-ensemble solution, the turbulent viscosity, which
remains the single scale of circulation. In the same way the QCD scale becomes the single mass scale of
chromodynamics when the cutoff grows and the bare coupling vanishes: the naive limit of vanishing lattice
spacing at fixed bare coupling $g_0$ does not exist, but the spacing and $g_0$ vanish together, the spacing as
$\exp(-{\rm const}/g_0^2)$ times a power of $g_0$, at a fixed physical mass (Secs.~VII\,B and X\,E of
Ref.~\cite{migdal2024quantum}). This is the dimensional transmutation of quantum field theory: the invisible
cutoff absorbs the invisible bare coupling and produces a physical scale. In Ref.~\cite{migdal2023exact} the same
scale appeared as the renormalized viscosity $\nu_R=\nu/\mu^2$, with the bare viscosity $\nu\to0$, which kept the
energy dissipation finite, with the chemical potential $\mu$ of the grand ensemble in the role of $1/N$; the local vorticity distribution, which
has no continuum limit, was found renormalizable in the sense that its infinities can be absorbed into a
redefinition of the parameters, there the source, $j_R=\mu^{-3/2}j$. In Sec.~VII\,B of
Ref.~\cite{migdal2024quantum} the same structure appeared in the enstrophy, $\langle\omega^2\rangle=\mathcal E(t,\Gamma/\nu)/\nu$,
with $\mathcal E$ the dissipation rate as a function of time and of the effective Reynolds number:
the turbulent limit is $\Gamma\gg\nu$ rather than $\nu\to0$, the dual theory computes the residue of the enstrophy
at $\nu=0$, $\mathcal E(t,\infty)$, and the formula is used with the physical viscosity in front. There the
leading power was $N^2$, since the vorticity correlation was proportional to $1/\nu_N=N^2/\widetilde\nu$ with the auxiliary
viscosity, and the recipe gave the factor $\widetilde\nu/\nu$ with the physical one in front of the energy spectrum,
Eqs.~(69)--(70) of Ref.~\cite{migdal2024quantum}.

The theory does not fix $\widetilde\nu$. In a given flow it is measured, together with $t_0$, for example by fitting
\eqref{eq:3d-renorm-result} to the observed spectrum, and $\widetilde\nu/\nu$ is the ratio of this free parameter to the physical viscosity.
It is not the square of a number of sides: the physical flow is described by the limit $N=\infty$, and $N$ belongs to the auxiliary flow
only.

\paragraph{Renormalizability.} The possibility of such a renormalization is not obvious; this property is called renormalizability. It requires that at
fixed $\widetilde\nu$ the whole dependence on the cutoff go into a factor in front of a function that
does not depend on $N$; the factor need not be a pure power, and logarithms of $N$ are allowed. For the spectrum it is a pure power: to leading order the numerator is $\sqrt N$
times the pendulum coefficient, \eqref{eq:ev-whole}, with numerical evidence over the whole finite ensemble, and the bare hairpin with
the phases at its marks divided out, the partition function of the hairpin, is $N^{3/2}$ times its pendulum limit $\widehat Z$ in the critical layer
(Sec.~\ref{sec:cond-pendulum}, Supplement~\ref{sec:S-cond-checks} and~\ref{sec:S-finiteN}; over the whole ensemble the ratio is tested at finite $N$ at five
values of $h$, Remark~\ref{rem:3d-matching}).
Hence $a=-1$: the power that remains is the order $\xi^2/N$ of the two insertions. Normalized by the number of states alone, as in the
previous versions of this paper, the spectrum had $a=\frac12$. This is the multiplicative renormalization of one observable, the two-point function. It is evidence for, but not a proof of, the
renormalizability of the whole statistical theory, which needs the same for every correlation function and a limit that does not
depend on the regularization (Remark~\ref{rem:intro-status}). In the auxiliary flow $N^{-1}=(\nu_N/\widetilde\nu)^{1/2}$; in the physical flow this factor becomes
$(\nu/\widetilde\nu)^{1/2}$, with the physical viscosity. The same
factor multiplies every quantity that is linear in the spectrum and taken at fixed $kL$ or $r/L$: the energy
above a fixed wave number, the vorticity correlation and the velocity structure function at a finite
separation. It does not depend on time, so it changes no index and no decay law. It is not applied to the
formal dissipation \eqref{eq:3d-formal-dissipation}, which receives contributions from wave numbers that grow with $N$, outside the limit at fixed $kL$ of the auxiliary flow
(Remark~\ref{rem:3d-dissipation}). The factor $\sqrt N$ of the numerator comes from the contact terms in the zig-zag layer; the in-plane term of the
uncentred vorticity, which grows with the same power, is a translation of the momentum loop (Sec.~\ref{sec:3d-hairpin}) and is
absent from the invariant correlation. At fixed $\widetilde\nu$ the amplitude of the spectrum decreases as $\nu^{1/2}$ when the physical viscosity
vanishes: as $(\nu/\widetilde\nu)^{1/2}$ in terms of the ratio of the molecular and turbulent viscosities, which is not the Reynolds
number (Sec.~\ref{sec:3d-renorm}). With the
normalization by the number of states it grew as $(\widetilde\nu/\nu)^{1/4}$.

\paragraph{Where a physical flow follows the solution.} In the auxiliary flow the bare viscous reference scale is $kL\simeq N$, the wave number $1/\sqrt{\nu_N\tau}$ made of its viscosity
and the time. Most of the weight of the zig-zag layer lies below it, although single pairs can contribute above it; the small angles
sit at $kL\sim N^{3/2}$ (Supplement~\ref{sec:S-hairpin}). In the limit this scale moves to infinity: the renormalized spectrum has no ultraviolet cutoff and no dissipation range. A physical flow at a large but
finite Reynolds number follows it between its infrared scales, set by the initial data and the boundaries, and its dissipation range. We
place the beginning of the dissipation range at the only wave number made of the physical viscosity and the time, the counterpart of the reference scale of the auxiliary flow,
\begin{equation*}
 k_\nu=\frac{1}{\sqrt{\nu\,(t+t_0)}},\qquad k_\nu L=\sqrt{\frac{\widetilde\nu}{\nu}} ;
 \tag{\ref{eq:3d-knu}}
\end{equation*}
this is an estimate, since the solution does not describe that range. The ultraviolet part of the solution, $1\ll kL\ll k_\nu L$, is wide only
when $\widetilde\nu\gg\nu$. A ratio $\widetilde\nu/\nu$ of order one, measured in a given flow, means that this flow is far from the limit;
it does not mean that the polygons of the ensemble have few sides.

\subsection{The weak limit and the chain of quadratures}
\label{sec:S-weak-limit}

In the limit $N\to\infty$, by \eqref{eq:cond-def-transforms} and \eqref{eq:cond-def-limit}, the spectrum times $N$ is a
finite function of $kL$,
\[
 N\,E(k,t)=\frac{\widetilde\nu^{\,2}}{8L}\,\frac{P(kL)}{(kL)^2}.
\]
Here the limit is meant in the weak sense on $K>0$. At every $N$ the function $V_N(K)$ of the numerator is a finite sum of point masses,
some of them negative (Remark~\ref{rem:intro-positivity}) and some at $K=0$, for instance $V_6(\{0\})=23/1920$ and $V_8(\{0\})=1/140$.
Its total mass $W_N(0)$ grows as $N^{3/2}$ and is carried by the large wave numbers. For the numerator the statement is
\begin{equation}
 \begin{gathered}
 \frac1{\sqrt N}\int V_N(K)\,\varphi(K)\,\dd K\longrightarrow\int_0^\infty V(K)\,\varphi(K)\,\dd K,\qquad \varphi\in C_c^\infty\bigl((0,\infty)\bigr),\\
 V(K)=2K\int_0^\infty h\,J_0(\sqrt2hK)\,\widehat G(h)\,\dd h,
 \end{gathered}
 \label{eq:ev-weak-limit}
\end{equation}
where $V$ is the function $P$ of the previous versions of this paper, normalized by the number of states alone. A global reading of
$V_N/K^2$ as a spectrum would need a prescription for the atoms at $K=0$, and the limiting law $E\propto\log(1/kL)/k$ of the spectrum
needs the infrared cutoff of Sec.~\ref{sec:3d-final}. With $\widehat\varphi(h)=2h\int_0^\infty K J_0(\sqrt2hK)\varphi(K)\,\dd K$, the
left side of \eqref{eq:ev-weak-limit} equals $\int_0^\infty\widehat\varphi(h)W_N(h)\,\dd h/\sqrt N$. The limit then follows from
\eqref{eq:ev-whole} if there is a function $D(h)$, independent of $N$, with $|W_N(h)|/\sqrt N\le D(h)$ and $\int_0^\infty
D(h)\,|\widehat\varphi(h)|\,\dd h<\infty$ for these test functions. We assume this domination without proof; the convergence at
fixed $h$ is not uniform (Remark~\ref{rem:3d-matching}). The conditional spectrum is the Hankel transform of the ratio $C$ instead,
$\int_0^\infty P\varphi\,\dd K=\int_0^\infty\widehat\varphi\,C\,\dd h$. The limit is taken in the numerator and in the denominator
before their ratio: at fixed $h$ the numerator divided by $\sqrt N$ tends to $\widehat G$, and the bare hairpin with the phases at the
marks divided out word by word, divided by $N^{3/2}$, tends to $\widehat Z$ in the critical layer (Supplement~\ref{sec:S-cond-checks}
and~\ref{sec:S-finiteN}). This finite-$N$ ratio
is not the literal ratio \eqref{eq:cond-def-ratio}, whose limit is not $C$ (Sec.~\ref{sec:cond-def}). The weak limit of the conditional
spectrum needs a domination of the same kind, which we assume as well, and the energy spectrum follows, since division by $K^2$ is
harmless on these supports. The spectrum below is therefore conditional on these dominations, and the exact sums of
Sec.~\ref{sec:3d-even} support the first of them.
By \eqref{eq:3d-renorm-result} with $a=-1$ and $f(K)=P(K)/(8K^2)$ the renormalized spectrum is
\begin{equation*}
 \boxed{E(k,t)=\Bigl(\frac{\nu}{\widetilde\nu}\Bigr)^{1/2}\frac{\widetilde\nu^{\,2}}{8L}\,\frac{P(kL)}{(kL)^2},\qquad
 P(K)=2K\int_0^\infty h\,J_0(\sqrt2hK)\,C(h)\dd h,}
 \tag{\ref{eq:ev-spectrum}}
\end{equation*}
with $L=\sqrt{\widetilde\nu(t+t_0)}$ and the conditional source $C=\widehat G/\widehat Z$ of \eqref{eq:cond-def-limit}. This is our result for the energy spectrum of decaying turbulence. Equivalently,
$E=(\nu/\widetilde\nu)^{1/2}\,\widetilde\nu^{3/2}(t+t_0)^{-1/2}P(K)/(8K^2)$. It supersedes the spectrum of the previous versions of this
paper, $E\propto1/k$ in the infrared and $E\propto k^{-2}$ in the ultraviolet, which was normalized by the number of states and thus set
the hairpin factor to one (Sec.~\ref{sec:hairpin-not-one}). Selected values of $P$ and of the local index
$n=-\dd\log E/\dd\log k$ are tabulated in Supplement~\ref{sec:S-spectrum}.

Let us write out the whole chain at once. Every link of it is a quadrature, and every integrand is explicit:
\begin{equation}
 \begin{gathered}
 E(k,t)=\Bigl(\frac{\nu}{\widetilde\nu}\Bigr)^{1/2}\frac{\widetilde\nu^{\,2}}{4L}\,\frac1{kL}\int_0^\infty h\,J_0(\sqrt2\,hkL)\,C(h)\,\dd h,\\
 C(h)=\frac{\int_0^1\dd x\int_{-\infty}^{\infty}\dd\omega\;\mathcal T(h,x,\omega)}{16\int_0^1\dd x\int_{-\infty}^{\infty}\dd\omega\;\mathcal Z(h,x,\omega)},\\
 \mathcal Z(h,x,\omega)=\int_0^\pi\dd\theta\int_{-\infty}^{\infty}\dd\theta'\,R_x(\theta,\theta';\ii\omega)\,R_y(\theta',\theta;-\ii\omega),\qquad
 R_L(\theta,\theta';\zeta)=\frac{2\,\psi^L_+(\theta_>)\,\psi^L_-(\theta_<)}{L\,W_L},\\
 \Bigl[-\frac12\,\partial_\theta^2+\frac{h^2}{32L^2}\sin^2\theta\Bigr]\psi^L_\pm=\frac\zeta L\,\psi^L_\pm,\qquad
 \psi^L_\pm(\theta+\pi)=e^{\pm2\pi\ii\sigma_L}\,\psi^L_\pm(\theta),\quad{\rm Im}\,\sigma_L>0 .
 \end{gathered}
 \label{eq:ev-chain}
\end{equation}
It reads from the bottom up. The Floquet solutions of the Mathieu equation at the complex energies $\ii\omega/x$ and $-\ii\omega/y$,
which decay at $\pm\infty$ on the covering line, give the resolvent kernels of the two pendulums, Eq.~\eqref{eq:cond-kernel}, with the
Wronskian $W_L$. The product of the two kernels, traced over one cell, is $\mathcal Z$; the same trace with the endpoint operators and
the response to the uniform source is $\mathcal T$, Eq.~\eqref{eq:pf-T}. The quadratures over the arc fraction $x$ and the imaginary
energy $\omega$ give the numerator and the partition function, whose ratio is the conditional source, Eq.~\eqref{eq:cond-floquet}, and
one Hankel quadrature over $h$ gives the spectrum. No sum over the levels is left anywhere. The energy spectrum of decaying turbulence is
thus a set of multiple quadratures of the explicit resolvents of an integrable system, the quantum pendulum, in the Gibbs state of
Sec.~\ref{sec:cond-pendulum}.

\subsection{Positivity, the asymptotic laws and the threshold}

\paragraph{Positivity.} The function $P$ is positive at every computed $K$, $\QSPPKLO\le K\le\QSPPKHI$, and beyond, where the infrared
and ultraviolet laws \eqref{eq:ev-IR} and \eqref{eq:ev-UV} hold. It is not monotone: it rises from the infrared law to a maximum,
$P=\QSPPMAX$ at $K\simeq\QSPKMAX$, just above the threshold $K=\sqrt2$, and then falls to the ultraviolet law
(Fig.~\ref{fig:ev-spectrum}). The source $C$ is a Bessel transform of the spectrum, not a probability density, and its sign is not
restricted: positivity is required of $P$, not of $C$. The dip of the source below zero on $\QCDIPLO<h<\QCDIPHI$, where the numerator
changes sign (Fig.~\ref{fig:ev-G0}), reaches $\QCMIN$, more than two hundred times smaller than $C(0)=\frac18$; the source at
$h\lesssim1$ dominates the Hankel integral at every $K$ outside the infrared, $K\gtrsim0.1$, while in the infrared the tail at large $h$
takes over (paragraph ``Infrared''), and the dip leaves no trace in the sign of $P$: the interval $\QCDIPLO<h<\QCDIPHI$ changes $P$ by a
few per cent, of either sign. As with the spectrum normalized by the number
of states, positivity is computed, not proved: a ratio of two linear functionals of the ensemble is not itself a linear functional, and
no general argument makes its spectrum positive. The limiting spectrum of the even ensemble at zero winding in the conditional state is
positive at every computed $kL$, as positivity requires.

\paragraph{Ultraviolet.} By \eqref{eq:ev-small} the conditional source is $C(h)=\frac18-\frac{4a_{1/2}}{\sqrt\pi}\,h^{1/2}+C_3h^{3/2}+O(h^2)$, with no term linear in $h$, and with $a_{1/2}$ the end-layer quadrature \eqref{eq:ev-small-a}, a coefficient of the source, not the exponent
$a=-1$ of Sec.~\ref{sec:3d-renorm}. A term $C_kh^{k/2}$ of the source gives the term $U_kK^{-1-k/2}$ of the spectrum, with
$U_k=2^{1+k/4}\,\Gamma(1+\frac k4)\,C_k/\Gamma(-\frac k4)$, which vanishes for $k=0,4,8,\dots$. The value $C(0)=\frac18$ and the even
powers of $h$ therefore do not reach the spectrum; the power $h^1$ would give a term $K^{-2}$, but the source has none, and $P$ vanishes
in the ultraviolet:
\begin{equation*}
 \boxed{P(K)=C_{\rm UV}K^{-3/2}+U_3K^{-5/2}+O(K^{-7/2}),\qquad
 C_{\rm UV}=\frac{2^{1/4}\,\Gamma(\frac14)}{2\sqrt\pi\,\Gamma(\frac34)}\,a_{1/2}=\QSPCUV .}
 \tag{\ref{eq:ev-UV}}
\end{equation*}
The leading coefficient is thus a closed form times a resolvent quadrature of the pendulum of the short arc in the end layers of the
hairpin. The next coefficient, $U_3=\QSPUthree$, comes from the $h^{3/2}$ terms of the numerator, fitted, and of the partition function,
a quadrature. The spectrum falls as $k^{-7/2}$ for $kL\gg1$; a physical flow follows this law up to its dissipation range,
$kL\ll k_\nu L$, Eq.~\eqref{eq:3d-knu}.
The index approaches $\frac72$ from below, $n\simeq\frac72+(U_3/C_{\rm UV})K^{-1}$. The integral of the spectrum converges, and it is
the value of the correlation at zero separation,
\begin{equation*}
 \int_0^\infty P(K)\,\dd K=C(0)=\frac18 ;
 \tag{\ref{eq:ev-sum-rule}}
\end{equation*}
the computed spectrum satisfies this sum rule to a relative $\QSPsumacc$.

\paragraph{Infrared.} At large $h$ the smooth part of the conditional source decays as $hC\simeq A_c/h+B_c/[h(\log h+\bar\kappa)]$,
Eq.~\eqref{eq:ev-C-large}: the numerator $h\widehat G$ falls as $(E'\log h+F)/h^2$, Eq.~\eqref{eq:ev-large}, the partition function
grows as $\log h$, Eq.~\eqref{eq:cond-Z-asym}, and $A_c=4\sqrt{2\pi}\,E'$, $B_c=4\sqrt{2\pi}\,(F-\bar\kappa E')$. The first moment of
the source diverges logarithmically. The Bessel kernel acts on such a slowly varying tail as a sharp cutoff at
$h=\sqrt2\,e^{-\gamma_E}/K$, with a small correction: its Mellin transform,
$\int_0^\infty J_0(t)\,t^{s-1}\dd t=2^{s-1}\Gamma(\frac s2)/\Gamma(1-\frac s2)=s^{-1}\exp\bigl[s(\log2-\gamma_E)-\zeta(3)s^3/12+O(s^5)\bigr]$,
has no term in $s^2$. Hence
\begin{equation*}
 \boxed{\begin{gathered}
 \frac{P(K)}K=2A_c\Bigl(\log\frac{\sqrt2}K-\gamma_E\Bigr)+2B_c\log L_K+2M-\frac{\zeta(3)\,B_c}{3L_K^3}+\dots,\\
 E\simeq\Bigl(\frac{\nu}{\widetilde\nu}\Bigr)^{1/2}\frac{\widetilde\nu\,A_c}{4k(t+t_0)}\,\log\frac1{kL}\qquad(kL\ll1),
 \end{gathered}}
 \tag{\ref{eq:ev-IR}}
\end{equation*}
with $L_K=\log(\sqrt2/K)-\gamma_E+\bar\kappa$ and the regularized first moment of the source,
\begin{equation}
 M=\lim_{X\to\infty}\Bigl[\int_0^XhC(h)\,\dd h-A_c\log X-B_c\log\bigl(\log X+\bar\kappa\bigr)\Bigr];
 \label{eq:ev-IR-next}
\end{equation}
the $\zeta(3)$ comes from the Bessel kernel, not from the arithmetic. With the Floquet constants of Sec.~\ref{sec:3d-even},
$A_c=\QAC$ and $B_c=\QBC$, and $M=\QCOM$. The spectrum computed from the Floquet values of $C$ follows this law to a relative
$\QSPIRacc$ for $K\le10^{-2}$, and to $\QSPIRaccB$ at $K=0.1$. The spectrum falls as $k^{-1}\log(1/kL)$ in the infrared, with a
logarithm, since the first moment of the source diverges, and the index tends to one from above, $n\simeq1+1/\log(1/K)$. This is the asymptote: with $B_c\simeq-2.3A_c$ the double
logarithm of \eqref{eq:ev-IR} is of opposite sign and comparable with the leading term at every computed $K$, from $40\%$ of it at
$K=10^{-8}$ to more than all of it at $K=10^{-2}$, and the coefficient $2A_c$ is approached only where $\log\log(1/K)$ is negligible
against $\log(1/K)$, as for $c(R)$ in Sec.~\ref{sec:3d-osc}. Normalized by
the number of states, the source had a convergent first moment, the spectrum was linear in $K$ in the infrared, without a logarithm,
and only the correction to this law depended on the fitted tail of the numerator. Now the leading infrared law depends on it, through
$E'$. The logarithmic form of the tail is confirmed by the Floquet values up to $h=\QGHMAX$; replacing it beyond that point by three
powers, fitted to the values on $400\le h\le\QGHMAX$, changes $P$ by less than $\QSPtailaccA$ for $K\ge10^{-2}$, by about
$3\times10^{-5}$ at $K=10^{-3}$ and by about $\QSPtailaccB$ at $K=10^{-4}$: below $K\sim10^{-3}$ the infrared law rests
increasingly on the derived form of the tail rather than on the computed values. The energy of the limiting spectrum diverges as $\log^2$ in the
infrared, and a finite flow cuts it at its lowest wave number $k_0$ (Remark~\ref{rem:3d-energy-normalization}); its enstrophy is
finite, Eq.~\eqref{eq:ev-sum-rule}.

\paragraph{In between.} The index rises from $1$ to $\frac72$, but not monotonically (Supplement~\ref{sec:S-spectrum}). In the infrared
it rises slowly, $n=\QSPnKa$ at $K=0.01$ and $\QSPnKb$ at $K=0.1$, to about $\QSPnKmid$ near $K\simeq0.5$, and it falls back to
$\QSPnKc$ at $K=1$, where $P$ steepens. At the threshold it goes to $-\infty$ on both sides, Eq.~\eqref{eq:ev-sqrt2}; it crosses $2$ at
the maximum of $P$, $K\simeq\QSPKMAX$, and it reaches $\QSPnKd$ at $K=10$. The spectrum of the previous versions had no maximum or
minimum near $K=\sqrt2$. The conditional spectrum overshoots: its slope diverges at the threshold, and the maximum follows just above it.

\paragraph{The singularity at $K=\sqrt2$.} The hairpins with two equal arcs make the spectrum singular at $K=\sqrt2$.
At $x=\frac12$ the endpoint phase $z=h/(4xy)$ is stationary, and the source oscillates as $\cos2h$; at $\sqrt2K=2$ this oscillation
resonates with the Bessel kernel. In the invariant correlation the weight of the stationary point vanishes: the
contact kernel $\frac12-x$ vanishes there, and the integrand vanishes as $(x-\frac12)^2$. The oscillation of the numerator is therefore
weakened by a factor $1/h$. The partition function has no phase at the marks and grows only as $\log h$, and in the conditional source
the oscillation of the numerator is divided by it:
\begin{equation*}
 h\widehat G\supset{\rm Re}\bigl(De^{2\ii h}\bigr)\,h^{-5/2},\qquad
 hC\supset\frac{{\rm Re}\bigl(De^{2\ii h}\bigr)}{h^{3/2}\,\Pi(h)},\qquad
 \Pi(h)=h\widehat Z(h)\simeq\frac{\log h+\bar\kappa}{4\sqrt{2\pi}} .
 \tag{\ref{eq:ev-D}}
\end{equation*}
The normalization thus gives back the power of $h$ that the contact kernel took away, up to the logarithm of $\Pi$, and the singularity
is stronger than that of the numerator. With the asymptotic form of $J_0$,
$P\supset\sqrt{2/\pi}\;{\rm Re}\bigl[De^{\ii\pi/4}\int^\infty h^{-2}e^{\ii\epsilon h}\,\dd h/\Pi(h)\bigr]$, $\epsilon=2-\sqrt2K$. The
derivative of this integral in $\epsilon$, $\ii\int^\infty h^{-1}e^{\ii\epsilon h}\,\dd h/\Pi(h)$, diverges as $\log\log(1/|\epsilon|)$,
since $\Pi$ grows only as $\log h$, and it has a part odd in $\epsilon$ that falls as $1/\log(1/|\epsilon|)$. The cosine and the sine act
on the slowly varying $1/\Pi$ as a sharp cutoff at $h=e^{-\gamma_E}/|\epsilon|$, as the Bessel kernel does in the infrared:
\begin{equation*}
 \boxed{\begin{aligned}
 \frac{\dd P}{\dd K}={}&a_2\,\log\Bigl(\log\frac1{\sqrt2\,|K-\sqrt2|}-\gamma_E+\bar\kappa\Bigr)
 -\frac{\kappa_2\;{\rm sgn}(K-\sqrt2)}{\log\frac1{\sqrt2\,|K-\sqrt2|}-\gamma_E+\bar\kappa}\\
 &+\hbox{regular}+O\bigl(\log^{-2}|K-\sqrt2|\bigr),
 \end{aligned}}
 \tag{\ref{eq:ev-sqrt2}}
\end{equation*}
with
\begin{equation*}
 a_2=8\sqrt2\;{\rm Im}\bigl(De^{\ii\pi/4}\bigr)=\QCOATWO,\qquad \kappa_2=4\sqrt2\,\pi\;{\rm Re}\bigl(De^{\ii\pi/4}\bigr)=\QCOKAPPA
 \tag{\ref{eq:ev-a2}}
\end{equation*}
(the amplitude $D$ is computed in Sec.~\ref{sec:3d-osc}). The spectrum is continuous at $K=\sqrt2$; its slope diverges to $+\infty$ on
both sides, as $a_2\log\log$, and it drops across the threshold by $2\kappa_2/\log(1/|K-\sqrt2|)$, which vanishes slowly. The local index therefore goes to $-\infty$ at $K=\sqrt2$, but it is negative only within about $\QSPnegwin$ of it ($n=\QSPnsqrt$ at
$K=\sqrt2-10^{-3}$). The computed slopes, down to $|K-\sqrt2|=\QSPTHDMIN$, follow the double logarithm: fitted with the form
\eqref{eq:ev-sqrt2}, with the next terms of the two cutoffs and regular terms linear in $|K-\sqrt2|$, they return $a_2$ and
$\kappa_2$ within $\QSPTHFITA$ and $\QSPTHFITK$ of \eqref{eq:ev-a2}, and for $\QSPTHDMIN\le|K-\sqrt2|\le10^{-6}$ the mean slope of
the two sides departs from the double logarithm by at most $\QSPTHDOUBLE$, against $\QSPTHSINGLE$ for the best single logarithm.
Since $D$ enters the source before the transform, and the slopes below $|K-\sqrt2|\sim10^{-4}$ are set by the large-$h$ forms
beyond the Floquet values, this checks the transform and the form of the law, not the amplitude; within the window set by the
Floquet values, $3\times10^{-4}\le|K-\sqrt2|\le10^{-2}$, the double logarithm already fits the slopes to $2\times10^{-8}$, against
$10^{-4}$ for a single one. The singularity is still weak,
but stronger than before: it is a nonanalyticity of the limiting statistical spectrum at fixed turbulent viscosity, at which the spectrum
stays finite and continuous and its slope diverges. In the earlier spectrum the slope was continuous there, and only the
second derivative jumped and diverged logarithmically.

\subsection{The Mellin amplitude}
\label{sec:ev-mellin}

We write the scaling function as a Mellin integral,
\begin{equation}
 \begin{gathered}
 P(K)=\int_{c-\ii\infty}^{c+\ii\infty}\frac{\dd z}{2\pi\ii}\,K^{-z}\,\mathcal P(z),\\
 \mathcal P(z)=2^{\frac{z+1}2}\,\frac{\Gamma\bigl(\frac{1+z}2\bigr)}{\Gamma\bigl(\frac{1-z}2\bigr)}\,\widetilde C(1-z),\qquad
 \widetilde C(s)=\int_0^\infty h^{s-1}\,C(h)\dd h ,
 \end{gathered}
 \label{eq:ev-mellin}
\end{equation}
with $-1<c<1$. The ratio of Gamma functions is the Mellin transform of the Bessel kernel; the strip $0<{\rm Re}\,s<2$
of $\widetilde C$ is set by the two laws \eqref{eq:ev-small} and \eqref{eq:ev-C-large}, and the pole of $\Gamma(\frac{1+z}2)$ at
$z=-1$ limits the contour on the left. On the right the pole of $\widetilde C$ at $s=0$, which comes from $C(0)$, is cancelled by
$1/\Gamma(\frac{1-z}2)$, and $\mathcal P$ continues analytically to $-1<{\rm Re}\,z<\frac32$, the strip of the Mellin transform of $P$
itself.

\paragraph{No arithmetic factor.} By Sec.~\ref{sec:ev-arith} the arithmetic leaves only $\zeta(2)$ in the limit, and it cancels; the
same uniform density of the angles enters the partition function, and the ratio does not depend on it at all. So $\widetilde C$ is the
Mellin transform of a ratio of pendulum quantities, with no zeta function in it.

\paragraph{Poles.} The singularities of $\mathcal P$ that follow from the derived expansions of $C$ at small and at large $h$, and the poles of
$\Gamma(\frac{1+z}2)$, are real; we do not classify all the singularities of its analytic continuation. In $\mathcal P$ the factor $1/\Gamma(\frac{1-z}2)$ removes the poles at $z=1,3,5,\dots$, that is,
the even powers $h^0,h^2,\dots$ of the source, which do not reach the spectrum; the power $h^1$, at $z=2$, would reach it, but the source
has none:
\begin{center}\small
\begin{tabular}{llll}
\toprule
singularity of $\mathcal P$ & origin & term of $P(K)$ & coefficient\\
\midrule
$z=1$ & $C(0)=\frac18$ & none & --\\
$z=\frac32$ & $-\frac{4a_{1/2}}{\sqrt\pi}h^{1/2}$ & $C_{\rm UV}K^{-3/2}$ & $\QSPCUV$, quadrature\\
$z=2$ & no term $h^1$ & none & --\\
$z=\frac52$ & $C_3h^{3/2}$ & $U_3K^{-5/2}$ & $\QSPUthree$, fitted\\
$z=3$ & $h^2$ & none & --\\
$z=-1$, double & $\Gamma(\frac{1+z}2)$, tail \eqref{eq:ev-C-large} & $K\log\frac1K$, $K\log\log\frac1K$ & $A_c$, $B_c$, $M$, fitted\\
\bottomrule
\end{tabular}
\end{center}
At $z=-1$ the pole of $\Gamma(\frac{1+z}2)$ meets the singularity of $\widetilde C$ at $s=2$, which the tail \eqref{eq:ev-C-large} makes
a simple pole, $A_c/(2-s)$, together with a logarithmic branch point, $-B_c\log(2-s)$. The result is a double pole, which gives the
logarithm $K\log(1/K)$ of the infrared law \eqref{eq:ev-IR}, and a branch point, which gives its double logarithm. The first moment of the
source diverges, and the infrared spectrum has a logarithm.

\paragraph{The threshold at $K=\sqrt2$.} The singularity \eqref{eq:ev-sqrt2} means that $\mathcal P$ decays along vertical lines only as $|\tau|^{-2}/\log|\tau|$,
$z=c+\ii\tau$ (before, as $|\tau|^{-3}$):
$|\mathcal P(c+\ii\tau)|\simeq2^{(c+1)/2}(\pi^2a_2^2+4\kappa_2^2)^{1/2}/[\tau^2(\log\frac{|\tau|}2+\bar\kappa)]$. The Mellin
transform of the computed $P$ follows this form to $\QSPMELLINVERT$ at $\tau=400$ on the lines $c=0$ and $c=\frac12$, and on the
real axis it equals $\mathcal P(z)$ of \eqref{eq:ev-mellin}, computed from $C$, to $\QSPMELLINACC$ for $-\frac34\le z\le1.4$.

\subsection{Time dependence: the energy above a fixed wave number}

Time enters only through $L=\sqrt{\widetilde\nu(t+t_0)}$, and $t=0$ is the physical initial time with $t_0>0$ kept everywhere;
the factor $(\nu/\widetilde\nu)^{1/2}$ does not depend on time. At a fixed wave number the spectrum decays as $(t+t_0)^{-1}\log(1/kL)$
while $kL\ll1$ and as $(t+t_0)^{-9/4}$ once $kL\gg1$. The threshold \eqref{eq:ev-sqrt2} is a singularity in time. At a fixed wave number $k$
the spectrum is singular at the moment when
\begin{equation*}
 \boxed{k\sqrt{\widetilde\nu\,(t+t_0)}=\sqrt2,\qquad t_*(k)=\frac{2}{\widetilde\nu k^2}-t_0,}
 \tag{\ref{eq:ev-tstar}}
\end{equation*}
which is a finite positive time for $k<\sqrt{2/(\widetilde\nu t_0)}$. Since $\dd K/\dd t>0$ there, $E(k,t)$ is continuous at $t=t_*(k)$, while its first time derivative diverges as
$\log\log(1/|t-t_*|)$: at a fixed $k$, $\partial\log E/\partial\log(t+t_0)=\frac12(KP'/P-3)$, and $P'\to+\infty$ on both sides of the
threshold. The values of this derivative on the two sides differ by a term that vanishes only as $1/\log(1/|t-t_*|)$; in $E$ itself
this asymmetry carries the extra factor $|t-t_*|$. The singular time derivative is positive: the spectrum rises locally through a
continuous cusp. It is a singularity of the limiting spectrum at a finite time, not a divergent rate of decay and not a blow-up of
the energy. The singular point moves to smaller $k$ as $k=\sqrt2/L(t)$; Fig.~\ref{fig:ev-time} shows the
spectrum at fixed wave numbers as they pass through it.

The energy above a fixed $k_0$ is
\begin{equation}
 \begin{gathered}
 U_{k_0}(t)=\int_{k_0}^\infty E(k,t)\dd k=\Bigl(\frac{\nu}{\widetilde\nu}\Bigr)^{1/2}\frac{\widetilde\nu}{8(t+t_0)}\,I(k_0L),\\
 I(x)=\int_x^\infty\frac{P(K)}{K^2}\dd K\simeq A_c\log^2\frac1x\quad(x\ll1),
 \end{gathered}
 \label{eq:3d-energy-above-k0}
\end{equation}
and its decay index
\begin{equation}
 \alpha_E=-\frac{\dd\log U_{k_0}}{\dd\log(t+t_0)}=1+\frac{P(x)}{2x\,I(x)},\qquad x=k_0L ,
 \label{eq:3d-decay-index}
\end{equation}
equals $1+1/\log(1/x)$ at small $x$ and $9/4$ at large $x$:
\begin{center}\small
\begin{tabular}{lrrrrrrrrrrr}
\toprule
$k_0L$ & $10^{-4}$ & $10^{-3}$ & $10^{-2}$ & $0.1$ & $0.3$ & $1$ & $\sqrt2$ & $3$ & $10$ & $100$ & $\infty$\\
\midrule
$\alpha_E$ & \QSPDECAYTABLE
\bottomrule
\end{tabular}
\end{center}
It is not a power law; the index drifts as $x=k_0L$ grows, rising monotonically on the computed grid up to $k_0L\simeq\QSPXMONO$, where
it is within $\QSPMONOACC$ of $\frac94$, and passes $5/4$, the decay index of Ref.~\cite{migdal2024quantum}, at
$k_0L\simeq\QSPXFIVEFOUR$. The decay index contains $P(k_0L)$ itself and inherits the threshold: at $t=t_*(k_0)$ it is continuous, and
its first time derivative diverges as $\log\log(1/|t-t_*|)$. In the annealed order of Sec.~\ref{sec:3d-orders} the energy above
$k_0$ grows as $1/(x\log(1/x))$ instead of $\log^2(1/x)$, and its decay index is near $\frac32$ instead of near one
(Sec.~\ref{sec:S-annealed}).

\subsection{The energy balance}
\label{sec:S-energy-balance}

The spectrum of a homogeneous flow without forcing obeys the balance equation
\begin{equation}
 \partial_tE(k,t)=T(k,t)-2\nu k^2E(k,t),
 \label{eq:S-balance}
\end{equation}
which follows from the Navier--Stokes equation~\cite{Batchelor1953}; the transfer $T$ is $k^2/2\pi^2$ times the Fourier
transform of a divergence, $\partial_{\rho_\alpha}\langle v_\alpha v_\beta(\boldsymbol r)\,v_\beta(\boldsymbol r+\boldsymbol\rho)\rangle$,
of the triple correlator in the separation $\boldsymbol\rho$. For the spectrum \eqref{eq:ev-spectrum} the left side is known,
$\partial\log E/\partial\log(t+t_0)=\frac12(KP'/P-3)$, and the balance gives $T(t+t_0)/E$ as a definite function of $K=kL$, of order
one except near $K=\sqrt2$, where it diverges as a double logarithm, as $\partial_tE$ does. Our solution cannot verify this. Three
points bear on it.

\paragraph{The composite operator.} The transfer is a three-point function, which we do not compute (Sec.~\ref{sec:cond-state}), and two
of its three velocities are taken at the same point. In Fourier space their product is
\begin{equation*}
 (v_\alpha v_\beta)(\boldsymbol k)=\int\frac{\dd^3q}{(2\pi)^3}\,v_\alpha(\boldsymbol q)\,v_\beta(\boldsymbol k-\boldsymbol q),
\end{equation*}
and even at a fixed $k$ the internal momentum $q$ reaches the viscous cutoff. The product at one point is in general a new operator,
$[v_\alpha v_\beta]_{\rm ren}$, whose normalization, mixing with other operators and subtractions are set by the regularized theory, at
finite $N$ and finite viscosity, not by the limit of the correlations at finite separations, which is what our continuum solution
describes. This is the situation of the operator product expansion in quantum field theory and of the composite operators in the
fluctuation theory of critical phenomena: the identities that follow from the equations of motion are not saturated by the scaling
solution evaluated with unrenormalized products, and the product of two fields at one point differs from their product at a finite
distance. Our solution shows this for the enstrophy, a product of gradients at one point: that of the limiting spectrum,
$\int P\,\dd K=\frac18$, is not the limit of the zero-separation value at finite $N$ (Remark~\ref{rem:3d-dissipation}). The
renormalized balance remains a constraint on the completed theory; within our solution it is the definition of $T(k,t)$, and a
comparison with the triple correlator at separated points, taken to coincidence, would not be a test.

\paragraph{The potential part of the velocity.} For a single-valued potential $\oint_C\nabla\phi\cdot\dd\boldsymbol C=0$: the potential
part of the velocity, harmonic in an incompressible flow, drops from the circulation, and the loop functional determines neither this
part nor its boundary data. Our theory computes the correlations of vorticity. At $k\neq0$ they determine the transverse velocity,
$\boldsymbol v_T(\boldsymbol k)=\ii\,\boldsymbol k\times\boldsymbol\omega(\boldsymbol k)/k^2$, and with it the spectrum $E$, but not
the energy budget of a flow with a harmonic component and transport through its boundaries.

\paragraph{The Kolmogorov tensor.} Homogeneity, isotropy, reflection symmetry and incompressibility at the third point leave one free
function in the tensor $\mathcal K_{\alpha\beta\gamma}(\boldsymbol\rho)=\langle v_\alpha(\boldsymbol r)v_\beta(\boldsymbol
r)v_\gamma(\boldsymbol r+\boldsymbol\rho)\rangle$, which we take as $F(\rho)=\langle v_L^2(\boldsymbol r)v_L(\boldsymbol
r+\boldsymbol\rho)\rangle$, with $v_L$ the component along $\boldsymbol\rho$ and $\langle(\delta v_L)^3\rangle=6F$~\cite{Batchelor1953};
at the coinciding pair incompressibility gives no further condition, since $\partial_\alpha(v_\alpha v_\beta)=v_\alpha\partial_\alpha
v_\beta$. The curl in the third index, the correlator $\langle v_\alpha v_\beta(\boldsymbol r)\,\omega_\lambda(\boldsymbol
r+\boldsymbol\rho)\rangle$, is proportional to $\rho^2F''+4\rho F'-4F$, whose regular solution is $F\propto\rho$: the curl vanishes only
for the linear tensor
\begin{equation*}
 \mathcal K_{\alpha\beta\gamma}\propto\delta_{\alpha\gamma}\rho_\beta+\delta_{\beta\gamma}\rho_\alpha-\tfrac23\,\delta_{\alpha\beta}\rho_\gamma ,
\end{equation*}
a potential flow in $\boldsymbol\rho$ whose Fourier transform, for this law at all separations, is a combination of derivatives of
$\delta^3(\boldsymbol k)$, with no support at $k>0$. In decaying turbulence the K\'arm\'an--Howarth equation gives
\begin{equation}
 \bigl\langle(\delta v_L)^3\bigr\rangle=-\frac45\,\varepsilon(t)\,\rho+6\nu\,\partial_\rho S_2-\frac3{\rho^4}\int_0^\rho s^4\,\partial_tS_2(s,t)\,\dd s,
 \qquad S_2=\bigl\langle(\delta v_L)^2\bigr\rangle .
 \label{eq:S-KH}
\end{equation}
In stationary forced turbulence the last term is replaced by the work of the forcing, negligible far below the forcing scale, the
viscous term drops in the inertial range, and the linear law remains; taken at all separations, it is the $\nabla\delta(\boldsymbol k)$
term of Refs.~\cite{migdal2024quantum,ReviewPaperAM}, derived in Ref.~\cite{migdal2024quantum} for a steady state, the energy pumped
from the boundaries by the potential part of the velocity. The statement there that the triple velocity term has no support at $k>0$
applies to this stationary case. In decaying turbulence the last term of \eqref{eq:S-KH} remains, also as $\nu\to0$ at a fixed
$\rho/L(t)$: the tensor is not linear, its curl does not vanish, and the transfer has support at $k>0$. A linear law valid only in an
interval of separations would not remove it either.

Thus the balance \eqref{eq:S-balance} specifies the transfer, $T=\partial_tE+2\nu k^2E$, but it does not test the solution at separated
points. Its independent verification needs the three-point functions, which require a common marked loop functional
(Sec.~\ref{sec:cond-state}), and the composite operator $[v_\alpha v_\beta]_{\rm ren}$ of the finite-$N$ ensemble; the energy budget of a
bounded flow needs in addition the boundary data of the potential part. This is an extension of the theory beyond the observables
computed here.

\subsection{The vorticity correlation}

With $C_\omega(r)=2\int_0^\infty k^2E\,\mathrm{sinc}(kr)\dd k$ and the identity
$\int_0^\infty J_0(aK)\sin(RK)\dd K=(R^2-a^2)^{-1/2}\theta(R-a)$, the limiting correlation is an Abel transform of the conditional
source itself, the first of the transforms~\eqref{eq:cond-def-transforms} with the renormalized prefactor:
\begin{equation*}
 \boxed{C_\omega(r,t)=\Bigl(\frac{\nu}{\widetilde\nu}\Bigr)^{1/2}\frac{c(r/L)}{4(t+t_0)^2},\qquad
 c(R)=\int_0^{\pi/2}C\!\left(\frac{R\sin\vartheta}{\sqrt2}\right)\sin\vartheta\,\dd\vartheta .}
 \tag{\ref{eq:ev-corr}}
\end{equation*}
No spectrum is needed: $c$ is the average of the source over the orientation of the separation with respect to the plane of the
hairpin. The correlation is positive at every computed separation, $\QCORMIN\le r/L\le\QCORMAX$ (Fig.~\ref{fig:ev-corr}a): the
Abel average over $[0,R/\sqrt2]$ always includes the large positive values of $C$ at small $h$. For $r\ll L$ it is finite,
$c\simeq\frac18-\QCOcone\sqrt R$, and $\langle\boldsymbol\omega\cdot\boldsymbol\omega\rangle=(\nu/\widetilde\nu)^{1/2}/[32(t+t_0)^2]$
(Sec.~\ref{sec:3d-zero-separation}). With the earlier normalization, by the number of states alone, it had the singularity
$c\simeq\pi\sqrt{2\pi}/(64R)$, which reflected the linearly divergent enstrophy of that spectrum; the partition function diverges at
small $h$ as the numerator does, and the ratio is finite (Sec.~\ref{sec:cond-zero}). For $r\gg L$ it falls as $\log R/R^2$, with a
logarithm that the earlier correlation did not have, since the first moment of the conditional source diverges logarithmically. On
top of this the threshold adds a wave of period $2\pi/\sqrt2$ in $R$ (Sec.~\ref{sec:3d-osc}, where these laws are derived). The
correlation at finite separation is finite, and now so is its limit at zero separation; this is the kind of local quantity that the
limiting spectrum controls.


% ===== G4 BLOCK D: new section; insert immediately after BLOCK C (section sec:S-spectrum-details), i.e. also before \section{The spectrum: selected values and accuracy}.
\section{What remains to be settled}
\label{sec:S-open}

This section gives in full the four Remarks that close Sec.~\ref{sec:3d-final} of the main text, where they are summarized.

\begin{remark}[The dissipation lies outside the limit at fixed $K$]
\label{rem:3d-dissipation}
The formal dissipation \eqref{eq:3d-formal-dissipation} is positive at every even $N$, and the enstrophy of the limiting
spectrum, $\int P\,\dd K=C(0)=\frac18$, Eq.~\eqref{eq:ev-sum-rule}, is finite. It is not the limit of the formal dissipation: at zero
separation and finite $N$ the conditional correlation is $\QENSTRATIO\,N^{-1/2}$ rather than $1/(8N)$
(Sec.~\ref{sec:3d-zero-separation}). The two are compatible because the limit $N\to\infty$ and the integral
over $K$ do not commute: at finite $N$ the integral receives contributions from wave numbers that grow with $N$, outside the limit at fixed $K$, where our
solution does not apply: the bare viscous reference scale of the auxiliary flow is $K\sim N$, and the small angles contribute at
$K\sim N^{3/2}$ (Remark~\ref{rem:S-small-angles} in Supplement~\ref{sec:S-hairpin}). The finite value
\eqref{eq:3d-formal-dissipation} is dominated by the angles away from $\beta=\pi$. A theory of the
correlation at the cutoff scale is still missing. For this reason we do not normalize by the dissipation.
Only the bulk part of the enstrophy integral is described by our solution. In a physical flow we cut it at the viscous wave number
\eqref{eq:3d-knu}, $k_\nu=1/\sqrt{\nu(t+t_0)}$, where $k_\nu L=\sqrt{\widetilde\nu/\nu}$ with the physical viscosity. The integral now
converges, and by the ultraviolet law \eqref{eq:ev-UV} the cutoff changes it only by a relative amount of order $(k_\nu L)^{-1/2}$; the
sum rule \eqref{eq:ev-sum-rule} then gives the bulk dissipation
\begin{equation}
 \varepsilon_{\rm bulk}=2\nu\int_{k_0}^{k_\nu}k^2E(k,t)\,\dd k\simeq\Bigl(\frac{\nu}{\widetilde\nu}\Bigr)^{3/2}\frac{\widetilde\nu}{32(t+t_0)^2} .
 \label{eq:3d-bulk-dissipation}
\end{equation}
The explicit factor $\nu$ turns the factor $(\nu/\widetilde\nu)^{1/2}$ of the spectrum into $(\nu/\widetilde\nu)^{3/2}$: at a fixed
$\widetilde\nu$ the bulk dissipation vanishes as the viscosity vanishes (with the earlier normalization, slowly, as $(\nu/\widetilde\nu)^{1/4}$). The global
dissipation rate $\nu\langle\omega^2\rangle$ also contains the scales
beyond $k_\nu$, and the net energy contains the unknown energy of the laminar flow that remains after the turbulence has
decayed, as in Ref.~\cite{migdal2024quantum}. Neither is computed by our theory, so the decay of the energy cannot be balanced
against the dissipation within it. The balance of the spectrum at a fixed wave number is discussed in Sec.~\ref{sec:S-energy-balance}.
\end{remark}

\begin{remark}[Energy normalization is postponed]
\label{rem:3d-energy-normalization}
One would like to divide the spectrum by the energy at the initial time. In the limit the law $E\propto\log(1/kL)/k$,
\eqref{eq:ev-IR}, makes the energy diverge as the square of a logarithm, $I(x)\simeq A_c\log^2(1/x)$ (in the annealed order of
Sec.~\ref{sec:3d-orders}, linearly, $I_A(x)\simeq(2A_r/\pi)/(x\log(1/x))$), and a finite energy requires an
infrared prescription, such as the lower wave number $k_0$ of \eqref{eq:3d-energy-above-k0}, set in a finite flow by its size; the net
energy also contains the energy of the laminar remainder (Remark~\ref{rem:3d-dissipation}).
We therefore postpone the normalization by energy. The power $N^{-1}$ is removed instead
by the renormalization of Sec.~\ref{sec:3d-renorm}, which leaves the turbulent viscosity $\widetilde\nu$ as a free parameter. The division
by the bulk of the bare hairpin, made at every $N$ in the critical layer and tending to $N^{3/2}\widehat Z$, is part of the definition of the correlation (Sec.~\ref{sec:cond-def}), not a
normalization of the energy, and it leaves this power in place.
\end{remark}

\begin{remark}[Convergence and matching]
\label{rem:3d-matching}
The limit behind \eqref{eq:ev-spectrum} is reached nonuniformly. The relative corrections are of order $N^{-1}$ at fixed $\xi$
(Sec.~\ref{sec:3d-even}), but the weight of the source extends to $\xi\simeq14$ at $h=\frac12$, which requires very large $N$, and
the large-$K$ part of the spectrum requires small $h$. These corrections, which form the next order in $1/N$ of the spectrum, are not
computed here. Nor do we have a theorem that matches the zig-zag layer with the rest of the ensemble; the evidence for
\eqref{eq:ev-whole} is the exact computation at single angles and the sums resolved by angle up to $N=120$. For the denominator the
evidence is of another kind, at fixed $x$, $\xi$ and $h$ (Sec.~\ref{sec:3d-even}); computed up to $N=32000$, the ratio converges in the critical
layer, and over the whole even ensemble at zero winding it agrees with $C$ within $1.6$ standard deviations at $h=\frac14$, $\frac12$
and $1$ (Sec.~\ref{sec:S-finiteN}), a test at five values of $h$, not a theorem.
\end{remark}

\begin{remark}[What the conditional spectrum rests on]
\label{rem:ev-open}
Let us collect what the spectrum of this section rests on, besides exact identities and asymptotic limits. The first is the equal weight of the Euler states, the only physical hypothesis, with the conditional correlation (Sec.~\ref{sec:cond-pendulum}). Near the critical angle, without the phases at its marks, the
equal-weight trace of the hairpin is the partition function of a Gibbs state of the two pendulums, with $\xi^2$ as the inverse
temperature, and this state, normalized, is the statistical measure of the observables at the ends of the hairpin. The form is derived; its
role as the measure is the definition of a conditional probability, Bayes' formula (Sec.~\ref{sec:cond-two-steps} and
Definition~\ref{post:cond}). Everything in this section is conditional on the equal weight of the Euler states, and it is written
in the order of the conditioning of Definition~\ref{post:cond}; the annealed order is the subject of Sec.~\ref{sec:S-annealed}. It
rests as well on the renormalization condition of Sec.~\ref{sec:3d-renorm} and on
the dominations assumed after \eqref{eq:ev-weak-limit}. The second is the large-$h$ tail of the numerator. Its form is derived, and its
oscillating amplitude $D$ and the constant $E'$, hence $A_c$, are derived in closed form from the deep wells of the
pendulums~\cite{JiangMigdalLean2026} (Sec.~\ref{sec:S-tail-closed}) and agree with the Floquet values, but the constants $F$ and $D_1$ are
fitted to these values at $\QGFITLO\le h\le\QGHMAX$. The double-logarithmic correction of the infrared law \eqref{eq:ev-IR}, through $B_c$
and $M$, and the wave of Sec.~\ref{sec:3d-osc} at moderate separations, through $D_1$, inherit the fits; the leading ultraviolet
coefficient $C_{\rm UV}$ depends only on the quadrature \eqref{eq:ev-small-a}. An analytic derivation of $F$ from the deep wells of the
pendulums is still missing, and that the full source follows the deep-well expansion at large $h$ is supported by the agreement of
the closed forms with the Floquet values, not proved. The third is the ratio at finite $N$, tested only at five values of $h$, in the critical layer and over the whole even ensemble
(Remark~\ref{rem:3d-matching}). The fourth is the
matching to physical flows. The solution has the free parameters $\widetilde\nu$ and $t_0$, and a finite flow adds its lowest wave
number $k_0$ and its dissipation range, Eq.~\eqref{eq:3d-knu}; none of them is computed here. They are measured in a given flow, by the
comparison with simulations and experiment.
\end{remark}

\section{The spectrum: selected values and accuracy}
\label{sec:S-spectrum}

Selected values of the scaling function $P(K)$ of Eq.~\eqref{eq:ev-spectrum}, the transform \eqref{eq:cond-def-transforms} of the
conditional correlation $C=\widehat G/\widehat Z$ in units of $1/N$, of $P/K^2$ and of the local index
$n=-\dd\log E/\dd\log k=2-\dd\log P/\dd\log K$ (at the threshold, $K=\sqrt2$, the index at $K=\sqrt2-10^{-3}$ and $\sqrt2+10^{-3}$):
\begin{center}\small
\begin{tabular}{rrrr|rrrr}
\toprule
$K$ & $P(K)$ & $P/K^2$ & $n(K)$ & $K$ & $P(K)$ & $P/K^2$ & $n(K)$\\
\midrule
\QSUPPCTABLE
\bottomrule
\end{tabular}
\end{center}
At $K=\sqrt2$ the spectrum is continuous, its slope diverges on both sides and the index tends to $-\infty$ (Sec.~\ref{sec:S-osc}); it
is negative only very close to the threshold. The maximum of $P$, $\QSUPPMAX$, lies just above the threshold, at $K=\QSUPPMAXK$. The index
is not monotonic: in the infrared it rises slowly from one, to about $\QSUPNMID$ near $K=\frac12$, falls toward the threshold, and beyond it
rises to $\frac72$, which it approaches from below, $n\simeq\frac72-\QSUPNUVCOEF/K$.

\paragraph{Accuracy.} The spectrum is the Hankel transform of the Floquet values of $C=\widehat G/\widehat Z$
(Sec.~\ref{sec:pend-floquet}; $\QSUPGNODES$ values of $\widehat G$ and $\QSUPZNODES$ of $\widehat Z$), interpolated by splines of
degree nine in $\sqrt h$ (the numerator, $h\le40$) and in ${\rm arsinh}\sqrt h$ (the partition function), with the small-$h$ forms
of Sec.~\ref{sec:S-asym-steps} below the computed values and, beyond $h=40$, the smooth and oscillating parts of the numerator
separately, continued by the large-$h$ forms \eqref{eq:ev-large} and \eqref{eq:cond-Z-asym} with their fitted next terms. The
ultraviolet part of the source is transformed in closed form, the oscillating term, divided by the partition function, with the
Hankel functions written out, and the rest by Gauss and Levin quadratures; $K\,\dd P/\dd K$ is transformed the same way, so that
the index needs no finite differences. Refinements of the quadrature and variants of the interpolant change $P$ by less than a
relative $\QSUPPACC$; moving every Floquet value of $\widehat G$ by its error estimate, all in one direction, changes it by at most $\QSUPPACCALT$, at the smallest $K$,
through $E'$ and $F$. A plain composite quadrature of the same source agrees with the transform to $\QSUPPINDEP$. At large $K$ the
transform follows the ultraviolet expansion: it departs from the two terms of Sec.~\ref{sec:S-asym-steps},
$P=C_{\rm UV}K^{-3/2}+U_3K^{-5/2}$, Eq.~\eqref{eq:ev-UV}, by a relative $\QSUPUVAGREE$ at $K=100$, $\QSUPUVDEVA$ at $K=300$ and
$\QSUPUVDEVB$ at $K=10^3$, which is the next term $U_5K^{-7/2}$, $U_5=\QSUPUFIVE$; with it the departure is below $\QSUPUVTHREE$
for $K\ge\QSUPKUVCUT$.
The first coefficient is exact given the quadrature for $a_{1/2}$; the second inherits the fitted coefficient of $h^{3/2}$ in $h\widehat G$. In the infrared the spectrum rests on the logarithmic tail
$(E'\log h+F)/h^2$ of the source, which the Floquet values follow up to $h=\QGHMAX$ (Sec.~\ref{sec:ev-eval}), and it follows the law
\eqref{eq:ev-IR}, at leading order $P\simeq2A_cK\log(1/K)$ with $A_c=4\sqrt{2\pi}\,E'$, so that the index tends to one from above. The spectrum is positive at every computed $K$: on a logarithmic grid of $\QSUPPGRIDN$ points for $\QSPPKLO\le K\le\QSPPKHI$, below
and above which the infrared and ultraviolet laws keep it positive, on a grid of step $5\times10^{-4}$ across the threshold,
$\QSUPKTHLO\le K\le\QSUPKTHHI$, and at $|K-\sqrt2|$ down to $10^{-12}$. The sum rule
$\int_0^\infty P\,\dd K=C(0)=\frac18$, the value at zero separation of the correlation \eqref{eq:cond-def-transforms}, holds to a relative $\QSUPSUMRULE$: the computed spectrum up to $K=10^4$, integrated on Gauss panels in $\log K$ and, near the
threshold, in $\log|K-\sqrt2|$, with the ultraviolet terms up to $K^{-9/2}$ beyond, gives $\QSUPSUMVAL$; with the computed spectrum
up to $K=300$ only, the deviation is $\QSUPSUMRULETHREE$, the size of the omitted term $U_6K^{-4}$, which comes from the $h^3$ term
of $C$. Since the interpolation keeps
$C(0)=\frac18$, the sum rule checks the transform and its quadrature, not the interpolation.
Let us keep four things apart. The quadrature and the interpolation are accurate to $\QSUPPACC$. The errors of the Floquet values
propagate to at most $\QSUPPACCALT$, a sensitivity to correlated shifts, not a bound on arbitrary errors of the data. The infrared
amplitude $A_c=1/(128\sqrt2)$ is a closed form (Sec.~\ref{sec:S-tail-closed}), while $B_c$ and $M$ inherit the fitted constant $F$:
the form of the infrared law is derived, its leading amplitude is exact and its correction numerical (Remark~\ref{rem:ev-open}). None of these numbers tests the physical hypothesis or the order of the conditioning in Definition~\ref{post:cond}; the sum rule to $\QSUPSUMRULE$ is a test of internal consistency, not of physical accuracy.

\paragraph{The vorticity correlation.} The limiting vorticity correlation \eqref{eq:ev-corr} of Sec.~\ref{sec:3d-osc} is shown in
Fig.~\ref{fig:ev-corr}.


\subsection{The annealed order: the spectrum, the correlation and the finite-size effects}
\label{sec:S-annealed}

This subsection gives the computations behind Secs.~\ref{sec:3d-orders}, \ref{sec:3d-size} and~\ref{sec:osc-orders} of the main text:
the conditional correlation with an annealed orientation of the plane of the polygon, that is, the ratio at a fixed
separation~\eqref{eq:cond-def-r}, its spectrum $P_A$, and the finite-size effects in the two orders. The source is that of the
quenched order: the Floquet values of $\widehat G$ and $\widehat Z$ with the interpolation of Sec.~\ref{sec:S-spectrum}. The
programs are in \texttt{qsp\_annealed/} (Sec.~\ref{sec:S-code}).

\paragraph{The correlation.} With $g=h\widehat G$, $\Pi=h\widehat Z$ and $H=R/\sqrt2$ the two orientation averages of
\eqref{eq:cond-def-r} are Abel transforms,
\begin{equation}
 c_A(R)=\frac{\bar N(R)}{\bar Z(R)},\qquad
 \bar N(R)=\frac1H\int_0^H\frac{g(h)\,\dd h}{\sqrt{H^2-h^2}},\qquad \bar Z(R)=\frac1H\int_0^H\frac{\Pi(h)\,\dd h}{\sqrt{H^2-h^2}},
 \label{eq:S-ann-c}
\end{equation}
which we compute with the quadrature of the quenched correlation; applied to $C$ it reproduces the stored values of $c(R)$ to
$2\times10^{-15}$. The series of $g$ and $\Pi$ in powers of $h^{1/2}$ give
\begin{equation}
 c_A(R)=\frac18-0.105326\,R^{1/2}+0.010232\,R^{3/2}+0.006721\,R^2-0.002195\,R^{5/2}+\dots,
 \label{eq:S-ann-small}
\end{equation}
which the computed values follow to $10^{-11}$ at $R=10^{-2}$ and to $2\times10^{-7}$ at $R=0.1$; the coefficient of $R^{1/2}$ is
$\frac2\pi(I_{1/2}/I_{3/2})=0.8727$ times $c_1$ of \eqref{eq:osc-c-small}. At large $R$ the tails of $g$ and $\Pi$ give
$\bar N=2M_1/R^2+O(R^{-3})$, with $M_1=\int_0^\infty g\,\dd h$, and $\bar Z=(\sqrt\pi/8R)\,[\log R+C''+O(\log R/R)]$, so that
\begin{equation}
 R\,c_A(R)=\frac{A_r}{\log R+C''}\Bigl[1+\frac1R\Bigl(a_1+\frac{a_2}{\log R+C''}\Bigr)+\dots\Bigr]
 +\frac{16\,{\rm Re}\bigl[D\,e^{\ii(\sqrt2R-\pi/4)}\bigr]}{R^2\,(\log R+C'')}+\dots,
 \label{eq:S-ann-large}
\end{equation}
with
\begin{equation*}
 M_1=0.0159311660,\qquad A_r=\frac{16M_1}{\sqrt\pi}=0.143811,\qquad C''=\bar\kappa-\frac32\log2=2.696378 .
\end{equation*}
The wave comes from the edge of the Abel average of the numerator, as in \eqref{eq:osc-c}, divided by $\bar Z$ instead of
$\widehat Z$. The constants $a_1=-0.563$ and $a_2=-1.081$ are fitted on $500\le R\le2000$, together with five terms of the order
of $R^{-2}$ and a correction of the order of $R^{-3}$ to the wave. With $A_r$, $C''$ and the amplitude $16D$ held at their derived
values the fit leaves a relative residual of $4\times10^{-12}$, which confirms them. The computed $c_A$ lies below the leading term
alone, Eq.~\eqref{eq:ord-c-large} of the main text, by $6.9\%$ at $R=10$, $0.7\%$ at $R=100$ and $7\times10^{-5}$ at $R=10^4$. A
direct fit of the wave on $40\le R<120$ returns $|D|$ to $0.5\%$ and $\arg D$ to $10^{-3}$. The correlation is positive at every
computed separation, and its index $n_\omega=-R\,c_A'/c_A$ is $0.90$, $1.17$, $1.13$, $1.10$ and $1.08$ at $R=1$, $10$, $10^2$,
$10^3$ and $10^4$. With a running mean over one period subtracted, the oscillation of this index is at most $0.10$ on $6\le R<8$,
$0.07$ on $8\le R<12$, $0.03$ on $18\le R<22$, $0.012$ on $45\le R<60$ and $0.006$ on $90\le R<110$; its envelope is
$16\sqrt2\,|D|/(A_rR)=0.525/R$.

\paragraph{The transform.} Since $R\,c_A$ decays only as $A_r/\log R$, the sine transform in \eqref{eq:ord-PA} converges in the
sense of Abel only. After one integration by parts,
\begin{equation}
 \begin{gathered}
 P_A(K)=\frac2\pi\int_0^\infty F(R)\cos(KR)\,\dd R,\qquad F=\frac{\dd(R\,c_A)}{\dd R},\\
 K\frac{\dd P_A}{\dd K}=-\frac{2K}{\pi}\int_0^\infty R\,F(R)\sin(KR)\,\dd R,
 \end{gathered}
 \label{eq:S-ann-P}
\end{equation}
the first integral converges absolutely. We split $F$ into three parts. The first part is
$e^{-R^2/2}\sum_{n\le7}q_nR^{n/2}$, with the coefficients fixed by the small-$R$ series; it is transformed in closed form by Kummer
functions and carries the ultraviolet expansion. The second is the derivative of the law \eqref{eq:S-ann-large}, switched on smoothly between $R=500$ and $R=2000$; it is
integrated on logarithmic panels up to $R=10^{18}$ by Gauss and Levin quadratures, the smooth part at the frequency $K$ and the wave
at $\sqrt2\pm K$. The third is the remainder, of the order of $R^4$ at small $R$ and of the relative order $10^{-8}$ at $R=2000$; it
is tabulated at $17380$ separations, interpolated by a cubic spline and integrated exactly against $\cos(KR)$ and $R\sin(KR)$ on
every interval. The checks are these. The sum rule $\int_0^\infty P_A\,\dd K=\frac18$ holds to a relative $4\times10^{-11}$. The
transform back, $\int_0^\infty P_A\,\mathrm{sinc}(KR)\,\dd K$, reproduces the correlation \eqref{eq:S-ann-c} to $3\times10^{-9}$ at
$R=0.3$, $3$ and $10$. Other forms of the fitted terms change $P_A$ by less than $10^{-10}$, and a table that ends at $R=1000$ by
less than $4\times10^{-8}$. The derivative agrees with finite differences. Finally, the earlier computation of this spectrum at
$33$ wave numbers on $1\le K\le2$, from an earlier interpolation of the source and by an independent program
(Sec.~\ref{sec:S-cond-literal}), agrees with it to $10^{-4}$. These are accuracies of the transform; the sensitivity to the Floquet
values is that of Sec.~\ref{sec:S-spectrum}.

\paragraph{Selected values.} The spectral function $P_A$, the local index $n_A=2-\dd\log P_A/\dd\log K$ and the ratio to the
quenched spectrum of Sec.~\ref{sec:S-spectrum} (at the threshold, the index at $K=\sqrt2-10^{-3}$ and $\sqrt2+10^{-3}$):
\begin{center}\small
\begin{tabular}{rrrr|rrrr}
\toprule
$K$ & $P_A(K)$ & $n_A(K)$ & $P_A/P$ & $K$ & $P_A(K)$ & $n_A(K)$ & $P_A/P$\\
\midrule
$10^{-8}$ & 0.00445 & 1.951 & $2.6\times10^{6}$ & 1 & 0.0208 & 1.924 & 1.319\\
$10^{-6}$ & 0.00573 & 1.938 & $4.5\times10^{4}$ & 1.2 & 0.0212 & 1.845 & 1.156\\
$10^{-4}$ & 0.00804 & 1.913 & 952.2 & $\sqrt2$ & 0.0223 & $0.99$, $1.16$ & 1.019\\
$10^{-3}$ & 0.0101 & 1.892 & 156.8 & 1.6 & 0.0217 & 2.604 & 0.9616\\
0.01 & 0.0133 & 1.866 & 29.46 & 2 & 0.0178 & 3.067 & 0.9193\\
0.03 & 0.0155 & 1.860 & 14.04 & 3 & 0.0108 & 3.337 & 0.8924\\
0.1 & 0.0182 & 1.883 & 6.413 & 5 & 0.00531 & 3.428 & 0.8815\\
0.3 & 0.0200 & 1.950 & 3.098 & 10 & 0.00194 & 3.471 & 0.8761\\
0.5 & 0.0203 & 1.978 & 2.170 & 30 & 0.000380 & 3.491 & 0.8737\\
0.7 & 0.0205 & 1.975 & 1.706 & 100 & $6.29\times10^{-5}$ & 3.498 & 0.8730\\
\bottomrule
\end{tabular}
\end{center}
$P_A$ is positive at the $741$ wave numbers of the stored table of the quenched spectrum and at the $8376$ nodes of the
quadratures, $10^{-9}\le K\le10^4$. Its maximum, $0.022449$, is at $K=1.4509$, and it equals $P$ at $K=1.4528$. For
$K\le1$ the index has a minimum, $1.860$ at $K=0.027$, and a maximum, $1.980$ at $K=0.56$. It is negative only for
$\sqrt2-K<8\times10^{-8}$ and for $K-\sqrt2<3\times10^{-8}$, where the quenched index is negative within about $10^{-3}$ of the
threshold: the same singularity of the slope stands on a larger and flatter spectrum.

\paragraph{The laws.} At large $K$,
\begin{equation*}
 P_A=0.063028\,K^{-3/2}-0.01531\,K^{-5/2}-0.01149\,K^{-7/2}-0.00168\,K^{-4}-0.00998\,K^{-9/2}+\dots,
\end{equation*}
from the series \eqref{eq:S-ann-small}: a term $k^A_nR^{n/2}$ of $c_A$ gives
$\frac2\pi(1+\frac n2)\Gamma(1+\frac n2)\cos[\frac\pi2(1+\frac n2)]\,k^A_n\,K^{-1-n/2}$. The first coefficient is
$0.8727\,C_{\rm UV}$. The computed $P_A$ departs from the first two terms by $2\times10^{-5}$ at $K=100$ and by $2\times10^{-7}$ at
$K=10^3$, and from all five by $2\times10^{-8}$ and $10^{-10}$. At small $K$ the tail \eqref{eq:S-ann-large} gives
\begin{equation}
 P_A(K)=\frac{2A_r}{\pi}\sum_{n\ge0}\frac{n!\,e_n}{\Lambda^{n+1}}+A_rK\Bigl(\frac{a_1}{\lambda}+\frac{a_2}{\lambda^2}\Bigr)+\dots,\qquad
 \sum_{n\ge0}e_ns^n=\Gamma(1-s)\cos\frac{\pi s}2,
 \label{eq:S-ann-IR}
\end{equation}
with $\Lambda=\log(1/K)+C''$ and $\lambda=\Lambda-\gamma_E$; $e_0=1$, $e_1=\gamma_E$, $2e_2=\gamma_E^2-\pi^2/12$ and
$6e_3=\gamma_E^3-\frac{\pi^2}{4}\gamma_E+2\zeta(3)$. The series comes from
$\int_0^\infty\sin x\,x^{-s}\dd x=\Gamma(1-s)\cos(\pi s/2)$ and is asymptotic; its two leading orders sum to $(2A_r/\pi)/\lambda$.
The first five terms reproduce the computed $P_A$ to $6\times10^{-8}$ at $K=10^{-12}$, $3\times10^{-7}$ at $K=10^{-8}$ and
$10^{-4}$ at $K=10^{-4}$; with the term of the order of $K$ the law holds to $7\times10^{-6}$ at $K=10^{-4}$, $10^{-5}$ at
$K=10^{-3}$, $3\times10^{-4}$ at $K=10^{-2}$ and $3\%$ at $K=0.1$. The leading term alone, $(2A_r/\pi)/\log(1/K)$, is $10\%$ above
the computed value even at $K=10^{-8}$: the constant $C''$ must be kept.

At the threshold the slopes were computed at $|K-\sqrt2|$ from $10^{-12}$ to $10^{-1}$ on the two sides. Fitted in four windows
within $10^{-12}\le|K-\sqrt2|\le10^{-4}$ as for the quenched order, with $\Lambda_2$ of \eqref{eq:ord-sqrt2}, their symmetric part
gives $2a_2/\pi=0.0229146$ to within $3\times10^{-4}$ and their antisymmetric part $2\kappa_2/\pi=0.0113017$ to within
$7\times10^{-4}$. A single logarithm in place of the double one leaves residuals two thousand times larger, and with $\bar\kappa$ in
place of $\bar\kappa-\log2$ in $\Lambda_2$ the fitted $\kappa_2$ is off by $3.8\%$. This confirms the two statements of
Sec.~\ref{sec:S-cond-orders}.

\paragraph{Finite size.} The functions of Sec.~\ref{sec:3d-size}: $I(x)=\int_x^\infty P\,K^{-2}\dd K$, to which the energy above
$k_0$ is proportional, $I+P/(2x)$, to which its dissipation is proportional, and the decay index $\alpha_E=1+P/(2xI)$, in the two
orders, against $x=k_0L$:
\begin{center}\small
\begin{tabular}{rrrr|rrr}
\toprule
$k_0L$ & $I$ & $I+P/2x$ & $\alpha_E$ & $I_A$ & $I_A+P_A/2x$ & $\alpha_E^A$\\
\midrule
$10^{-6}$ & 0.931 & 0.994 & 1.068 & 6144 & 9009 & 1.466\\
$10^{-5}$ & 0.663 & 0.715 & 1.080 & 727 & 1062 & 1.460\\
$10^{-4}$ & 0.444 & 0.486 & 1.095 & 89.0 & 129 & 1.452\\
$10^{-3}$ & 0.273 & 0.305 & 1.117 & 11.4 & 16.4 & 1.441\\
$10^{-2}$ & 0.148 & 0.170 & 1.153 & 1.52 & 2.18 & 1.438\\
0.03 & 0.103 & 0.121 & 1.179 & 0.575 & 0.833 & 1.449\\
0.1 & 0.0636 & 0.0778 & 1.223 & 0.188 & 0.279 & 1.482\\
0.3 & 0.0363 & 0.0471 & 1.296 & 0.0618 & 0.0951 & 1.539\\
1 & 0.0142 & 0.0221 & 1.556 & 0.0144 & 0.0248 & 1.721\\
$\sqrt2$ & 0.00885 & 0.0166 & 1.874 & 0.00821 & 0.0161 & 1.960\\
3 & 0.00170 & 0.00372 & 2.191 & 0.00150 & 0.00330 & 2.201\\
10 & $8.94\times10^{-5}$ & 0.000200 & 2.238 & $7.83\times10^{-5}$ & 0.000175 & 2.240\\
100 & $2.88\times10^{-7}$ & $6.48\times10^{-7}$ & 2.249 & $2.52\times10^{-7}$ & $5.66\times10^{-7}$ & 2.249\\
\bottomrule
\end{tabular}
\end{center}
The values of the quenched order agree with those of Sec.~\ref{sec:S-spectrum-details}. At small $x$,
\begin{equation}
 \begin{aligned}
 I(x)&=A_c\ell^2+2B_c\mathcal L\,(\log\mathcal L-1)+2M\ell+I_0+\frac{\zeta(3)B_c}{6\mathcal L^2}+\dots,\\
 x\,I_A(x)&=\frac{2A_r}{\pi}\Bigl[\frac1\lambda+\frac1{\lambda^2}+\frac{2-\pi^2/12}{\lambda^3}+\dots\Bigr],\qquad
 \alpha_E^A=\frac32-\frac1{2\lambda}-\frac1{2\lambda^2}+\dots,
 \end{aligned}
 \label{eq:S-ann-I}
\end{equation}
with $\ell=\log(\sqrt2/x)-\gamma_E$, $\mathcal L=\ell+\bar\kappa$, $\lambda=\log(1/x)+C''-\gamma_E$ and the constant $I_0=0.0484$,
which is the same to $10^{-6}$ for $10^{-8}\le x\le10^{-2}$. The second law holds to $8\times10^{-4}$ at $x=10^{-8}$ and to
$4\times10^{-3}$ at $x=10^{-4}$, and the index follows its law to $10^{-4}$ and $5\times10^{-4}$ there. The annealed index is not
monotonic: it falls from $1.477$ at $x=10^{-9}$ to a minimum, $1.4365$ at $x=0.0051$, passes $\frac32$ at $x=0.153$ and rises to
$\frac94$. If the size of the system is doubled at a fixed time, $x\to x/2$, the energy and its dissipation are multiplied by
$1.17$ and $1.16$ at $x=10^{-3}$, by $1.22$ and $1.21$ at $x=10^{-2}$, by $1.33$ and $1.30$ at
$x=0.1$ and by $1.45$ and $1.39$ at $x=0.3$ in the quenched order, and by $1.85$ and $1.85$, $1.83$
and $1.83$, $1.92$ and $1.89$, and $2.05$ and $2.00$ in the annealed one. The length $L_M=\int kE\,\dd k/\!\int k^2E\,\dd k$, in which the separations are measured in
Ref.~\cite{RodhiyaSreenivasan2026}, is proportional to $\int_x^\infty P\,K^{-1}\dd K$: it converges in the quenched order and diverges in the
annealed one as $\log\log(1/x)$, where it is $2.2$ and $1.6$ times that of the quenched order at $x=10^{-2}$ and $0.1$. In the
annealed order a comparison in the units of $L_M$ therefore depends on the size of the system.

\paragraph{The structure function.} From $R^2\mathcal S'=\frac12\int_0^R\rho^2c(\rho)\,\dd\rho$, in the two orders; for the quenched
order this reproduces the index computed from the source, Eq.~\eqref{eq:osc-zeta}, to $2\times10^{-5}$:
\begin{center}\small
\begin{tabular}{lrrrrrrrrr}
\toprule
$R=r/L$ & 0.1 & 1 & 3 & 10 & 30 & 100 & $10^3$ & $10^4$ & $10^6$\\
\midrule
$\zeta_2$, quenched & 1.871 & 1.381 & 0.723 & 0.486 & 0.388 & 0.322 & 0.245 & 0.197 & 0.140\\
$\zeta_2^A$, annealed & 1.891 & 1.521 & 1.122 & 0.979 & 0.913 & 0.881 & 0.882 & 0.902 & 0.932\\
$\mathcal S_A/\mathcal S$ & 1.03 & 1.18 & 1.56 & 2.72 & 4.77 & 9.15 & 36.2 & 171 & 5487\\
\bottomrule
\end{tabular}
\end{center}
The annealed index has its minimum, $0.8757$, at $R\simeq270$. Its law \eqref{eq:ord-S-large}, $1-1/(\log R+C'')$, gives $0.863$,
$0.896$, $0.916$ and $0.939$ at $R=10^2$, $10^3$, $10^4$ and $10^6$, and $\mathcal S_A$ exceeds the leading term
$A_rR/[4(\log R+C'')]$ by $21\%$, $20\%$, $16\%$ and $11\%$ there: both laws are reached logarithmically slowly.

% ===== G4 BLOCK E: new section; insert after section sec:S-spectrum, i.e. immediately before \section{Oscillations in coordinate space: computations} (label sec:S-osc).
\section{Oscillations in coordinate space: derivations}
\label{sec:S-osc-derivation}

This section gives in full every paragraph of Sec.~\ref{sec:3d-osc} of the main text that is condensed there: the amplitude of the wave and its Fourier form, the laws of the vorticity correlation, the effective indices, the wave in the velocity structure function, and what the wave is and is not. As there, $R=r/L$.

\subsection{The period and the origin of the wave}

The singularity of the spectrum at $K=\sqrt2$ sits at a finite wave number, and this has a
direct consequence in coordinate space. A spectrum that is smooth except at a wave number
$k_*$ makes the correlation functions oscillate: at large separation they acquire a term
$\cos(k_*r+\psi)$ times a decreasing function of $r$, a power up to logarithms, with an amplitude and a phase fixed by the strength of
the singularity~\cite{Lighthill1958}. The smooth part of the spectrum gives only powers of $r$ and their logarithms,
which come from its infrared end. Here $k_*=\sqrt2/L$, and the period of the oscillation is
\begin{equation*}
 \boxed{\lambda_*=\frac{2\pi}{k_*}=\sqrt2\,\pi L=\sqrt2\,\pi\sqrt{\widetilde\nu\,(t+t_0)}\simeq\OSCPER\,L .}
 \tag{\ref{eq:osc-period}}
\end{equation*}
It is not a free parameter: like the singular time \eqref{eq:ev-tstar}, it is fixed by the scale
$L(t)$ of the similarity solution, and it grows with it. Let us find the strength of the singularity, then the vorticity correlation and the wave in it and in the velocity structure function,
and see where the wave is visible. We write $R=r/L$
throughout.

The threshold has a simple origin. In the semiclassical limit the potential wells of the pendulums are deep, the slowly varying angle sits at
the bottom of the potential, $\cos\theta=\pm1$, and the argument of the endpoint factor
$\cos[z(\cos\theta_0-\varepsilon\cos\theta_n)]$ of \eqref{eq:3d-one-label} takes the values $0$ and $\pm2z$, with $2z=h/(2xy)$ by
\eqref{eq:3d-z}. The variable $h$ is conjugate to $\sqrt2K$ in \eqref{eq:ev-spectrum}, so the factor $\cos2z$ carries the
weight of the hairpins with arcs $xN$ and $(1-x)N$ to
\begin{equation*}
 \sqrt2K=\frac1{2x(1-x)}\ge2 .
 \tag{\ref{eq:osc-edge}}
\end{equation*}
The lower bound is reached by the hairpins with two equal arcs, $x=\frac12$, where $\dd K/\dd x=0$.
The weight of these hairpins therefore accumulates at the threshold $K=\sqrt2$, in the same way as
the density of states of a crystal is singular where the group velocity vanishes.

\paragraph{The amplitude.} Write the source \eqref{eq:ev-floquet} as $\widehat G=(2\pi)^{-1}\int_0^1I(x,h)\dd x$, with the density
$I=\frac{\sqrt{2\pi}}{32\pi}\int_{-\infty}^\infty\mathcal T(h,x,\omega)\,\frac{\dd\omega}{2\pi}$, the Floquet integrand integrated over the
imaginary energy; the band sums of the Supplement, Eq.~\eqref{eq:S-ev-bands}, give the same density. In the semiclassical limit (Supplement~\ref{sec:pend-deep}) the contact part of $h^2I$ has, at
fixed $x$ and to order one, no phase-averaged part and the oscillating part $2{\rm Re}[A(x)e^{2\ii z}]$; the mean-field
part does not contribute at this order. The contact kernel $\frac12-x$ vanishes for two equal arcs, and the rest of the
integrand is odd in $x-\frac12$, so $A(x)=A_2(x-\frac12)^2+O((x-\frac12)^4)$. With $2z=2h+8h(x-\frac12)^2+\dots$ the stationary point
gives
\begin{equation*}
 \boxed{h\widehat G\supset{\rm Re}\bigl(De^{2\ii h}\bigr)h^{-5/2},\qquad D=\frac{e^{3\ii\pi/4}}{32\sqrt{2\pi}}\,A_2,\qquad
 A_2=\ATWORE\ATWOIM\,\ii ,}
 \tag{\ref{eq:osc-source}}
\end{equation*}
the form \eqref{eq:ev-D}, with $|D|=\ABSD$ and $\arg D=\ARGD$. The coefficient $A_2$ is computed from the full pendulums, with an accuracy of about $\ATWOACC$
(Supplement~\ref{sec:S-osc}). Since the contact kernel vanishes at the stationary point, the amplitude is of order $h^{-5/2}$ in $h\widehat G$.

Let us remind what the partition function does to this term. It has no oscillation and grows as a logarithm,
$\Pi(h)=h\widehat Z(h)\simeq(\log h+\bar\kappa)/(4\sqrt{2\pi})$, Eq.~\eqref{eq:cond-Z-asym}, so that the oscillation of the conditional
source is that of $\widehat G$ multiplied by $h/\Pi(h)$, as in \eqref{eq:ev-D}:
\begin{equation}
 C(h)\supset\frac{{\rm Re}\bigl(De^{2\ii h}\bigr)}{h^{5/2}\,\Pi(h)}
 \simeq\frac{4\sqrt{2\pi}\,{\rm Re}\bigl(De^{2\ii h}\bigr)}{h^{5/2}\,(\log h+\bar\kappa)} .
 \label{eq:osc-source-cond}
\end{equation}
By \eqref{eq:ev-a2} the coefficients of the threshold \eqref{eq:ev-sqrt2} are then
\begin{equation}
 \boxed{a_2=-\frac{{\rm Im}\,A_2}{4\sqrt\pi}=\QCOATWO,\qquad \kappa_2=-\frac{\sqrt\pi\,{\rm Re}\,A_2}{8}=\QCOKAPPA .}
 \label{eq:osc-a2}
\end{equation}
The slope of the spectrum diverges as $a_2\log\log\frac1{|K-\sqrt2|}$ on both sides of the threshold, and it drops by
$2\kappa_2/\log\frac1{|K-\sqrt2|}$ across it. In the earlier normalization the source was $\widehat G$ itself, which oscillates as
$h^{-7/2}$, and only the second derivative of the spectrum diverged, as a logarithm. The partition function, which grows as $\log h$,
moves the divergence to the first derivative and softens it to the logarithm of a logarithm.

The source has no other oscillating term: in the semiclassical limit the only phases are $0$ and $\pm2z$, the only stationary point is
$x=\frac12$, the end points $x\to0,1$, where $z\to\infty$, give non-oscillating powers of $h$, and the tunnelling terms do not
oscillate. Nor does the partition function, which has no phases at the marks: $\Pi(h)$ increases monotonically
(Sec.~\ref{sec:cond-partition}). So the threshold is the only singularity of $P$ at finite $K$ (Supplement, Fig.~\ref{fig:osc-origin}a).

The amplitude of the wave follows from the strength of the singularity alone. With the logarithms of \eqref{eq:ev-sqrt2} the
generalized Fourier transforms~\cite{Lighthill1958} are no longer pure powers, and it is simpler to go back to the source. The
singular part of $P$ is the Hankel image of the oscillating tail \eqref{eq:osc-source-cond}, and a Fourier integral at large $R$
returns this tail, read at $h=R/\sqrt2$. For any function $f$ smooth near $K=\sqrt2$ the contribution of the threshold to a Fourier
integral is therefore
\begin{equation}
 \int_0^\infty P(K)\,f(K)\,e^{\ii KR}\dd K\supset2\sqrt\pi\,De^{\ii\pi/4}\,\frac{f(\sqrt2)\,e^{\ii\sqrt2R}}{R^2\,\Pi(R/\sqrt2)},\qquad
 R\to\infty ,
 \label{eq:osc-lighthill}
\end{equation}
up to terms smaller by $1/R$. With $\Pi(h)$ replaced by $h$, that is, for the source $\widehat G$ alone, this is what
the transforms $-4\ii/\omega^3$ and $2\pi\,{\rm sgn}\,\omega/\omega^3$ of $x|x|$ and $x^2\log|x|$ gave for the weaker threshold of the
earlier normalization; the partition function makes the wave stronger by the factor $R/[\sqrt2\,\Pi(R/\sqrt2)]$, of order $R/\log R$. The large-$R$ expansion of every correlation function of the
limiting spectrum therefore consists of non-oscillating terms, which come from $K\to0$, and
of the wave, which comes from $K=\sqrt2$.

\subsection{The vorticity correlation}

By \eqref{eq:ev-spectrum} and $C_\omega=2\int_0^\infty k^2E\,\mathrm{sinc}(kr)\dd k$, the function $c$ of \eqref{eq:ev-corr} is
\begin{equation*}
 c(R)=\int_0^\infty P(K)\,\mathrm{sinc}(KR)\dd K=\int_0^{\pi/2}C\Bigl(\frac{R\sin\vartheta}{\sqrt2}\Bigr)\sin\vartheta\,\dd\vartheta .
\end{equation*}
The second form is the one to use. It reads the conditional source at the projection $h=R\sin\vartheta/\sqrt2$ of the separation on
the plane of the hairpin and averages over the orientation; every law of $c$ is a law of $C$ seen through this average.

\paragraph{Small separation.} At $R=0$ the average is trivial: $c(0)=C(0)=\frac18$, Eq.~\eqref{eq:cond-zero}, with $R\to0$ taken
after $N\to\infty$. The numerator alone diverges as $\sqrt\pi/(32h)$, Eq.~\eqref{eq:ev-small}, and this divergence was the $1/R$ of the
earlier correlation; the partition function diverges in the same way and removes it. Each power of the source becomes the same power of
$R$. With the Mellin transform $\mathcal M[f](s)=\int_0^\infty x^{s-1}f(x)\dd x$, the Abel average is the multiplication
\begin{equation}
 \mathcal M[c](s)=2^{s/2}\,\frac{\sqrt\pi}2\,\frac{\Gamma\bigl(1-\frac s2\bigr)}{\Gamma\bigl(\frac32-\frac s2\bigr)}\;\mathcal M[C](s),
 \label{eq:osc-mellin}
\end{equation}
and the ratio of Gamma functions has neither poles nor zeros at ${\rm Re}\,s\le0$: every term of the expansion of the source at small
$h$, the constant included, reaches $c$, a term $C_kh^{k/2}$ as $C_kR^{k/2}$ times $2^{-k/4}\frac{\sqrt\pi}2\Gamma(1+\frac k4)/\Gamma(\frac32+\frac k4)$.
The source is $C=\frac18-\frac{4a_{1/2}}{\sqrt\pi}h^{1/2}+C_3h^{3/2}+O(h^2)$, with no term linear in $h$; here $a_{1/2}$ is the coefficient of
\eqref{eq:ev-small}, the end-layer quadrature \eqref{eq:ev-small-a}, and the partition function adds nothing at order $h^{1/2}$, since
$h\widehat Z-\frac{\sqrt\pi}4=O(h^{3/2})$; it first enters $C_3$. Hence
\begin{equation*}
 \boxed{c(R)=\frac18-c_1R^{1/2}+\QCOcthree\,R^{3/2}+O(R^2),\qquad c_1=2^{3/4}\,\frac{\Gamma(\frac54)}{\Gamma(\frac74)}\,a_{1/2}=\QCOcone .}
 \tag{\ref{eq:osc-c-small}}
\end{equation*}
It is important to distinguish this map from the Bessel map~\eqref{eq:ev-mellin} of the spectrum. There the factor
$1/\Gamma(\frac{1-z}2)$ removes the even powers $h^0,h^2,\dots$ of the source (the power $h^1$ would survive, but the source has
none): $C(0)$ survives only as the sum rule
$\int_0^\infty P\,\dd K=c(0)=\frac18$, and the term $h^{1/2}$ becomes the ultraviolet tail $K^{-3/2}$ of $P$, the law
$E\propto k^{-7/2}$. The cusp $R^{1/2}$ of the correlation and this tail come from the same hairpins, those with one short arc,
$x\sim h$.

\paragraph{Large separation.} Here the Abel average reads the tail of the source, $hC\simeq A_c/h+B_c/[h\,(\log h+\bar\kappa)]$,
Eq.~\eqref{eq:ev-C-large}, whose first moment diverges as a logarithm. In the variable $h$ the average is
$c(R)=2R^{-2}\int_0^{R/\sqrt2}hC(h)\,(1-2h^2/R^2)^{-1/2}\dd h$. Its weight, which grows toward the edge $h=R/\sqrt2$, acts on such a
slowly varying tail like a sharp cut at the larger value $h=\sqrt2R$: in $u=\sqrt2h/R$ its Mellin transform is
$\int_0^1u^{s-1}(1-u^2)^{-1/2}\dd u=s^{-1}\exp\bigl[s\log2-\frac{\pi^2}{24}s^2+\frac{\zeta(3)}4s^3+O(s^4)\bigr]$, and the last two terms
give the corrections in $B_c/L_R^2$ and $B_c/L_R^3$. With the regularized first moment $M$ of the source, Eq.~\eqref{eq:ev-IR-next},
\begin{equation*}
 \boxed{R^2c(R)\simeq2A_c\log(\sqrt2R)+2B_c\log L_R+2M+\frac{\pi^2}{12}\,\frac{B_c}{L_R^2}+\zeta(3)\,\frac{B_c}{L_R^3},}
 \tag{\ref{eq:osc-c-large}}
\end{equation*}
with $L_R=\log(\sqrt2R)+\bar\kappa$, up to the wave and to terms of order $\log R/R$. With the wave \eqref{eq:osc-c} added, the law
reproduces the computed correlation to $\QCOLAWACC$ for $R\ge\QCOLAWFROM$. The first moment of $\widehat G$ alone
converges, and the earlier correlation fell as $1/R^2$, without a logarithm. Now it has one, but the logarithm is slow: $R^2c/\log R$ is
$\QCOEFFHUNDRED$ at $R=100$ and $\QCOEFFTENFOUR$ at $R=10^4$, still decreasing, and it reaches its limit $2A_c=\QCOTWOAc$ only where
$\log\log R$ is negligible against $\log R$.

\paragraph{The wave.} With $f(K)=1/(KR)$ in \eqref{eq:osc-lighthill}, taking the imaginary part,
we find
\begin{equation*}
 \boxed{\begin{aligned}
 c(R)&=c_{\rm reg}(R)+c_{\rm osc}(R),\\
 c_{\rm osc}(R)&=\frac{\sqrt{2\pi}\,|D|}{\Pi(R/\sqrt2)\,R^3}\cos\Bigl(\sqrt2R-\frac\pi4+\arg D\Bigr)
 \simeq\frac{8\pi\,|D|\cos\bigl(\sqrt2R-\frac\pi4+\arg D\bigr)}{R^3\,[\log(R/\sqrt2)+\bar\kappa]}.
 \end{aligned}}
 \tag{\ref{eq:osc-c}}
\end{equation*}
The first form also follows directly from the Abel form \eqref{eq:ev-corr}. Its edge, $\vartheta=\frac\pi2$,
probes the source at $h=R/\sqrt2$, where the phase $2h=\sqrt2R\sin\vartheta$ of \eqref{eq:osc-source-cond} is stationary,
and the stationary phase gives the same wave: it is the oscillation of the source, read at
$h=R/\sqrt2$. The amplitude is $\sqrt{2\pi}\,|D|=\QCOWAVEAMP$, divided by $\Pi(R/\sqrt2)$; a fit of the computed correlation on
$50\le R\le120$, with the next order in $1/R$, returns $|D|$ to $\QCOWAVEFITD$ and $\arg D$ to $\QCOWAVEFITARG$
(Fig.~\ref{fig:ev-corr}b). The smooth part falls as $c_{\rm reg}\simeq2A_c\log R/R^2$, so the relative size of the wave
decreases as $1/(R\log^2R)$, and a logarithmic derivative multiplies it by $\sqrt2R$. The effective index of the vorticity correlation,
$n_\omega=-\partial\log C_\omega/\partial\log r$, therefore carries a wave that decays only as the inverse square of a logarithm:
\begin{equation*}
 \boxed{\begin{aligned}
 n_\omega&=n_\omega^{\rm reg}+n_\omega^{\rm osc},\qquad
 n_\omega^{\rm osc}\simeq-R\,\partial_R\frac{c_{\rm osc}}{c_{\rm reg}},\\
 n_\omega^{\rm osc}&\simeq\frac{2\sqrt\pi\,|D|\,\sin\bigl(\sqrt2R-\frac\pi4+\arg D\bigr)}{\Pi(R/\sqrt2)\,R^2c_{\rm reg}(R)}
 \simeq\frac{\sqrt\pi\,|D|}{E'\log^2R}\,\sin\Bigl(\sqrt2R-\frac\pi4+\arg D\Bigr).
 \end{aligned}}
 \tag{\ref{eq:osc-n}}
\end{equation*}
The last form, the amplitude $\sqrt\pi|D|/E'=\QCONOSCASYM$ divided by $\log^2R$, is reached at very large $R$ only. For $6\le R\le120$
the amplitude of the middle form, with the computed $c_{\rm reg}$, follows that of the computed oscillation to a few per cent,
and its phase to the next order, of relative size $L/r$ (Supplement~\ref{sec:S-osc}); the amplitude is about
$\QCONOMSIX$ near $r=6L$, $\QCONOMTEN$ at $r=10L$ and $\QCONOMFIFTY$ at $r=50L$, against $\NOSCAMP\,L/r$ before. The
regular index rises from zero, $n_\omega^{\rm reg}\simeq\QCONSMALL\sqrt R$, passes one at $r\simeq\QCONONE\,L$ and approaches $2$ from
below, logarithmically: it is about $\QCONREGSIX$ near $r=6L$, $\QCONREGTEN$ at $10L$, $\QCONREGFIFTY$ at $50L$ and $\QCONREGTENFOUR$ at
$10^4L$. On $40<r/L<80$ the full index swings between $\QCONFULLLO$ and $\QCONFULLHI$ (Fig.~\ref{fig:osc-index}a).

\begin{figure}[t]
 \centering
 \includegraphics[width=\textwidth]{figures/qsp_osc_index.pdf}
 \caption{Effective indices of the correlation functions of the conditional state, against $\log(r/L)$. (a) The index
 $n_\omega=-\partial\log C_\omega/\partial\log r$ of the vorticity correlation (line); the same with the oscillating term of the source
 removed (dashed), and the envelope $n_\omega^{\rm reg}\pm2\sqrt\pi\,|D|/[\Pi(R/\sqrt2)\,R^2c_{\rm reg}(R)]$ of the oscillation,
 Eq.~\eqref{eq:osc-n} (dotted), both for $r\ge4\sqrt2\,L$: the oscillating term is removed for $h>2$, fully from $h=4$, and the Abel
 average reaches $h=R/\sqrt2$. The horizontal line marks $2$. The oscillation decays asymptotically as $1/\log^2(r/L)$. (b) The index
 $\zeta_2$ of the velocity structure function \eqref{eq:osc-zeta} (line); its small-$R$ law $2-\QCOZSMALL\,R^{1/2}$ (dashed); its
 large-$R$ law, the first relation of \eqref{eq:osc-S-large} divided by its integral, with the constant of integration taken from the
 computed $\mathcal S$ at $R=10^4$ (dotted); the asymptote $2/\log R$, which is reached only logarithmically (thin dotted); and the index
 $\zeta_{LL}$ of the longitudinal function (dash-dotted). The horizontal line marks $2/3$.}
 \label{fig:osc-index}
\end{figure}

\subsection{The velocity structure function}

The velocity correlation follows from the same spectrum,
$\langle\mathbf v(\mathbf r)\cdot\mathbf v(0)\rangle=2\int_0^\infty E\,\mathrm{sinc}(kr)\dd k$. At $r=0$ it gives the energy, which diverges, but
the structure function $D_v(r,t)=\langle(\mathbf v(\mathbf r)-\mathbf v(0))^2\rangle=4\int_0^\infty E\,[1-\mathrm{sinc}(kr)]\dd k$ is finite at every
separation. The Bessel integral
$\int_0^\infty J_0(aK)[1-\mathrm{sinc}(RK)]\,\dd K/K=[\operatorname{arccosh}(R/a)-\sqrt{1-a^2/R^2}\,]\,\theta(R-a)$ is the average over
$0<\rho<R$ of $\int_0^\infty J_0(aK)(1-\cos\rho K)\,\dd K/K=\operatorname{arccosh}(\rho/a)\,\theta(\rho-a)$, and with
\eqref{eq:ev-spectrum} we find
\begin{equation*}
 \boxed{\begin{gathered}
 D_v(r,t)=\Bigl(\frac{\nu}{\widetilde\nu}\Bigr)^{1/2}\frac{\widetilde\nu}{t+t_0}\,\mathcal S\Bigl(\frac rL\Bigr),\\
 \mathcal S(R)=\int_0^{R/\sqrt2}hC(h)\Bigl[\operatorname{arccosh}\frac R{\sqrt2h}-\sqrt{1-\frac{2h^2}{R^2}}\,\Bigr]\dd h ,
 \end{gathered}}
 \tag{\ref{eq:osc-D}}
\end{equation*}
with the conditional source $C$, as in \eqref{eq:ev-corr}; equivalently $\mathcal S=\frac12\int_0^\infty PK^{-2}[1-\mathrm{sinc}(KR)]\dd K$. Its effective
index is
\begin{equation*}
 \zeta_2=\frac{\partial\log D_v}{\partial\log r}=\frac1{\mathcal S(R)}\int_0^{R/\sqrt2}hC(h)\sqrt{1-\frac{2h^2}{R^2}}\,\dd h .
 \tag{\ref{eq:osc-zeta}}
\end{equation*}

At short distance $\zeta_2\to2$. The spectrum falls as $k^{-7/2}$, faster than $k^{-3}$, the integral of $P=K^2E$ converges, to
$c(0)=\frac18$, and $\mathcal S\simeq R^2/96$: below the scale $L$ the velocity is smooth in the mean square. The cusp $R^{1/2}$ of $c$,
Eq.~\eqref{eq:osc-c-small}, gives the first correction, of order $R^{5/2}$, and $\zeta_2\simeq2-\frac{96}{35}c_1R^{1/2}=2-\QCOZSMALL\,R^{1/2}$,
while $n_\omega\to0$. With the earlier normalization the $k^{-2}$ range gave a structure function linear in $r$, with $\zeta_2\to1$ and
$n_\omega\to1$. At large distance the energy of the large
scales takes over. Integrating $c=2R^{-2}\partial_R(R^2\partial_R\mathcal S)$ with \eqref{eq:osc-c-large} gives
\begin{equation*}
 R\,\partial_R\mathcal S\simeq A_c\,\ell+B_c\log(\ell+\bar\kappa)+M,\qquad
 \mathcal S\simeq\frac{A_c}2\log^2R,\qquad \zeta_2\simeq\frac2{\log R},
 \tag{\ref{eq:osc-S-large}}
\end{equation*}
with $\ell=\log(\sqrt2R/e)$: the image of the divergence of the energy, now as the square of a logarithm. The first relation is the first
moment of the source cut at $h=\sqrt2R/e$; it follows the computed $R\partial_R\mathcal S$ to $\QCONUMLAWACC$ at $R=100$, and the other two
are its integral, up to relative corrections of order $\log\log R/\log R$. The index decreases only logarithmically, and it approaches its
asymptote from below: it is $\QCOZTEN$ at $r=10L$, $\QCOZHUNDRED$ at $r=100L$ and $\QCOZTENFOUR$ at $r=10^4L$, against $2/\log R=0.87$,
$0.43$ and $0.22$. There is no inertial plateau. The index passes
the Kolmogorov value $2/3$ at $r=\QCOZTWOTHIRDS\,L$, where nothing special happens (Fig.~\ref{fig:osc-index}b). Before, the first moment
of the source converged, $\mathcal S$ grew as $\log R$ and $\zeta_2$ fell as $1/\log R$.

The wave is there, but it is small. Since $c=2\nabla_R^2\mathcal S$, and the Laplacian of a wave of wave
number $\sqrt2$ is $-2$ times the wave,
\begin{equation}
 \mathcal S_{\rm osc}\simeq-\tfrac14\,c_{\rm osc},\qquad\hbox{that is}\qquad D_v^{\rm osc}\simeq-L^2\,C_\omega^{\rm osc} .
 \label{eq:osc-DC}
\end{equation}
This holds at leading order in $L/r$. In units of $L$ the oscillation of the velocity structure function is as large as that of
the vorticity correlation, but it rides on a function that grows as $\log^2R$ instead of one that falls as $\log R/R^2$. The effective
index carries
\begin{equation}
 \zeta_2^{\rm osc}\simeq R\,\partial_R\frac{\mathcal S_{\rm osc}}{\mathcal S_{\rm reg}}\simeq
 \frac{\sqrt\pi\,|D|}{2\,\Pi(R/\sqrt2)\,R^2\,\mathcal S_{\rm reg}(R)}\,\sin\Bigl(\sqrt2R-\frac\pi4+\arg D\Bigr),
 \label{eq:osc-zeta-osc}
\end{equation}
which at leading order is in phase with $n_\omega^{\rm osc}$ and smaller by the factor $c_{\rm reg}/4\mathcal S_{\rm reg}\sim1/(R^2\log R)$. It is about
$\QCOZOSCSIX$ at $r\simeq6L$ and falls roughly as $(r/L)^{\QCOZOSCSLOPE}$; in a plot of $\zeta_2$ itself it is hardly visible
(Fig.~\ref{fig:osc-index}b).

The longitudinal structure function, which experiments usually measure, has an index that passes $2/3$ at
$r=\QCOZLLTWOTHIRDS\,L$, and the wave is suppressed in it further (Supplement~\ref{sec:S-osc}).

\subsection{What the wave is and what it is not}

\paragraph{Periodic, not log-periodic.} The oscillations are periodic in $r$. They should not be
confused with the log-periodic oscillations that complex poles $z=\sigma+\ii\gamma$ of a Mellin amplitude
would produce, $K^{-\sigma}\cos(\gamma\log K)$ in the spectrum and oscillations periodic in $\log r$ in coordinate
space. The singularities that the derived expansions give to the Mellin amplitude \eqref{eq:ev-mellin} are real, and so are those of the Mellin transform \eqref{eq:osc-mellin}
of the correlation; the wave is not given by any pole. In the language of Sec.~\ref{sec:ev-mellin} it is what the slow decay of the
amplitude along vertical lines encodes. On the logarithmic scale its oscillations crowd together as $r$
grows (Fig.~\ref{fig:osc-index}a).

\paragraph{Time and the grand ensemble.} The pattern is stationary in $r/L$. In physical space its
crests move out as $L(t)\propto\sqrt{t+t_0}$, and at a fixed separation the indices oscillate in time with
the phase $\sqrt2\,r/\sqrt{\widetilde\nu(t+t_0)}$. This is the threshold \eqref{eq:ev-tstar} seen at a fixed $r$ instead of a
fixed $k$. Like the threshold, the wave belongs to the limit at fixed turbulent viscosity. If $N$
fluctuated at fixed bare viscosity, $L$ would fluctuate with it, and the average over $L$ would
dephase the wave at large $r/L$ (Sec.~\ref{sec:3d-ensemble}).

\paragraph{Where to look.} The wave is a property of the small scales, and how well it can be seen
depends on the observable. The velocity difference is dominated by the energy of the large
scales, which in the limiting spectrum grows as $\log^2r$; there the wave changes the effective index by about $\QCOZOSCSIX$ near
$r\simeq6L$, and the longitudinal function hides it further. Velocity gradients are the place
to look: the vorticity correlation $C_\omega=\frac12\nabla^2D_v$ carries the same wave on a background that
decays, and its index oscillates by about $\pm\QCONOMSIX$ near $r=6L$, $\pm\QCONOMTEN$ at $r=10L$ and still $\pm\QCONOMFIFTY$ at $r=50L$,
since the oscillation decays only logarithmically, asymptotically as $1/\log^2(r/L)$; at $6L$ and $10L$ the correlation itself is
about $\QCORATIOSIX$ and $\QCORATIOTEN$ of its value at zero separation. Let us stress the status of these numbers. Given the
conditional source, the period \eqref{eq:osc-period} is exact, the forms \eqref{eq:osc-c}, \eqref{eq:osc-n} and
\eqref{eq:osc-zeta-osc} are asymptotically exact, and their amplitudes are computed; the source itself rests on the conditional correlation, Definition~\ref{post:cond}.

\section{Oscillations in coordinate space: computations}
\label{sec:S-osc}

\paragraph{The coefficient $A_2$.} We computed $A_2$ from the full pendulums at $x=0.48$, $0.46$ and
$0.45$ and $h=50$, $100$, $200$, extrapolated in $1/h$. Near $x=\frac12$ the oscillator basis converges slowly with the number of levels
($-0.0801-0.2555\,\ii$ with $200$ levels, still approaching); at $x=0.3$, where it converges faster, it agrees with the extrapolated
full pendulums to $2\times10^{-4}$. We estimate the accuracy of $A_2$ at $\ATWOACC$. Its closed form, $A_2=e^{-3\ii\pi/4}(I_2+\ii I_1)/(2\sqrt{2\pi})=-0.080127-0.255192\,\ii$,
derived in Ref.~\cite{JiangMigdalLean2026} (Sec.~\ref{sec:S-tail-closed}), agrees with these values to their quoted digits. The basic
observation is that the oscillating term of $h\widehat G$ is divided by $\Pi=h\widehat Z$, which grows only as $\log h$: the normalization
gives back the power of $h$ that the contact kernel took away (Eq.~\eqref{eq:ev-D}), and the threshold is stronger than with the earlier
normalization. The spectrum $P$ is continuous at $K=\sqrt2$, and its slope diverges on both sides as a double logarithm, Eq.~\eqref{eq:ev-sqrt2}. In
the leading form the slope is $a_2\log L_u-\kappa_2\,{\rm sgn}(u)/L_u$, with $u=K-\sqrt2$,
$L_u=\log\frac1{\sqrt2\,|u|}-\gamma_E+\bar\kappa$, $a_2=8\sqrt2\,{\rm Im}(De^{\ii\pi/4})=\QCOATWO$ and
$\kappa_2=4\sqrt2\,\pi\,{\rm Re}(De^{\ii\pi/4})=\QCOKAPPA$, Eq.~\eqref{eq:ev-a2}. The slope computed at $K=\sqrt2\mp d$, for $d=10^{-2}$,
$3\times10^{-3}$, $10^{-3}$ and $3\times10^{-4}$, is \QSUPSLOPEL{} on the left and \QSUPSLOPER{} on the right. As $d$ decreases, its increments on the left,
\QSUPSLOPEINC, approach those of the leading form, \QSUPSLOPEINCTH, and the difference of the two sides, \QSUPSLOPEDIFF, approaches the
$2\kappa_2/L_u$ of the leading form, \QSUPSLOPEDIFFTH. Since the oscillating term with $D$ is built into the tail of the source before
the transform, this checks the transform and its quadrature, not the amplitude itself. The amplitude rests on two pendulum
computations that do not use the transform: the deep-well limit, with $A_2=-0.0801-0.2559\,\ii$ at $90$ oscillator levels, and the
full pendulums at $h=50$, $100$ and $200$, with $A_2=-0.08012-0.25519\,\ii$. A further check is the comparison of the computed
source, $6\le h\le80$, with the stationary-phase oscillation (Fig.~\ref{fig:osc-origin}a), in which $D_1$ is fitted. The Floquet values
of the source give a third check, without the semiclassical limit and without the transform: the oscillating part of $h\widehat G$, which
the stationary point $x=\frac12$ alone carries, has the amplitude $(D+D_1/h+\dots)h^{-5/2}$ with $|D|=\QSUPDABS$ and $\arg D=\QSUPDARG$,
which agrees with \eqref{eq:osc-source} to a relative $\QDACC$, the rounding of the quoted digits of $A_2$ and within the fit error of $D$;
the estimate $\ATWOACC$ of the accuracy of $A_2$ is therefore conservative.

\begin{figure}[t]
 \centering
 \includegraphics[width=\textwidth]{figures/qsp_osc_origin.pdf}
 \caption{The origin of the wave. (a) The oscillating part of the source, $h^{5/2}[h\widehat G-s(h)]$ with $s$ the fitted non-oscillating part of \eqref{eq:ev-large}, with its next orders in $1/h$, for the computed values $6\le h\le80$, divided by its amplitude $|D_{\rm eff}|$ and plotted
 against its phase $\phi$ modulo $2\pi$: open circles with the stationary-phase amplitude of \eqref{eq:osc-source}, $D_{\rm eff}=D$ and
 $\phi=2h+\arg D$; filled circles, coloured by $\log h$, with the next order, $D_{\rm eff}=D+D_1/h$; the line is $\cos\phi$.
 (b) The oscillating part of the conditional vorticity correlation \eqref{eq:ev-corr}, in units of $10^{-3}$: the difference between the
 correlations computed with the full source and with its oscillating part removed, multiplied by $R^3\,h\widehat Z(h)$ at
 $h=R/\sqrt2$, minus its average over one period (line), the asymptotic form \eqref{eq:osc-c} (dashed), and the same with $D+\sqrt2D_1/R$ in place of $D$
 (dotted); the removal is complete for $r>4\sqrt2\,L$, and for $R\ge6$ the subtraction of the non-oscillating part computed from the
 moments of the removed term, as in the table of this section, gives the same curve to about $2\%$ of $|D|$. The period is $\pi$ in $h$ and $2\pi/\sqrt2$ in $R=r/L$: the Abel integral reads the source, and the partition function, at
 $h=R/\sqrt2$.}
 \label{fig:osc-origin}
\end{figure}

\paragraph{The vorticity correlation.} The computed index of the conditional correlation agrees with the asymptotic form
\eqref{eq:osc-n} to $\QSUPNRMSNEAR$ of the amplitude (rms) for $6<r/L<12$ and to $\QSUPNRMSFAR$ for $45<r/L<60$; the difference falls as
$L/r$, as expected of the next order of \eqref{eq:osc-lighthill} and of the corrections to the source. Most of it is the next
oscillating order of the source, \eqref{eq:ev-large}, read at $h=R/\sqrt2$: with $D+\sqrt2D_1/R$ in place of $D$ the differences are
$\QSUPNRMSNEARONE$ and $\QSUPNRMSFARONE$. The largest values of the oscillation in the windows of the table below agree with those of the
asymptotic form, with the computed regular part, to $\QSUPNOSCAGREE$. They decrease slowly, as $1/[\Pi(R/\sqrt2)\,R^2c_{\rm reg}(R)]$, the
middle form of \eqref{eq:osc-n}, and only at very large $R$ as $\QCONOSCASYM/\log^2R$: the wave, divided by the partition function, falls as
$1/(R^3\log R)$, while the regular part of $c$ falls as $\log R/R^2$.

\paragraph{The structure function.} The two correlation functions are related by $C_\omega=\frac12\nabla^2D_v$, that is $c=2R^{-2}\partial_R(R^2\partial_R\mathcal S)$; we
checked this relation between \eqref{eq:ev-corr} and \eqref{eq:osc-D} numerically to $\QSUPLAPCHECK$. The maxima of the oscillating parts over successive intervals of $r/L$ are
\begin{center}\small
\begin{tabular}{lccccc}
\toprule
$r/L$ & $|\zeta_2^{\rm osc}|$ & Eq.~\eqref{eq:osc-zeta-osc} & $|\zeta_{LL}^{\rm osc}|$ & $|n_\omega^{\rm osc}|$ & Eq.~\eqref{eq:osc-n}\\
\midrule
\QSUPOSCTABLE
\bottomrule
\end{tabular}
\end{center}
The computed columns are the differences between the full source and the source with its
oscillating term removed, minus their non-oscillating parts, which follow from the moments of the removed term (a plain average
over one period would shift the phase of the wave by about $2L/r$); the columns marked by an
equation use the asymptotic forms, with the partition function at $h=R/\sqrt2$; $\zeta_{LL}^{\rm osc}$, defined below, is obtained from the
asymptotic wave \eqref{eq:osc-DC}. The oscillating term of the source is removed for $h>2$, with a weight that rises smoothly to one at
$h=4$, that is, for $r>2\sqrt2\,L$ at the edge of the Abel integral.

\paragraph{The longitudinal function.} Experiments usually measure the longitudinal structure
function $D_{LL}$. For an isotropic incompressible field $D_v=r^{-2}\partial_r(r^3D_{LL})$~\cite{Batchelor1953}, so
$D_{LL}(r)=r^{-3}\int_0^rs^2D_v(s)\dd s$, and its index is $\zeta_{LL}=D_v/D_{LL}-3$. It passes $2/3$ at
$r=\QCOZLLTWOTHIRDS\,L$. The average over the ball suppresses the wave by a
further factor of order $L/r$. Since $D_{LL}\simeq\QSUPDLLRATIO\,D_v$ at $r\simeq10L$, the oscillating part
$\zeta_{LL}^{\rm osc}\simeq D_v^{\rm osc}/D_{LL}$ is smaller still.


\paragraph{Accuracy.} The period \eqref{eq:osc-period} is exact in the limit, and so are the forms \eqref{eq:osc-c}, \eqref{eq:osc-n}
and \eqref{eq:osc-zeta-osc} of the leading wave; its amplitude and phase follow from the deep-well coefficient $A_2$, which is
known to $\ATWOACC$, and the Floquet values of the source confirm them. The computed curves use the Floquet values of the source up to
$h=\QGHMAX$ and of the partition function up to $h=\QZHMAX$, that is, up to $r\simeq\QSUPGRMAX\,L$ at the edge of the Abel integral, and
beyond them the asymptotic forms \eqref{eq:ev-large} and \eqref{eq:cond-Z-asym} with their fitted next terms, the stationary-phase term
\eqref{eq:osc-source} included. The asymptotic forms differ from the computed oscillations by terms of relative order $L/r$.
% ===== G4 BLOCK F: new section; insert after section sec:S-osc, i.e. immediately before \section{The scaling limits of the even ensemble} (label sec:S-limits).
\section{The scaling limits: layers, exponents and the choice}
\label{sec:S-limits-full}

This section gives in full Sec.~\ref{sec:3d-limits} of the main text, which is condensed there to one paragraph; the limits are those of Eq.~\eqref{eq:lim-chi}.

The limit of Sec.~\ref{sec:3d-renorm} removes the cutoff at fixed $\widetilde\nu=\nu_NN^2$. The loop equation does not fix this
power. The viscosity $\nu_N$ of the auxiliary flow, the bare viscosity of the regularized ensemble, may vanish as any power of the cutoff, and each power selects a different
part of the ensemble. Here we classify the limits
\begin{equation*}
 N\to\infty\quad\hbox{at fixed}\quad\widetilde\nu=\nu_NN^{\chi},\qquad K=kL,\qquad L=\sqrt{\widetilde\nu\,(t+t_0)},
 \tag{\ref{eq:lim-chi}}
\end{equation*}
with an exponent $\chi>0$, for which the bare viscosity vanishes; the letter $a$ remains the renormalization power of
Sec.~\ref{sec:3d-renorm}. A pair of endpoints contributes at $kL=N^{\chi/2}|Q_{mn}|/\sqrt2$, which for $\chi=2$ is the rule of
Sec.~\ref{sec:3d-hairpin}, so at fixed $K$ the limit \eqref{eq:lim-chi} keeps the pairs with $|Q_{mn}|\sim N^{-\chi/2}$.

\paragraph{Three layers.} The angles of the ensemble fall into three layers with different scales of $|Q_{mn}|$
(Sec.~\ref{sec:3d-even} and Remark~\ref{rem:S-small-angles}).
\begin{enumerate}[leftmargin=*,itemsep=1pt]
\item In the zig-zag layer, $|\beta-\pi|\sim N^{-1/2}$, the polygon retraces itself and the arc averages cancel to $|Q_{mn}|\sim1/N$.
This is $\chi=2$, the limit of Secs.~\ref{sec:cond-pendulum}--\ref{sec:3d-osc}.
\item At a generic angle, fixed as $N\to\infty$, the phase of the vertices decorrelates after a finite number of steps, and the arc
averages are Gaussian, with $|Q_{mn}|\sim N^{-1/2}$. This is $\chi=1$.
\item At the smallest angles, $\beta^2\sim1/N$, the polygon wanders over a circle of radius $R\sim\sqrt N$, and $|Q_{mn}|\sim\sqrt N$.
This is $\chi=-1$, where the bare viscosity $\nu_N=\widetilde\nu N$ grows with the cutoff; it is not a limit of vanishing viscosity.
\end{enumerate}

\paragraph{A generic exponent gives a single power.} For any other $\chi$ the selected pairs lie inside a power-law range of one of
the layers, and the limit of the spectrum is a single power of $k$, the asymptote of the neighbouring limit with structure. Such a
limit has no scale: its function of $K$ is a power, and every effective index is a constant. The single powers follow from the
asymptotes of the two limits with structure and from the separation of the layers, which is part of the matching of
Remark~\ref{rem:3d-matching} and is not proven. With the earlier normalization the powers and their amplitudes are given in
Supplement~\ref{sec:S-limits}, together with the bare scale $\chi=0$; with the conditional normalization we have not recomputed
them.

\paragraph{The limit $\chi=1$.} At a generic angle $\beta$ the difference of the arc averages between two endpoints that divide the
loop into arcs $xN$ and $(1-x)N$ is Gaussian. The spectrum of this limit was computed with the earlier normalization, by the number of
pairs (Supplement~\ref{sec:S-limits}); with the conditional normalization of Sec.~\ref{sec:cond-def} we have not recomputed it.

\paragraph{The choice.} The two limits with structure are limits of the same ensemble, and the loop equation admits both: the choice
is the law by which the bare viscosity vanishes with the cutoff. The scaling function of $\chi=2$ carries the structure derived in this
paper: the arithmetic of the rational angles near $\pi$ (Sec.~\ref{sec:ev-arith}), the reduction to two quantum pendulums, an integrable
system (Secs.~\ref{sec:3d-fermion}, \ref{sec:cond-pendulum} and~\ref{sec:ev-floquet}), the threshold at $K=\sqrt2$ with its finite-time singularity
(Sec.~\ref{sec:3d-final}), and the wave in coordinate space (Sec.~\ref{sec:3d-osc}). The limit $\chi=1$ is a central-limit average over
equidistributed angles: Gaussian, with neither the arithmetic nor the pendulums. Two properties of the
ensemble, none of which refers to data, single out $\chi=2$: its criticality and its crossover scale. The limit $\chi=1$ exists as well, and the selection of $\chi=2$ is therefore an explicit part of the definition of
Remark~\ref{rem:intro-status}: it selects the universality class.

\paragraph{Criticality.} The cutoff $N$ is the resolution of the loop on its parametric circle, and a continuum limit with structure
needs a correlation length along the loop that diverges in units of the steps; otherwise the central limit theorem leaves a Gaussian.
For independent spins the phase of the vertices is correlated as $\langle e^{\ii\beta(S_{k+n}-S_k)}\rangle=\cos^n\beta$, and its
correlation length, $1/|\log|\cos\beta||$, diverges only at $\beta\to0$ and $\beta\to\pi$. Near $\pi$, at fixed $\xi^2=N\delta^2$, it is of
the order of the whole loop, and the product of the transfer operators becomes the evolution of two quantum pendulums
(Sec.~\ref{sec:3d-fermion}): the limit $\chi=2$ is an interacting continuum theory, integrable, which keeps the arithmetic of the rational
angles. The other critical layer, $\beta\to0$, gives $\chi=-1$, where the bare viscosity grows. At generic angles the correlation length
is finite, the arc averages are Gaussian, and the limit $\chi=1$ keeps one variance per angle and nothing else of the ensemble.

\paragraph{The crossover scale.} At finite $N$ the ensemble produces three lengths: the bare scale $\ell_0=\sqrt{\nu_N\tau}$, at
which $|Q_{mn}|\sim1$; the scale $\ell_1=\sqrt N\,\ell_0$ of the generic angles; and the scale $\ell_2=N\ell_0$ of the zig-zag layer. The
zig-zag layer carries the crossover, the threshold and, above any fixed infrared cutoff, all but a fraction $O(N^{-1/2}\log N)$ of the
energy, as computed with the earlier normalization (Supplement~\ref{sec:S-limits}). The limit at fixed $\nu_NN^\chi$ keeps the length $N^{\chi/2}\ell_0$ fixed, and only $\chi=2$ keeps the crossover scale of the dominant zig-zag layer at a finite $kL$, with a finite turbulent viscosity. At $\chi=1$ the crossover scale of the zig-zag layer moves to
$K\sim N^{-1/2}$, and its turbulent viscosity, $\nu_NN^2=\widetilde\nu^{\,2}/\nu_N$, diverges as $\nu_N\to0$: the limit describes an intermediate
range of a flow whose large scales grow at a rate that diverges. With the infrared law $E\propto k^{-1}\log(1/kL)$ the energy diverges as the square of a logarithm, so an energy-containing scale would need an infrared
prescription; the crossover scale needs none.

\section{The scaling limits of the even ensemble}
\label{sec:S-limits}

This section supplements Sec.~\ref{sec:3d-limits}: the Gaussian layer of the generic angles and its checks, the function $P_1$ of
the limit $\chi=1$, the single powers of the generic exponents with their amplitudes, the evidence on the separation of the
layers, and the details of the choice of $\chi=2$. The functions and the amplitudes of this section were computed with the earlier normalization, by the number of pairs, and the
checks concern the numerator; with the conditional normalization of Sec.~\ref{sec:cond-def} only the limit $\chi=2$ is computed. We write $h'=hN$ for the argument of the source function \eqref{eq:3d-source-function} in the units of the bare scale, so that
a pair contributes to $W_N$ through $J_0(h'|Q_{mn}|)$.

\paragraph{The Gaussian layer.} At a generic angle the phase $e^{\ii\beta S_k}$ of the vertices decorrelates after about
$\cot^2\frac\beta2$ steps, and the average of $f_k$ over an arc of many correlation lengths is a sum of nearly independent terms. The
difference $Q_{mn}$ of the two arc averages is therefore Gaussian and isotropic in the plane of the polygon, with
\begin{equation}
 \langle|Q_{mn}|^2\rangle=s^2(x)=\frac{R^2\cot^2\frac\beta2}{N\,x(1-x)},\qquad x=\frac{n-m}N .
 \label{eq:S-lim-s2}
\end{equation}
To leading order the invariant vertex vorticity is $a_k\simeq B\sigma_k$, independent of $Q_{mn}$, and the spins at two endpoints are
correlated only through the zero total spin, $\langle\sigma_m\sigma_n\rangle=-1/(N-1)$. The composition part of the pair sum at one
angle is then
\begin{equation}
 \sum_{m<n}\bigl\langle-a_ma_n\,J_0(h'|Q_{mn}|)\bigr\rangle\simeq\frac{NB^2}2\int_0^1e^{-h'^2s^2(x)/4}\dd x .
 \label{eq:S-lim-clt}
\end{equation}
The contact terms come from endpoints within a correlation length of each other, where $|Q_{mn}|\simeq R$. Normalized by $NB^2/2$
they do not depend on $N$ and are close to $J_0(h'R)$: they belong to the bare scale, $|Q_{mn}|=O(1)$, and not to the scale
$|Q_{mn}|\sim N^{-1/2}$ of the Gaussian layer.

\paragraph{Checks against the exact transfer formula.} The program \texttt{evenWcorr.c} of Sec.~\ref{sec:S-code}, restricted to single
angles, gives the composition part of the exact pair sum.
\begin{itemize}[leftmargin=*,itemsep=1pt]
\item At $N=640$ and $h'=1$ the angles $\beta=2\pi\cdot\frac1{16}$, $2\pi\cdot\frac18$ and $2\pi\cdot\frac3{16}$ ($\beta\sqrt N=9.9$,
$19.9$ and $29.8$) give the ratios $0.998$, $1.003$ and $0.998$ of the exact value to \eqref{eq:S-lim-clt}.
\item The Gaussian layer gives the density of $Q_{mn}$ at $Q=0$, $\int_0^\infty h'S(h')\dd h'$ with $S$ the left side of
\eqref{eq:S-lim-clt}, as $N^2\sin^2\frac\beta2/6$. At $N=160$ the exact value is $2151$ against $2111$ for
$\beta=2\pi\cdot\frac{37}{149}$ ($\beta\sqrt N=19.7$), and $559$ against $633$ for $\beta=2\pi\cdot\frac{19}{151}$ ($\beta\sqrt N=10.0$),
where the finite-$N$ correction of the Gaussian layer is still $12\%$.
\end{itemize}

\paragraph{The function $P_1$.} With the earlier normalization the renormalization of Sec.~\ref{sec:3d-renorm} has $a=1$ in the
limit $\chi=1$, and its spectrum is
\begin{equation}
 \boxed{E(k,t)=\frac{\widetilde\nu}{\nu}\,\frac{\widetilde\nu^{\,2}}{8L}\,\frac{P_1(kL)}{(kL)^2},\qquad P_1(K)=\sqrt2\,F(\sqrt2K),}
 \label{eq:lim-P1}
\end{equation}
\begin{equation}
 F(u)=\frac u\pi\int_0^\pi\sin^2\frac\beta2\dd\beta\int_0^1x(1-x)\,
 \exp\Bigl[-4u^2x(1-x)\sin^2\frac\beta2\,\tan^2\frac\beta2\Bigr]\dd x ,
 \label{eq:lim-F}
\end{equation}
with the physical viscosity $\nu$, as in \eqref{eq:3d-renorm-result}, and $L=\sqrt{\widetilde\nu(t+t_0)}$ with the turbulent
viscosity of this limit. The function $P_1$ is positive, reaches its maximum $\PONEMAX$ at $K=\PONEMAXK$, and has the asymptotes
\begin{equation}
 P_1(K)=\frac K6+O(K^2),\qquad
 P_1(K)\simeq c_1K^{-1/2},\quad c_1=\frac{2^{1/4}\,\Gamma(\frac14)}{48\sqrt\pi}=\PONEUV\quad(K\to\infty).
 \label{eq:lim-P1-asym}
\end{equation}
This spectrum falls as $1/k$ in the infrared and as $k^{-5/2}$ in the ultraviolet, and its local index rises monotonically from $1$ to
$5/2$, with no singularity at finite $K$. The two-dimensional Gaussian distribution of $|Q_{mn}|$ at one angle is $(2\kappa/s^2)e^{-\kappa^2/s^2}$.
With the weight $NB^2/2$ of \eqref{eq:S-lim-clt} it gives $NB^2\kappa/s^2=N^2\kappa\,x(1-x)\sin^2\frac\beta2$, while
$\kappa^2/s^2=4N\kappa^2x(1-x)\sin^2\frac\beta2\tan^2\frac\beta2$. In the limit the rational angles are equidistributed, and with
$\beta/\pi$ uniform on $(0,1)$ the density of $|Q_{mn}|$ summed over the pairs and averaged over the angles is $N^{3/2}F(\kappa\sqrt N)$,
with $F$ of \eqref{eq:lim-F}. By the definition of the measure $V_N$ in \eqref{eq:3d-energy-spectrum}, with $K=N|Q|/\sqrt2$ in the units of $\nu N^2$, this is
\begin{equation}
 V_N(K)\simeq\sqrt{2N}\,F\bigl(\sqrt2K/\sqrt N\bigr),\qquad
 W_N(h)\simeq N\int_0^\infty F(u)\,J_0\bigl(uh\sqrt N\bigr)\dd u ,
 \label{eq:S-lim-VN}
\end{equation}
so that $V_N(K)=\sqrt N\,P_1(K/\sqrt N)$. In the variables of $\widetilde\nu=\nu_NN$ the length is smaller by $\sqrt N$, the scaling
variable is $K/\sqrt N$, and the prefactor $\widetilde\nu^{\,2}/(8L\,K^2)$ of the earlier normalization, $E_N=\widetilde\nu^{\,2}V_N/(8L\,K^2)$, becomes $\sqrt N$ times the
same expression in the new variables; the spectrum is therefore $N$ times the function in \eqref{eq:lim-P1}. The renormalization of
Sec.~\ref{sec:3d-renorm} with $a=1$ and $N=\widetilde\nu/\nu_N$ gives \eqref{eq:lim-P1}.

At small $u$ the exponential in \eqref{eq:lim-F} is one except near $\beta=\pi$, and $\int_0^\pi\sin^2\frac\beta2\dd\beta=\frac\pi2$ and
$\int_0^1x(1-x)\dd x=\frac16$ give $F=u/12+O(u^2)$. At large $u$ only $\beta\sim u^{-1/2}$ contributes, where
$\sin^2\frac\beta2\tan^2\frac\beta2\simeq(\beta/2)^4$, and
\begin{multline}
 F(u)\simeq\frac{2u}\pi\int_0^1x(1-x)\dd x\int_0^\infty t^2e^{-4u^2x(1-x)t^4}\dd t\\
 =\frac{\Gamma(\frac34)\,B(\frac54,\frac54)}{2^{5/2}\pi}\,u^{-1/2}=\frac{\Gamma(\frac14)}{48\sqrt\pi}\,u^{-1/2}=\FUVC\,u^{-1/2}.
 \label{eq:S-lim-Fuv}
\end{multline}
These are the asymptotes \eqref{eq:lim-P1-asym}. Numerically, $F$ is a single integral over $\beta$, since
$\int_0^1x(1-x)e^{-cx(1-x)}\dd x=D(z)(c^{-3/2}+\frac12c^{-1/2})-\frac1{2c}$ with Dawson's function $D$ and $z=\frac12\sqrt c$.
Selected values of $P_1$ and of its local index $n_1=-\dd\log E/\dd\log k$:
\begin{center}\small
\begin{tabular}{rcc|rcc}
\toprule
$K$ & $P_1(K)$ & $n_1$ & $K$ & $P_1(K)$ & $n_1$\\
\midrule
\PONETABLE
\bottomrule
\end{tabular}
\end{center}

\paragraph{The single powers.} With the earlier normalization, in which the scaling function of the zig-zag layer is
$P_{\widehat G}(K)=2K\int_0^\infty h\,J_0(\sqrt2hK)\,\widehat G(h)\,\dd h$, written $P$ in this paragraph, with the first moment
$M_1=\int_0^\infty h\widehat G\,\dd h$ of the source, for a generic exponent the limit keeps a power-law range of one layer
(Sec.~\ref{sec:3d-limits}). With $\tau=t+t_0$:
\begin{itemize}[leftmargin=*,itemsep=1pt]
\item $0\le\chi<1$, the ultraviolet tail of the Gaussian layer: $E\simeq\GENAMPA\,N^{5/4}\nu_N^{1/4}\tau^{-7/4}k^{-5/2}$, with the coefficient
$c_1/8$, for $N^{-1/2}\ll k\sqrt{\nu_N\tau}\ll N^{1/2}$;
\item $1<\chi<2$, the ultraviolet law $P\to P_\infty=\sqrt{2\pi}/32$ of the zig-zag layer: $E\simeq\GENAMPB\,N^{3/2}\nu_N^{1/2}\tau^{-3/2}k^{-2}$,
with the coefficient $P_\infty/8$;
\item $\chi>2$, the infrared law $P\simeq2M_1K$, $2M_1=\TWOMONE$, of the zig-zag layer: $E\simeq\frac{M_1}4N^{5/2}\nu_N\,\tau^{-1}k^{-1}$; the
generic angles add $\frac1{48}N^2\nu_N\,\tau^{-1}k^{-1}$, smaller by $N^{-1/2}$.
\end{itemize}
At fixed $\widetilde\nu=\nu_NN^\chi$ the three amplitudes grow as $(\widetilde\nu/\nu_N)^{(5-\chi)/(4\chi)}$, $(\widetilde\nu/\nu_N)^{(3-\chi)/(2\chi)}$
and $(\widetilde\nu/\nu_N)^{(5-2\chi)/(2\chi)}$, and the renormalization of Sec.~\ref{sec:3d-renorm} turns them into the same powers of
$\widetilde\nu/\nu$ with the physical viscosity. At $\chi=1$ and $\chi=2$ these exponents take the values $1$ and $\frac14$ of the two limits
with structure, in that normalization, \eqref{eq:lim-P1} and the spectrum of the zig-zag layer with the factor
$(\widetilde\nu/\nu)^{1/4}$. At the bare scale, $\chi=0$, the bare viscosity is fixed, and the amplitude
grows as $N^{5/4}$ without a limit.

\paragraph{The separation of the layers.} The single powers assume that each limit with structure holds up to the window of the
neighbouring exponents: for $1<\chi<2$ the spectrum of the zig-zag layer must stay in its $k^{-2}$ range up to $K\sim N^{1-\chi/2}$ in
the units of $\nu N^2$, and for $\chi<1$ that range must end before the scale of the generic angles. This is part of the matching of
Remark~\ref{rem:3d-matching}. At the bare scale, $h'=1$, the stratified exact sums over the whole ensemble (\texttt{limits/} in
Sec.~\ref{sec:S-code}; $200$ strata of $\beta$, $100$ for $N=640$, checked against the full sums at $N=80$ and $160$) give the source
$W=16.09$, $45.87$, $117.4$ and $233$ at $N=80$, $160$, $320$ and $640$. The composition of the generic angles,
$\beta\sqrt N\ge6$, is $8.4$, $27.0$, $76.3$ and $202.0$, against $8.8$, $28.3$, $80.9$ and $210.3$ from \eqref{eq:S-lim-clt} over
the same angles, and grows with the finite-$N$ exponents $1.69$, $1.50$ and $1.40$, which approach the asymptotic $\frac54$. The
zig-zag formula $\sqrt N\,\widehat G(h)$, extrapolated to $h=1/N$, would give $(\sqrt\pi/32)N^{3/2}=40$, $112$, $317$ and $897$, up
to four times the whole source. At the bare scale the $k^{-2}$ range of the zig-zag layer has therefore ended, and the tail of the
generic angles is what remains. These sums do not decide whether the $k^{-2}$ range reaches the scale of the generic angles,
$K\sim\sqrt N$, where it would add the constant $P_\infty$ to $P_1$ in the units of \eqref{eq:lim-P1}.

\paragraph{The choice of the exponent.} The numbers of the two properties of Sec.~\ref{sec:3d-limits}, the correlation length and the
energy of the layers, the latter with the earlier normalization, are computed by
\texttt{limits/dissipation.py} (Sec.~\ref{sec:S-code}).
\begin{itemize}[leftmargin=*,itemsep=1pt]
\item \emph{The correlation length.} For independent spins $\langle e^{\ii\beta(S_{k+n}-S_k)}\rangle=\cos^n\beta$; the zero total spin changes
this by $O(n/N)$, as sampling of balanced sequences confirms. The correlation length $1/|\log|\cos\beta||$ is $2/\beta^2$ near $0$ and
$2/\delta^2=2N/\xi^2$ near $\pi$, where the sign $(-1)^n$ is the alternation of the zig-zag; at generic angles it is finite, and the sum
$\sum_n\cos^{|n|}\beta=\cot^2\frac\beta2$ is the factor in the variance \eqref{eq:S-lim-s2}.
\item \emph{The energy.} In the units of $\nu N^2$ the zig-zag layer gives $V_N(K)\simeq\sqrt N\,P_{\widehat G}(K)$, Eq.~\eqref{eq:ev-G0}, and the generic
angles $V_N(K)\simeq\sqrt N\,P_1(K/\sqrt N)\simeq K/6$ for $K\ll\sqrt N$, Eq.~\eqref{eq:S-lim-VN}. Above an infrared cutoff $K_0$ their
energies, $\int V_NK^{-2}\dd K$, are $\sqrt N\,2M_1[\log(1/K_0)+O(1)]$ and $\frac1{12}\log N+O(1)$. The window of the limit $\chi=1$,
$K\sim\sqrt N$, holds an energy of order one.
\end{itemize}
The enstrophy of the regularized ensemble, computed exactly over the angles and by Monte Carlo over the
spins (\texttt{corr/norm/}), is $\langle\sum_ka_k^2\rangle/N^{3/2}=0.0761$, $0.0820$, $0.0863$ and $0.0895$ at $N=100$, $200$, $400$ and
$800$, with the local exponents $1.61$, $1.57$ and $1.55$, which approach $\frac32$. The third property of the earlier version, the
dissipation, with Taylor's units and the bound of Ref.~\cite{IyerDrivasEyinkSreenivasan2025}, was computed with the earlier normalization
and is not recomputed here.
\section{The small-angle layer is exponentially small}
\label{sec:S-small-angles}

Remark~\ref{rem:S-small-angles} counts powers of $N$: the small angles, $\beta^2\sim1/N$, contribute to the source function at most
of order $N^{-1/2}$, against $N^{1/2}$ from the zig-zag layer. This section shows that the count is only an upper estimate, and that
the contribution of the small angles at fixed $h$ is exponentially small. By the mirror symmetry of Sec.~\ref{sec:S-sa-mirror} the angles
near $2\pi$ are an exact copy of the small angles, so everything said here holds for both; together they form the region of the
complex saddle point of Ref.~\cite{migdal2024quantum}. The reduction of one label to products of operators along the two arcs of the
hairpin is exact (Proposition~\ref{prop:S-sa-reduction}). The decay along one arc is a theorem for the continuum operator
(Proposition~\ref{prop:S-sa-arcs}a); for the lattice operator of the ensemble it is reduced to one spectral inequality
(Proposition~\ref{prop:S-sa-arcs}b), which we verify numerically but have not proved. The last subsection lists what is proved, what is
checked numerically and what is open.

\paragraph{The result.} Fix $h>0$. If the operators that carry the hairpin factor along the two arcs decay at the rate $2c\gamma_0$ per
step, Eq.~\eqref{eq:S-sa-decay} below, a label $p/q$ with a small turning angle $\beta$ contributes to $W_N(h)$ at most
$CA^4N^{9/2}e^{-cE_{p/q}(h)(1-2N^{-1/2})}$, where $A$ is the constant of the decay and
\begin{equation}
 E_{p/q}(h)=N\beta\sqrt{\frac{hR}2}=N\sqrt{\frac{\beta h}2}\,\sqrt{\beta R},\qquad 1\le\beta R\le\frac\pi2 .
 \label{eq:S-sa-E}
\end{equation}
The exponent is smallest at the smallest angle, $\beta=2\pi/(N-1)$, where $E_{p/q}\ge\sqrt{\pi hN}$: the whole layer is exponentially small in
$\sqrt N$, smaller than every power of $N$, while the zig-zag layer gives $\sqrt N\,\widehat G(h)$, Eq.~\eqref{eq:ev-G0}. The continuum arcs
decay with $c\ge0.0715$ once $2|\lambda|/\beta^2\ge10$, a theorem; the lattice arcs of the ensemble decay with $c=0.41(1-\epsilon)$ if one spectral inequality holds on a bounded interval of their sources, which
we verify numerically; and the sharp constant is $c=\frac12$, so that the layer is asymptotically of order $e^{-\frac12\sqrt{\pi hN}}$, up to
powers of $N$. For $h\ge\pi/2$ some arcs decay at a smaller rate (Sec.~\ref{sec:S-sa-arcs}). The exact sums agree: at $N=120$ the labels with
$\beta\le3/\sqrt N$, with their mirror labels, give $1.3\times10^{-6}$ of $W_N(h)$ at $h=\frac12$ and $1.6\times10^{-7}$ at $h=1$, and every
small-angle label computed lies below $e^{-3.7-E_{p/q}/2}$ (Sec.~\ref{sec:S-sa-numerics}).

\subsection{The mirror symmetry \texorpdfstring{$\beta\to2\pi-\beta$}{beta -> 2 pi - beta}}
\label{sec:S-sa-mirror}

Replace the turning angle $\beta$ by $2\pi-\beta$ and every spin $\sigma_k$ by $-\sigma_k$. The steps of the angular walk
\eqref{eq:3d-spin-closure} become $-\sigma_k(2\pi-\beta)=\sigma_k\beta-2\pi\sigma_k$, the same steps modulo $2\pi$: with the same initial
angle $\phi$ the vertices $f_k$ are unchanged, and so are the jumps $\delta_k$, the mean $\langle f\rangle$ and every $Q_{mn}$. The radius
$R=1/(2\sin\frac\beta2)$ is unchanged, while $B=\frac12\cot\frac\beta2$ changes sign, so that $B\sigma_k$ is unchanged. By
\eqref{eq:3d-centred-vorticity} and \eqref{eq:3d-pair-weight},
\begin{equation}
 \begin{gathered}
 a_k(2\pi-\beta,\sigma)=a_k(\beta,-\sigma),\qquad Q_{mn}(2\pi-\beta,\sigma)=Q_{mn}(\beta,-\sigma),\\
 \Phi_{mn}(2\pi-\beta,\sigma)=\Phi_{mn}(\beta,-\sigma).
 \end{gathered}
 \label{eq:S-sa-mirror}
\end{equation}
The map $\sigma\to-\sigma$ preserves the zero total spin and permutes the words of the ensemble, and $p/q\to(q-p)/q$ permutes the labels
with $3\le q<N$. Every label therefore contributes to $W_N(h)$ exactly as much as its mirror label, at every $N$ and $h$; for eight
pairs of labels at $N=30$, $40$ and $60$ the transfer formula of Sec.~\ref{sec:3d-transfer} gives the same values to $10^{-11}$, relative,
or better. The layer of the angles near $2\pi$, $\beta\ge2\pi-\beta_0$, is thus an exact copy of the layer of the small angles, $\beta\le\beta_0$: it doubles their contribution, and the
bounds below cover both. In this section, as in the table of Sec.~\ref{sec:S-labels}, the sums run over the labels with $2p<q$, each
counted together with its mirror label.

\subsection{One label}

By the cyclic symmetry of the ensemble the pair weight at the endpoints $m<n$ depends only on their distance $n-m$, and the $N$ choices
of the first endpoint give the weight $\frac N2$ of \eqref{eq:ct-normalized}. The source function \eqref{eq:3d-source-function} is
therefore a sum over the labels with $2p<q$,
\begin{equation}
 \begin{gathered}
 W_N(h)=\sum_{2p<q}W_{N,p/q}(h),\qquad W_{N,p/q}(h)=\frac2{\Phi_N}\,w_{p/q}(h),\\
 w_{p/q}(h)=\frac N2\sum_{n=1}^{N-1}\bigl\langle\Phi_{0n}\,J_0\bigl(hN|Q_{0n}|\bigr)\bigr\rangle_{p/q}-\frac12\bigl\langle a_0^2\,J_0\bigl(hN|Q_{00}|\bigr)\bigr\rangle_{p/q},
 \end{gathered}
 \label{eq:S-sa-label}
\end{equation}
where $\langle\cdot\rangle_{p/q}$ is the average over the words of zero total spin and over the initial angle $\phi$ at this label, and
the factor $2$ counts the mirror label. Since $\sum_{2p<q}2/\Phi_N=1$, the layer $W^{\rm small}_N(h)=\sum_{\beta\le\beta_0}W_{N,p/q}(h)$ obeys
$|W^{\rm small}_N(h)|\le\max_{\beta\le\beta_0}|w_{p/q}(h)|$.

\paragraph{The arc operators.} On $\ell^2(\mathbb Z)$, the space of functions of the running spin $S$, let $T$ be the step of
Sec.~\ref{sec:3d-transfer}, $(T\psi)(S)=\frac12[\psi(S+1)+\psi(S-1)]$, and for real $\lambda$ let
\begin{equation}
 T_\lambda=D_\lambda T,\qquad D_\lambda=\operatorname{diag}e^{\ii\lambda\cos(\phi+\beta S)},\qquad
 \gamma_0(\lambda)=\frac{\beta\sqrt{|\lambda|}}{2\sqrt2} .
 \label{eq:S-sa-arc}
\end{equation}
One step along an arc of the hairpin is one application of $T_\lambda$. We say that the arcs decay with the constants $c>0$ and $A\ge1$ if
\begin{equation}
 \bigl\|T_\lambda^s\bigr\|\le A\,e^{-2c\gamma_0(\lambda)s}\qquad\hbox{for all } s=0,1,2,\ldots\hbox{ and all }\phi .
 \label{eq:S-sa-decay}
\end{equation}

\begin{proposition}[Reduction to single arcs]
\label{prop:S-sa-reduction}
Let $N\ge20$ and $2p<q$. If the arcs decay, \eqref{eq:S-sa-decay}, for every $|\lambda|\ge hR$, then
\begin{equation}
 \boxed{|w_{p/q}(h)|\le C\,A^4N^{9/2}\exp\Bigl[-c\,E_{p/q}(h)\Bigl(1-\frac2{\sqrt N}\Bigr)\Bigr],}
 \label{eq:S-sa-bound}
\end{equation}
with an absolute constant $C$ and $E_{p/q}$ of \eqref{eq:S-sa-E}.
\end{proposition}

\begin{proof} We take the steps in order.

\emph{The hairpin factor as a product along the arcs.} The pair weight does not depend on $\phi$, and $Q_{0n}$ rotates with it, so in the
average over $\phi$ the Bessel function can be replaced by the plane wave $e^{\ii hNQ^x_{0n}}$ (Sec.~\ref{sec:S-even-steps}). With
$Q^x_{0n}=\frac1n\sum_{j<n}f^x_j-\frac1{N-n}\sum_{j\ge n}f^x_j$ and $f^x_j=R\cos(\phi+\beta S_j)$, the plane wave is a product of one phase per
vertex, $\prod_je^{\ii\lambda_j\cos(\phi+\beta S_j)}$, with $\lambda_j=\lambda_1=hNR/n$ on the first arc, $0\le j<n$, and
$\lambda_j=\lambda_2=-hNR/(N-n)$ on the second, $n\le j<N$: the sources $b$ of the hairpin in Step~3 of Sec.~\ref{sec:S-even-steps}. Both
satisfy $|\lambda|>hR$.

\emph{The words as walks.} A word of zero total spin is a closed walk on $\mathbb Z$, $S_0=0$, $S_{j+1}=S_j+\sigma_j$, $S_N=0$. The average
over these words is $2^N/\binom N{N/2}$ times the sum over all walks with the weight $2^{-N}$ and the return imposed: a matrix element
$\langle0|\cdots|0\rangle$ with one $T$ per step and one $D_\lambda$ per vertex, as in the transfer formula \eqref{eq:3d-transfer-formula}. For
$N\ge20$ the factor $2^N/\binom N{N/2}$ is at most $1.3\sqrt N$.

\emph{The pair weight as insertions.} In the transfer formula every term of the pair weight is a matrix element of an ordered product:
a mark at each endpoint, the step that leaves the endpoint multiplied by a function of the spin, the jump and the vertex value
\eqref{eq:3d-transfer-marks}; the arcs between the endpoints; and one or two vertex insertions $f^x(S_j)/N$ or $f^y(S_j)/N$, summed over
the vertex $j$, since the mean $\langle f\rangle$ enters the pair weight at most quadratically. A mark has norm at most $1$ (spin and
jump) or $R$ (vertex value). A vertex insertion is diagonal in $S$, commutes with $D_\lambda$ and takes no step; summed over the $N$
vertices it contributes at most $R$. Written out in this way, each vorticity $a_k=B\sigma_k-(\langle f\rangle\times\delta_k)_3$ gives at most
$B+2R$, and the bracket of each contact term in \eqref{eq:3d-pair-weight} at most $1+4R/N\le2$; so the coefficients of all the terms,
multiplied by the norms of their marks and insertions, sum to at most $(B+2R)(B+2R+2)\le21R^2$, since $B\le R$ and $R\ge\frac12$.

\emph{The decay of the arcs.} In each term the plain steps of the first arc form a product of $n-1$ operators $T_{\lambda_1}$, and those of
the second arc a product of $N-n-1$ operators $T_{\lambda_2}$. A vertex insertion splits a product in two, so there are at most four
products, and by \eqref{eq:S-sa-decay} each term is bounded by its coefficient times $A^4\exp\{-2c[\gamma_0(\lambda_1)(n-1)+\gamma_0(\lambda_2)(N-n-1)]\}$.
Since $\sqrt n+\sqrt{N-n}\ge\sqrt N$,
\begin{multline*}
 2\gamma_0(\lambda_1)(n-1)+2\gamma_0(\lambda_2)(N-n-1)\\
 =\beta\sqrt{\frac{hNR}2}\,\Bigl(\sqrt n+\sqrt{N-n}-\frac1{\sqrt n}-\frac1{\sqrt{N-n}}\Bigr)\ge E_{p/q}(h)\Bigl(1-\frac2{\sqrt N}\Bigr).
\end{multline*}

\emph{The coincident term.} Here $Q_{00}=m_0-\langle f\rangle$, and $hNQ^x_{00}=hNm^x_0-h\sum_jf^x_j$: a closed walk with $\lambda=-hR$ at every
vertex and a phase of modulus one at the endpoint. Its $N-1$ plain steps give $e^{-2c\gamma_0(hR)(N-1)}=e^{-cE_{p/q}(1-1/N)}$, within the same
bound.

\emph{The count.} There are $\frac N2(N-1)$ pairs of endpoints, and for $\beta\ge2\pi/(N-1)$ the radius is $R\le N/6$. With the factor
$1.3\sqrt N$ of the walks and the coefficients $21R^2$ this gives \eqref{eq:S-sa-bound}.
\end{proof}

\paragraph{Consequences.} The exponent grows with $\beta$, since $\beta\sqrt R$ does. At the smallest angle, $\beta=2\pi/(N-1)$, and with
$\beta R\ge1$, $E_{p/q}\ge N\sqrt{\beta h/2}\ge\sqrt{\pi hN}$; hence
\begin{equation}
 \bigl|W^{\rm small}_N(h)\bigr|\le C\,A^4N^{9/2}\exp\Bigl[-c\sqrt{\pi hN}\Bigl(1-\frac2{\sqrt N}\Bigr)\Bigr],
 \label{eq:S-sa-layer}
\end{equation}
and the labels with $\beta\ge\eta/\sqrt N$ contribute at most $CA^4N^{9/2}\exp[-cN^{3/4}\sqrt{\eta h/2}\,(1-2N^{-1/2})]$. If the arcs are
known to decay only for $hR\le|\lambda|\le\lambda_*$, with $\lambda_*\ge2hR$, the short arcs with $|\lambda_1|>\lambda_*$, that is
$n<hNR/\lambda_*$, are bounded by one, since $T_\lambda$ is a contraction; the long arc alone then gives the exponent
$cE_{p/q}\bigl(\sqrt{1-hR/\lambda_*}-2N^{-1/2}\bigr)$, and the layer is still exponentially small. The pairs of nearby endpoints, which have
the smallest exponent, keep the full exponent $cE_{p/q}$: their long arc alone gives it.

\subsection{The decay along one arc}
\label{sec:S-sa-arcs}

\begin{proposition}[One arc]
\label{prop:S-sa-arcs}
(a) \emph{Continuum.} Let $L_\lambda=\frac12\beta^2\partial_\alpha^2+\ii\lambda\cos(\alpha-\phi)$ on $L^2(\mathbb R)$ and $\kappa=2|\lambda|/\beta^2$.
Then $\|e^{sL_\lambda}\|\le e^{\pi/2}e^{-2c(\kappa)\gamma_0(\lambda)s}$ for all $s\ge0$, where $c(\kappa)$ increases with $\kappa$,
$c(10)=0.0716$, $c(10^2)=0.084$ and $c(\infty)=c_0=0.0898$.

(b) \emph{Lattice.} Let $\Psi_{\rm d}(T_\lambda)=\inf\{\|(T_\lambda-z)f\|:\ |z|=1,\ \|f\|=1\}$, and let $\lambda_*>hR$ with $r\gamma_0(\lambda_*)<1$. If $\Psi_{\rm d}(T_\lambda)\ge r\gamma_0(\lambda)$ for all $\phi$ and
all $hR\le|\lambda|\le\lambda_*$, then the arcs decay, \eqref{eq:S-sa-decay}, for $hR\le|\lambda|\le\lambda_*$, with $c=(1-\epsilon)r/2$ and
$A=1/(\epsilon r\gamma_0(hR))$, for every $0<\epsilon<1$.
\end{proposition}

\begin{proof} (a) The operator $H=-L_\lambda=-\nu\partial_\alpha^2-\ii\lambda\cos(\alpha-\phi)$, $\nu=\beta^2/2$, is m-accretive on $L^2(\mathbb R)$. By
Wei's Theorem~1.3~\cite{Wei2021}, every m-accretive operator obeys $\|e^{-sH}\|\le e^{\pi/2-s\Psi(H)}$, with
$\Psi(H)=\inf\{\|(H-\ii\lambda')f\|:\ \lambda'\in\mathbb R,\ \|f\|=1\}$. Wei's Lemma~4.3 bounds $\Psi$ for the operator $-\partial_y^2+\ii u(y)$ on the
circle of length $2\pi$: for every $\delta>0$, $\Psi(-\partial^2+\ii u)\ge(x_\delta/\delta)^2$, where $x_\delta\in[0,\frac\pi2)$ is the root of
$36\,x\tan x=\delta\,\omega_1(\delta,u)$ and
\begin{equation*}
 \omega_1(\delta,u)=\inf_{x,c_1,c_2}\int_{x-\delta}^{x+\delta}|\psi(y)-c_1-c_2y|^2\,\dd y,\qquad \psi'=u .
\end{equation*}
The bound does not change under the rescaling $y\to My$ with an integer $M$, so it holds on every circle of length $2\pi M$, and therefore
on $\mathbb R$: a function with compact support lives on a long enough circle. Here $H=\nu(-\partial^2+\ii u)$ with $u=-\kappa\cos(\alpha-\phi)$,
since $\kappa=|\lambda|/\nu$ (the sign of $u$ does not matter), and $\Psi(H)=\nu\Psi(-\partial^2+\ii u)$. For $\psi=\kappa\sin$ the residual of the best
straight line on $[x-\delta,x+\delta]$ splits into the parts of the sine that are even and odd about $x$, and
\begin{gather*}
 \omega_1(\delta,\kappa\cos)=\kappa^2\min\{e(\delta),o(\delta)\},\\
 e(\delta)=\delta+\sin\delta\cos\delta-\frac{2\sin^2\delta}\delta,\qquad
 o(\delta)=\delta-\sin\delta\cos\delta-\frac{6(\sin\delta-\delta\cos\delta)^2}{\delta^3};
\end{gather*}
the odd part, at the inflection points of the sine, is the smaller one for $\delta<3$, with $o(\delta)\simeq2\delta^7/1575$ at small $\delta$.
The best $\delta$ gives $\Psi(H)\ge c(\kappa)\sqrt{\nu|\lambda|}=2c(\kappa)\gamma_0(\lambda)$, with $c(\kappa)=\sup_\delta\kappa^{-1/2}(x_\delta/\delta)^2$. As
$\kappa\to\infty$ the best $\delta$ falls as $\kappa^{-1/4}$, and
\begin{equation*}
 c_0=\Bigl(\frac2{1575}\Bigr)^{1/4}\max_{0<x<\pi/2}\frac{x^{7/4}}{(36\tan x)^{1/4}}=0.0898,\qquad\hbox{at }x=1.370 .
\end{equation*}
This is the enhanced dissipation of the Kolmogorov flow, at the rate $\nu^{1/2}|\lambda|^{1/2}$: Bedrossian and Coti Zelati proved it up to logarithmic
factors~\cite{BedrossianCotiZelati2017}, and it is Wei's Theorem~5.1 with $\alpha=2$, since $\omega_1(\delta,\cos)\ge C_1\delta^7$. The lemma gives
the constant explicitly.

(b) $T_\lambda$ is a contraction, since $D_\lambda$ is unitary and $\|T\|\le1$. Put $g=r\gamma_0(\lambda)\le\Psi_{\rm d}(T_\lambda)$, so that $g\le r\gamma_0(\lambda_*)<1$, and
$r_0=1-(1-\epsilon)g$. For $r_0\le|w|\le1$ and $z=w/|w|$,
\begin{equation*}
 \|(w-T_\lambda)f\|\ge\|(z-T_\lambda)f\|-|z-w|\,\|f\|\ge(g-1+r_0)\|f\|=\epsilon g\|f\| .
\end{equation*}
A point of the spectrum of largest modulus lies on the boundary of the spectrum and is therefore an approximate eigenvalue; so the
spectrum lies in $|w|<r_0$, and on the circle $|w|=r_0$ the resolvent is bounded by $1/(\epsilon g)$. The Cauchy integral
$T_\lambda^s=\frac1{2\pi\ii}\oint_{|w|=r_0}w^s(w-T_\lambda)^{-1}\dd w$ then gives
$\|T_\lambda^s\|\le r_0^{s+1}/(\epsilon g)\le e^{-(1-\epsilon)r\gamma_0(\lambda)s}/(\epsilon r\gamma_0(\lambda))$. Since
$\gamma_0(\lambda)\ge\gamma_0(hR)$, this is \eqref{eq:S-sa-decay}.
\end{proof}

The lemma of part (b) loses the factor $(1-\epsilon)r$ in the rate and a power of $N$ in the constant $A$; it reduces the lattice to the
inequality $\Psi_{\rm d}\ge r\gamma_0$, which we have not proved.

The interval of part (b) must be bounded, since $\Psi_{\rm d}\le2$ while $\gamma_0$ grows as $\sqrt{|\lambda|}$, and a bounded interval
is enough. With $\lambda_*=2hR$ it contains the sources of all the long arcs, $|\lambda_2|=hR/x_2\le2hR$ for $x_2\ge\frac12$, and the
source $hR$ of the coincident term; the short arcs with $|\lambda_1|>2hR$ are bounded by one, since $T_\lambda$ is a contraction, and
the long arc alone gives the exponent $cE_{p/q}(2^{-1/2}-2N^{-1/2})$ (paragraph ``Consequences''). The condition $r\gamma_0(2hR)<1$ is
$h\beta^2R<4/r^2$; at small angles, where $\beta R\simeq1$, it is $h\lesssim4/(r^2\beta)$, satisfied at every fixed $h$ once $\beta$ is
small enough. The inequality itself is checked in Sec.~\ref{sec:S-sa-numerics} for $|\lambda|\beta\le2$, which covers this interval for
$h\beta R\le1$, and the decay rates for $|\lambda|\beta<\pi$, which cover it for $h\beta R<\pi/2$, the range $h<\pi/2$ quoted for the
layer.

\paragraph{The sharp rate.} The bound of part (a) is not sharp. Near the two stationary points of the potential, $\alpha_*=\phi$ and
$\phi+\pi$, the continuum operator is a harmonic oscillator with a complex frequency,
\begin{equation*}
 L_\lambda\simeq\pm\ii\lambda+\frac{\beta^2}2\partial_\alpha^2\mp\frac{\ii\lambda}2(\alpha-\alpha_*)^2,
\end{equation*}
whose eigenfunctions are Hermite functions with a complex Gaussian width and whose eigenvalues, for $\lambda>0$, are
$\pm\ii\lambda-(m+\frac12)\beta\sqrt\lambda\,e^{\pm\ii\pi/4}$, $m=0,1,2,\ldots$ The two ground states decay as $e^{-\gamma_0s}$: the sharp constant
is $c=\frac12$. They are localized on the width $(\beta^2/\lambda)^{1/4}$ in $\alpha$. Each arc is thus a pendulum with the imaginary potential
$\ii\lambda\cos(\alpha-\phi)$, linearized at its stationary points, as in the complex saddle point of Ref.~\cite{migdal2024quantum}; the bound
shows that this layer is exponentially small at fixed $h$.

\paragraph{When the lattice is close to the continuum.} For functions that vary slowly in $S$, $T\simeq e^{\frac12\partial_S^2}=e^{\frac12\beta^2\partial_\alpha^2}$
with $\alpha=\phi+\beta S$, so that $T_\lambda\simeq e^{L_\lambda}$. This needs two conditions. (i) The wells are resolved:
$\beta\ll(\beta^2/|\lambda|)^{1/4}$, that is $\beta\sqrt{|\lambda|}\ll1$, which also makes the error of the product formula small. (ii) The
phase step between neighbouring sites, $\lambda\beta\sin\alpha$, never reaches $\pi$. Where $\lambda\beta\sin\alpha_m=m\pi$, $m=1,2,\ldots$, the phase
looks locally constant ($m$ even) or alternating ($m$ odd), and $T$ damps neither, since $T1=1$ and $T(-1)^S=-(-1)^S$: the lattice has extra
wells there, of curvature $|\lambda\cos\alpha_m|$ and rate $\gamma_0\sqrt{|\cos\alpha_m|}$, and at $|\lambda|\beta=m\pi$ a cubic well with a
smaller power. For the arcs of a pair of endpoints, $\beta\sqrt{|\lambda_i|}=\sqrt{\beta h\,\beta R/x_i}$ and $|\lambda_i|\beta=h\beta R/x_i$, with
$x_1=n/N$ and $x_2=1-x_1$. The long arc, $x\ge\frac12$, has no extra wells for $h<\pi/(2\beta R)\simeq\pi/2$, and the long arc of nearby
endpoints, $x\simeq1$, has none for $h<\pi/(\beta R)\simeq\pi$.

\subsection{Why the power count is only an upper estimate}

With $\int_0^\infty x^{z-1}J_0(x)\dd x=2^{z-1}\Gamma(\frac z2)/\Gamma(1-\frac z2)$, $0<\mathrm{Re}\,z<\frac32$,
\begin{equation*}
 W^{\rm small}_N(h)=\frac1{2\pi\ii}\int_{z_0-\ii\infty}^{z_0+\ii\infty}2^{z-1}\frac{\Gamma(z/2)}{\Gamma(1-z/2)}\,(hN)^{-z}M(z)\dd z,\qquad
 M(z)=\Bigl\langle\sum\Phi\,|Q|^{-z}\Bigr\rangle ,
\end{equation*}
with $0<z_0<\frac32$, the sum and the average taken over the pairs of endpoints and the states of the layer, as in
\eqref{eq:3d-source-function}. The expansion in powers of $1/(hN)$ follows by moving the contour to the right. If the distribution of $Q$,
weighted by $\Phi$, were a smooth isotropic density in the plane, $\rho_0+\rho_2|Q|^2+\dots$, then $M(z)=2\pi\int\rho(r)r^{1-z}\dd r$ would
have simple poles at $z=2,4,\ldots$ with the residues $\propto\rho_0,\rho_2,\ldots$, exactly at the zeros of $1/\Gamma(1-z/2)$: no power of
$1/(hN)$ would survive. The power count $N^{-1/2}$ of Remark~\ref{rem:S-small-angles} is the term $\rho_0/(hN)^2$ of the pole at $z=2$, and it
cancels. This argument is not a proof. Exchanging two adjacent opposite spins moves one vertex by $2R\sin\beta\simeq2$ in the plane and changes
an arc average by about $2/\ell\ge2/N$, while the Bessel function resolves $|Q|$ on the scale $1/(hN)$. At fixed $h$ the two scales are
comparable: the distribution of $Q$ is not smooth on the scale of the kernel, and it has atoms, among them $Q=0$ exactly, for instance when
two arcs of equal length visit the same angles the same number of times. We therefore bound the exact sum, as above.

\subsection{Numerical checks}
\label{sec:S-sa-numerics}

\paragraph{The arc operator on the lattice.} For a label $\beta=2\pi p/q$ the potential of $T_\lambda$ has period $q$ in $S$, and by Bloch's
theorem the norms on $\ell^2(\mathbb Z)$ are the suprema, over the Bloch angle, of the norms on the $q$ points of one period with twisted
steps. We computed $T_\lambda$ in this form for $p=1,2,3$, $10^{-3}\le\beta\le0.1$ and $5\le\lambda\le10^5$, with offsets of $\phi$ and of the
Bloch angle: the spectral radius $\rho(T_\lambda)$ from the dense eigenvalues for $q\le1500$, by the Arnoldi method above and by power
iteration where it stalls; the norms $\|T_\lambda^s\|$ by power iteration; and $\Psi_{\rm d}$ by inverse iteration on $T-z\bar D_\lambda$, which
has the same singular values as $T_\lambda-z$, for $p=1$. Selected cases ($A$ is the constant of $\|T_\lambda^s\|\le A\rho^s$; in brackets,
$\min_m\sqrt{|\cos\alpha_m|}$, the predicted factor of the extra wells):
\begin{center}\small
\begin{tabular}{rrrrrrr}
\toprule
$\beta$ & $\lambda$ & $\beta\sqrt\lambda$ & $\lambda\beta$ & $-\log\rho/\gamma_0$ & $\Psi_{\rm d}/\gamma_0$ & $A$\\
\midrule
0.001 & 1000 & 0.032 & 1 & 1.0000 & 0.870 & 1.249\\
0.01 & 100 & 0.100 & 1 & 0.9999 & 0.863 & 1.245\\
0.0997 & 10 & 0.315 & 0.997 & 0.9961 & 0.840 & 1.245\\
0.001 & 2000 & 0.045 & 2 & 1.0000 & 0.868 & 1.249\\
0.01 & 200 & 0.141 & 2 & 0.9998 & 0.860 & 1.244\\
0.0997 & 20 & 0.446 & 1.99 & 0.9940 & 0.823 & 1.242\\
0.001 & $10^4$ & 0.100 & 10 & 0.5782 [0.5782] & 0.501 & 1.248\\
0.01 & 1000 & 0.316 & 10 & 0.5789 [0.5793] & 0.495 & 1.244\\
0.003 & $10^4$ & 0.300 & 30 & 0.5785 [0.5786] & 0.496 & 1.242\\
\bottomrule
\end{tabular}
\end{center}
In the $58$ distinct cases without extra wells, $\lambda\beta<\pi$, and with $\beta\sqrt\lambda\le0.45$, the ratio $-\log\rho/\gamma_0$ lies
between $0.992$ and $1$, and the offsets of $\phi$ and of the Bloch angle change nothing in the printed digits; $\Psi_{\rm d}/\gamma_0$ lies
between $0.82$ and $0.87$ ($22$ cases, $\lambda\beta\le2$), and $A\le1.25$ for $\lambda\beta\le2$ ($1.66$ at most at $\lambda\beta=3$). The decay
\eqref{eq:S-sa-decay} thus holds on the lattice in this range with $c$ close to $\frac12$, and by Proposition~\ref{prop:S-sa-arcs}b with
$c=0.41(1-\epsilon)$. With extra wells, $\lambda\beta>\pi$, the prediction $\gamma_0$ fails: the rate is smaller by the factor $0.58$ at
$\lambda\beta=10$ and $30$, and $0.48$ at $\lambda\beta=100$. The rate $\gamma_0\min_m\sqrt{|\cos\alpha_m|}$ of the extra wells reproduces the
measured rate to $7\times10^{-4}$ ($11$ cases with $\beta\sqrt\lambda\le0.45$). For $\beta\sqrt\lambda\gtrsim1$ neither description holds.

\paragraph{The exact layer.} The transfer formula of Sec.~\ref{sec:3d-transfer} gives every label exactly, one label at a time. For the layer
$\beta\le3/\sqrt N$, with the mirror labels:
\begin{center}\footnotesize\setlength{\tabcolsep}{4pt}
\begin{tabular}{rrrrr|rrrr}
\toprule
 & \multicolumn{4}{c|}{$h=\frac12$} & \multicolumn{4}{c}{$h=1$}\\
$N$ & $W_N$ & $W^{\rm small}_N$ & ratio & $\sum|W_{N,p/q}|$ & $W_N$ & $W^{\rm small}_N$ & ratio & $\sum|W_{N,p/q}|$\\
\midrule
20 & 0.2276 & $2.9\times10^{-3}$ & $1.3\times10^{-2}$ & $3.2\times10^{-3}$ & 0.0391 & $-1.7\times10^{-3}$ & $4.3\times10^{-2}$ & $2.6\times10^{-3}$\\
40 & 0.2205 & $-1.9\times10^{-4}$ & $8.6\times10^{-4}$ & $2.9\times10^{-4}$ & 0.0150 & $4.7\times10^{-6}$ & $3.1\times10^{-4}$ & $1.4\times10^{-5}$\\
60 & 0.2023 & $-3.2\times10^{-5}$ & $1.6\times10^{-4}$ & $5.0\times10^{-5}$ & 0.0365 & $8.6\times10^{-7}$ & $2.4\times10^{-5}$ & $2.2\times10^{-6}$\\
80 & 0.2090 & $-5.2\times10^{-6}$ & $2.5\times10^{-5}$ & $8.8\times10^{-6}$ & 0.0441 & $3.7\times10^{-8}$ & $8.3\times10^{-7}$ & $1.8\times10^{-7}$\\
100 & 0.2419 & $-1.7\times10^{-7}$ & $7.1\times10^{-7}$ & $1.8\times10^{-6}$ & 0.0341 & $-2.4\times10^{-9}$ & $6.9\times10^{-8}$ & $3.3\times10^{-8}$\\
120 & 0.2892 & $3.7\times10^{-7}$ & $1.3\times10^{-6}$ & $5.3\times10^{-7}$ & 0.0255 & $-4.1\times10^{-9}$ & $1.6\times10^{-7}$ & $7.8\times10^{-9}$\\
\bottomrule
\end{tabular}
\end{center}
The ratio $|W^{\rm small}_N/W_N|$ falls from $10^{-2}$ at $N=20$ to $10^{-6}$--$10^{-7}$ at $N=100$--$120$. Over $40\le N\le120$,
$\ln\sum|W_{N,p/q}|$ is fitted by $a-c'N^{3/4}$ with $c'=0.31$ ($h=\frac12$) and $0.38$ ($h=1$), and equally well by
$a+b\ln N-\frac12\sqrt{\pi hN}$, the predicted exponent of the smallest angle, with $b=-3.2$ and $-3.3$ (rms deviations $0.09$ and $0.19$ for
the first form, $0.17$ and $0.24$ for the second); this range of $N$ does not separate the two forms. Single labels do. At fixed
$\eta=\beta\sqrt N=1$, $2$, $3$ ($p=1$, $h=1$, $N=60$ to $200$), $\ln|W_{N,p/q}|=a-c'N^{3/4}$ with $c'=0.42$, $0.58$ and $0.67$, against the
predicted $\frac12\sqrt{\eta h/2}\,\sqrt{\beta R}=0.35$, $0.50$ and $0.61$; the excess is the prefactor, which decreases slowly with $N$. All
$1071$ small-angle labels computed (every label with $\beta\le3/\sqrt N$ for $40\le N\le120$ at $h=\frac12$ and $1$, and single labels up to
$N=200$ and at $h=2$) lie below $e^{-3.7-E_{p/q}/2}$, over $12.5$ decades, down to $|W_{N,p/q}|=5\times10^{-18}$, and their upper envelope
falls with a slope of about $-1.1$ against $E_{p/q}/2$ (Fig.~\ref{fig:S-small-angles}c): the exponent of Proposition~\ref{prop:S-sa-reduction}
with $c=\frac12$ is attained. Doubling the number of nodes of the quadrature in $\phi$ changes the values by at most $3\times10^{-11}$, relative,
also at $|W_{N,p/q}|\sim10^{-13}$.

At $N=80$ and $h=1$ the exact sum over all angles below $\pi/2$ is $3.3\times10^{-6}$ of the sum over the angles above $\pi/2$, and
$7.8\times10^{-6}$ for the composition alone; the values $5\times10^{-6}$ and $10^{-5}$ of Remark~\ref{rem:S-small-angles} come from the
sampled labels of the table of Sec.~\ref{sec:S-labels}.

\begin{figure}[t]
 \centering
 \includegraphics[width=\textwidth]{figures/small_angles.pdf}
 \caption{The small-angle layer. (a) The arc operator on the lattice: $-\log\rho(T_\lambda)/\gamma_0$ against $\beta\sqrt\lambda$ at fixed
 $\lambda\beta$. (b) $\sum|W_{N,p/q}|$ over the layer $\beta\le3/\sqrt N$ (points) and the whole source $W_N(h)$ (lines). (c) Every
 small-angle label computed: $\log_{10}|W_{N,p/q}|$ against $E_{p/q}/2$, Eq.~\eqref{eq:S-sa-E}; dashed: $e^{-3.7-E_{p/q}/2}$.}
 \label{fig:S-small-angles}
\end{figure}

\subsection{What is proved, what is checked, what is open}

\paragraph{Proved.} The mirror symmetry \eqref{eq:S-sa-mirror}; the reduction of each label to products of arc operators,
Proposition~\ref{prop:S-sa-reduction}; the decay of the continuum arc, Proposition~\ref{prop:S-sa-arcs}a, with the explicit constant
$c_0=0.0898$ from Wei's theorem~\cite{Wei2021}; and the lemma that reduces the lattice arc to the inequality $\Psi_{\rm d}\ge r\gamma_0$,
Proposition~\ref{prop:S-sa-arcs}b. With the continuum semigroups $e^{sL_\lambda}$ in place of $T_\lambda^s$, the small-angle layer, and with it
the layer near $2\pi$, is $O\bigl(N^{9/2}e^{-c\sqrt{\pi hN}}\bigr)$ at every fixed $h>0$, with $c=c(\kappa)\ge0.0715$ for $\kappa\ge10$ and
$c\to0.0898$ as $\beta\to0$.

\paragraph{Checked numerically, and asymptotic.} The lattice inequality $\Psi_{\rm d}\ge r\gamma_0$, with $r\ge0.82$ observed for
$\beta\sqrt\lambda\le0.45$ and $\lambda\beta\le2$; with it the lattice arcs decay as the continuum ones, and the layer is exponentially small.
The sharp constant $c=\frac12$ of the complex oscillator, with lattice and product-formula corrections of relative order $(\beta\sqrt\lambda)^2$;
the exact sums attain it. The conditions $\beta\sqrt\lambda\ll1$ and $\lambda\beta<\pi$ for the arcs that carry the bound, that is $\beta\ll x/h$
and $h<\pi/2$ ($h<\pi$ for the long arcs of nearby endpoints). For larger $h$ the lattice has extra wells: the decay persists with a smaller
rate, by the factor $0.578$ at $\lambda\beta=10$, but we have not bounded it in general.

\paragraph{Open.} (1) A proof of $\Psi_{\rm d}\ge r\gamma_0$ on the lattice. (2) The generic angles, $\beta=O(1)$: there $\beta\sqrt\lambda=O(1)$,
and the arc has no small parameter. The Gaussian layer of Sec.~\ref{sec:S-limits}, Eqs.~\eqref{eq:S-lim-s2} and \eqref{eq:S-lim-clt}, gives
$\exp[-h^2NR^2\cot^2\frac\beta2/(4x(1-x))]$ per pair, exponentially small away from $\beta=\pi$, but this is an estimate, not a bound. Its
power-law part comes from $\beta\to\pi$, where the width $R\cot\frac\beta2/\sqrt N$ of $Q$ shrinks to the scale $1/(hN)$ of the zig-zag layer.
(3) The matching of the layers near $\beta=\pi$ (Remark~\ref{rem:3d-matching}). The present argument covers $2\pi/N\le\beta\le\beta_0$ with
$\beta_0h\ll1$, and by the mirror symmetry $2\pi-\beta_0\le\beta\le2\pi-2\pi/N$. All three points are now settled, for every $h>0$, by
the proof outlined in Sec.~\ref{sec:S-finiteN-proof}. It does not need (1), which in fact cannot hold uniformly through the first alias
$|\lambda|\beta=\pi$. It covers the generic angles by an explicit gap of the complex one-step operator, and the matching by the
localization of both sums.

The programs and the data of this section are in \texttt{smallbeta/} of the archive (Sec.~\ref{sec:S-code}).
% ================================================================================================================================
% G5_back, Supplement block 1 of 1: the full discussion of the Conclusion.
% Position: a new \section, inserted immediately BEFORE "\section{Computational material}" (label sec:S-code), that is, after the
% last subsection of Sec. sec:S-small-angles ("What is proved, what is checked, what is open").
% Content: the paragraphs of the Conclusion of the 87-page main text (Number_Theory_of_Decaying_Turbulence.tex, lines 3774-3894 and
% 3908-4008), moved VERBATIM and in their original order. Only the data-fit paragraph (lines 3896-3906) is not here: it went to
% split/QPTF2_material/conclusion_comparison_paragraph.tex. The first sentence is the only new text.
% ================================================================================================================================
\section{The Conclusion in full}
\label{sec:S-discussion}

This section details the Conclusion of the main text (Sec.~\ref{sec:conclusion}): it keeps in full the discussion that the
Conclusion condenses, except the detailed comparison with the data, which is left to the forthcoming paper with Wei
Wang~\cite{MigdalWang2026QPTF}.

The theory developed here is an operator theory of classical flows. The loop functional of any flow is the loop-ordered
exponential of the covariant derivative operator $\partial+\ii v/\nu$ of the Navier--Stokes velocity (Sec.~\ref{sec:qsp-identity}); the
flow is a quantum evolution of this operator along the loop, with the viscosity in the role of Planck's constant, and its
statistical states are quantum states in loop space. The operator representation and the analogy with quantum mechanics go back to
Refs.~\cite{migdal2024quantum,ReviewPaperAM}. Here the representation is followed from the covariant derivative through the momentum
loop, the Euler ensemble and the fermionic trace to the turbulent attractor, where it becomes two quantum pendulums, an integrable
system whose levels and wave functions give the energy spectrum, its threshold and the wave in coordinate space. The quantum pendulum
is the form of the covariant derivative on the attractor, not an analogy imposed from outside; whether it belongs to a positive
distribution of velocities is the open question of Remark~\ref{rem:intro-positivity}. The theory proposes a definition of turbulence at infinite Reynolds number rather than an incomplete solution of the Navier--Stokes
equation (Remark~\ref{rem:intro-status}). It is no longer a formal solution of the loop equation: it is theoretical physics of
turbulence, as seen in the dual quantum mechanics, in which the loop equation supplies the states and the Quantum Statistical
Principle, with the equal weight of the states, supplies the statistics. Three steps should be kept apart: the regularized theory is
specified; its continuum observables are computed, conditionally on the convergence of Sec.~\ref{sec:3d-final} and on the equal
weight of the Euler states; and whether they describe physical turbulence is to be tested against the data. The small scales, where the singularities of extreme turbulence meet the molecular structure of the
fluid, are regularized by the polygon. The renormalized limit leaves the turbulent viscosity $\widetilde\nu$ as the single physical
scale, much as the QCD scale survives the removal of the lattice cutoff (Sec.~\ref{sec:3d-renorm}).

Keeping the advective term clarifies what the two Euler constructions have in
common and how they differ. In three dimensions the imaginary normal of the
original complex solution makes every midpoint null, and advection vanishes edge
by edge; the real closed-loop phase is obtained only after this local identity
has been used. In two dimensions a nondegenerate circle cannot have a null
midpoint. Instead the circular solution rotates logarithmically in a complex
angle, and its equal-time average over the initial angle is returned to the real
circle by an exact contour shift at finite cutoff (Supplement~\ref{sec:two-dimensional}). These are two different ways in which
complex momentum loops produce real statistical representatives.

The spherical principle controls the support of the real representatives (Supplement~\ref{sec:bv-sphere}). The rigidity results
(Supplement~\ref{sec:rigidity3d}) are constrained ones,
on a fixed circle in two dimensions and on a fixed complex lift for odd and even $N$ in three; in the unrestricted
linearization about a third of the modes grow, in every sector (Remark~\ref{rem:rig3d-linear}). At even $N$ and zero winding the
equation is moreover singular at the Euler states (Proposition~\ref{prop:stoch-singular}), and Sec.~\ref{sec:stoch-mechanism} takes this
instability as the source of spontaneous stochasticity.

The statistical state itself is a quantum trace in loop space, by the Quantum Statistical Principle of Sec.~\ref{sec:qsp}. The
principle is a representation rather than a hypothesis, since its form is the operator identity of the loop calculus
(Sec.~\ref{sec:qsp-identity}), and its advantage for fluid mechanics is that the loop functional obeys a
linear equation in loop space, whatever the initial state. Conventional statistics has this form: the Gibbs distribution is the vacuum of a free bosonic field whose operators commute,
the commutative case, and the uniform rotation, a
deterministic flow, is the trace of the magnetic translations of one oscillator, in a positive state. In a fluid that rotates as a
whole in thermal equilibrium the two combine: the commutator of the oscillator carries the mean vorticity and the field the
thermal fluctuations. The Euler ensemble is
the trace over fermions on the ring with equal weight of the admissible states, the same rule applied to the turbulent
fixed point; the equal weight is the only physical hypothesis, and the spontaneous stochasticity of the equation with the stochastic model of Secs.~\ref{sec:stoch-mechanism} and~\ref{sec:stoch}, in which it is the
attractor of random exchanges of neighbouring spins, is its proposed mechanism. The Gibbs state is not a second hypothesis: it is derived. Near the critical angle the bulk of the
equal-weight trace of the hairpin, without the phases at its two marks, is the partition function of a Gibbs state of two quantum
pendulums: the fast spins are the thermostat of the slow angle, the loop is its thermal circle, and $\xi^2=N(\beta-\pi)^2$ is the
inverse temperature. This state is the measure of the vorticity correlation, the expectation conditioned on the hairpin
(Sec.~\ref{sec:cond-pendulum}). It resembles the Gibbs distribution of a subsystem in contact with a reservoir, but here no energy
is exchanged, and what remains of the arithmetic
of the rational angles sets the distribution of the temperature.

The main new result concerns the vorticity correlation and, through it, the three-dimensional spectrum.
The two-point correlation of vorticity is the second area derivative of the loop functional. The second
derivative acting on the vorticity inserted by the first produces contact terms, and only with them is the
correlation invariant under the translations of the momentum loop and under the reparametrizations of the
loop (Sec.~\ref{sec:contact}). This derivative is the numerator of the correlation. Its denominator is the loop functional of the
same hairpin, which the earlier normalization set to one; this is wrong, since on the scale of the viscosity the vorticity
correlation is singular and a narrow hairpin keeps a phase of order one (Sec.~\ref{sec:hairpin-not-one}). The correlation is the
conditional average, the ratio of the two; in the limit the denominator is the bulk part of this loop functional, the partition
function of the hairpin, with the phases at its marks kept in the observable (Sec.~\ref{sec:cond-def}). The vorticity of a vertex of the complex Euler polygon is the null vector
$\Omega_k=B\sigma_k(\mathbf e_{\gamma_k}+\ii\mathbf e_3)$; its in-plane part is a translation of the momentum loop and drops out of the
invariant correlation, whose vorticity is normal and imaginary. The zero-separation value of the invariant correlation is computed exactly at every $N$, and
it is a finite-cutoff test of the ensembles: negative for every two-dimensional polygon, negative at every $N$ computed in the odd
ensemble, and nonnegative for every state of the even ensemble at zero winding, the one that dominates the grand canonical ensemble of
Ref.~\cite{migdal2023exact}. For the odd and the two-dimensional sectors this is a finite-cutoff criterion (for the two-dimensional one
the limit of the conditional correlation is negative as well, at every separation, Sec.~\ref{sec:2d-positivity}; the limit of the odd
sector is positive at zero separation, but its spectrum is not, Sec.~\ref{sec:S-odd-cond}), and the even ensemble at zero
winding is the limit of the grand canonical ensemble (Sec.~\ref{sec:3d-grand}); the estimate on the even sector with $r\ne0$,
which we have computed, is proved, with the rest of the grand canonical limit, and formally verified in Lean~4 in
Ref.~\cite{JiangMigdalLean2026}. The two-dimensional and the odd solutions remain exact solutions of the momentum-loop
equation, but they are not candidates for the attractor of decaying turbulence. The even ensemble at zero winding is
the only candidate we have, and we computed its continuum two-point sector.

Near $\beta=\pi$ its polygon is a zig-zag whose direction rotates slowly, and the two arcs of the
hairpin become two quantum pendulums,
\begin{equation*}
 H_L=-\frac12\partial_\theta^2+\frac{h^2}{32L^2}\sin^2\theta .
\end{equation*}
They follow directly from the Quantum Statistical Principle, written as a fermionic trace over all Euler states, by an exact operator identity and one asymptotic continuum step, without a saddle-point approximation; the arithmetic of the rational angles leaves only a factor $\zeta(2)$, which
cancels. The contact terms
become operators at the endpoints of the hairpin, and the source function of the spectrum, the numerator of the conditional
correlation, is a resolvent sum over the
Bloch states of the two pendulums, growing as $N^{1/2}$; the partition function of the hairpin, the same trace without the
insertions, grows as $N^{3/2}$, and the correlation, their ratio, decreases as $N^{-1}$. Summed over the bands and the
quasi-momenta, both become double
integrals, over the arc fraction and an imaginary energy, of Floquet solutions of the Mathieu equation at complex energies. As in
Sec.~VII\,B of Ref.~\cite{migdal2024quantum}, and in line with the renormalized viscosity of Ref.~\cite{migdal2023exact},
the physical limit of large circulation at fixed viscosity is equivalent, in the dimensionless functions of $\Gamma/\nu$, to the formal limit of vanishing
viscosity. We compute it in an auxiliary flow, whose bare viscosity $\nu_N=\widetilde\nu/N^2$ vanishes as $N\to\infty$ at fixed $\widetilde\nu$,
and the renormalization condition replaces the factor $N^{-1}=(\nu_N/\widetilde\nu)^{1/2}$ of the auxiliary flow by
$(\nu/\widetilde\nu)^{1/2}$, with $\nu$ the
physical viscosity and $\widetilde\nu$ the turbulent viscosity, a free parameter that survives the limit as the
single scale of circulation. It is measured in each flow, and $\widetilde\nu/\nu$ is not the square of a number of sides. The result is
\begin{equation*}
 E(k,t)=\Bigl(\frac{\nu}{\widetilde\nu}\Bigr)^{1/2}
 \frac{\widetilde\nu^{\,2}}{8L}\,\frac{P(kL)}{(kL)^2},\qquad L=\sqrt{\widetilde\nu\,(t+t_0)},
\end{equation*}
with a function $P$, positive at every computed $K$, $\QSPPKLO\le K\le\QSPPKHI$, that grows as $\QCOTWOAc\,K\log(1/K)$ at small $K$ and
falls as $\QSPCUV\,K^{-3/2}$ at large $K$, and whose integral is $C(0)=\frac18$. The spectrum behaves as $k^{-1}\log(1/kL)$ in the
infrared and falls as $k^{-7/2}$ above the scale $1/L$; its local index goes from $1$ to $7/2$, except near the threshold, and the
decay index of the energy above a fixed wave number $k_0$ goes from $1$ to $9/4$ as $k_0L$ grows. The factor
$(\nu/\widetilde\nu)^{1/2}$ multiplies every quantity that is linear in the
spectrum at a fixed $kL$ or $r/L$: at a fixed $\widetilde\nu$ these quantities decrease as a power of the viscosity; the ratio
$\widetilde\nu/\nu$ is not the Reynolds number, which is the ratio of a typical circulation to the viscosity. The enstrophy is finite,
$\langle\boldsymbol\omega\cdot\boldsymbol\omega\rangle=(\nu/\widetilde\nu)^{1/2}/[32(t+t_0)^2]$, and the bulk part of the
dissipation, with its explicit factor $\nu$, vanishes as $(\nu/\widetilde\nu)^{3/2}$; the global dissipation rate and the net energy
are not computed by the theory. A vanishing power law of the dissipation anomaly, with the small exponent $0.044\pm0.003$, has been found in direct numerical
simulations of \textit{forced} turbulence without walls~\cite{IyerDrivasEyinkSreenivasan2025}; the observable and the exponent are
different from ours, and we do not claim agreement, but neither result has a nonzero limit of the normalized observables as the
viscosity vanishes. There is no reason to expect the forced turbulence to coincide with the decaying one.

The structure of the result is that of an integrable system in a thermal state. The pendulum is the Mathieu equation, related by analytic continuation to the rank-two oper of the quantum
closed Toda chain, and its Floquet solutions at complex energy follow from the Baxter
equation of that chain~\cite{BaermanRavazziniTeschner2026}. The conditional correlation is a thermal two-point function on the loop, the thermal
circle of the slow angle, whose circumference $\xi^2$ is the inverse temperature; the flat measure that the arithmetic leaves in
$\xi^2$ integrates the temperature out, and the frequencies of the circle become the imaginary energy $\omega$ of the resolvents.
The chain \eqref{eq:intro-main} is therefore a ratio of two quadratures of explicit resolvents of the two pendulums, followed by one
more quadrature, the Hankel transform, and no sum over their levels remains. The constants of its asymptotes are of the same kind:
$C(0)=\frac18$ is a number fixed by the ground band, the arcsine average of $(1-2x)^2/4$; the amplitude of the $k^{-7/2}$ law is an
end-layer quadrature of the resolvent of a single pendulum; and $\bar\kappa=\log64+\gamma_E-1$, which sets the logarithm of the
partition function, is a closed form.

The power of $N$ in the turbulent viscosity is a choice that the loop equation leaves open, and the limits at fixed $\nu_NN^\chi$
are of two kinds (Sec.~\ref{sec:3d-limits}). For a generic exponent the spectrum is a single power with no scale, as we found with the
earlier normalization (Supplement~\ref{sec:S-limits}). For $\chi=1$ and $\chi=2$ it has structure. The limit $\chi=1$ is the central
limit of the generic angles, a Gaussian mixture without a threshold, which we computed only with the earlier normalization. The limit
$\chi=2$ is the zig-zag layer, which carries the arithmetic of the rational angles, the integrable pendulums, the threshold and the
wave. It is the only limit taken at a critical point of the ensemble and the only one that keeps the crossover scale of the dominant
zig-zag layer finite; we take it as our theory of decaying turbulence. The companion paper~\cite{MigdalWang2026QPTF} compares the
limit $\chi=2$ with the direct numerical simulations and the wind-tunnel data.

It is important to distinguish what is exact from what is not. The solutions,
their rigidity, the vertex vorticity, the contact terms and the invariance of the resulting correlation, the all-winding
count, the counts of the sectors of the grand canonical ensemble, the zero-separation values and the transfer formulas, for the
hairpin correlation and for the bare hairpin,
are exact at finite $N$. The pendulum reduction, the endpoint insertions of the contact terms and the density of the
rational angles near $\pi$ are asymptotic and were checked against exact traces and counts; given the limit, the bulk of the
equal-weight trace of the hairpin, without the phases at its marks, is exactly the partition function of a Gibbs state of the two
pendulums, with its Feynman--Kac, resolvent and Floquet forms; this state is the measure of the conditional correlation (below). The small-$h$ limits of the source and of the
partition function, with $C(0)=\frac18$, the logarithmic growth of the partition function and the
cancellation of the leading term of the semiclassical limit of the source are exact properties of the pendulums, and the amplitude
of the $k^{-7/2}$ law is an explicit quadrature; between these limits the source and the partition function are quadratures of
explicit resolvents, evaluated numerically. The central-limit function of the generic angles is asymptotic and was checked against
exact traces angle by angle, with the earlier normalization.
The whole-ensemble statements are numerical evidence. A direct Monte Carlo simulation of the critical layer of the ensemble with a fast
Markov-chain algorithm, at up to $N=10^5$, confirms that the zig-zag layer of the quantum trace converges to the pendulum source, within
\MCDEVFOUR{} at $N=10^4$ (Supplement~\ref{sec:S-mc}), the same simulation at up to $N=32000$ confirms that the ratio of the numerator
to the bulk of the bare hairpin converges to the conditional source of the layer (Supplement~\ref{sec:S-finiteN}), and a walk with the phases at the marks divided out confirms at $N=\QWALKN$, at five points, the
survival probability that is the weight of the hairpin. Over the whole even ensemble at zero winding the same
simulation, with a bound beyond its windows, gives the ratio within $1.6$ standard deviations of $C$ at $h=\frac14$, $\frac12$ and $1$
(Supplement~\ref{sec:S-finiteN}). There is one physical hypothesis, as in Table~\ref{tab:status}: the equal
weight of the Euler states. The Gibbs state of Sec.~\ref{sec:cond-pendulum} is derived from it, and the correlation is the
expectation conditioned on the hairpin, by Bayes' formula. The matching of the renormalized amplitude, $N^{-1}$ with
$(\nu/\widetilde\nu)^{1/2}$, the limit at fixed
turbulent viscosity $\nu_NN^2$, one of the two limits with structure
(Sec.~\ref{sec:3d-limits}), and the identification of the ensemble with the attractor of decaying turbulence are part of the
definition of the theory. The ensemble itself is not chosen: the grand canonical ensemble reduces to it as $\mu\to0$
(Sec.~\ref{sec:3d-grand}). The reduction of the Euler ensemble to the quantum pendulum, from the exact finite-$N$ statements to the
continuum limit at every $h>0$ and the grand canonical limit, including the estimate on the even sector with $r\ne0$, is proved and
formally verified in Lean~4 in the forthcoming paper by Y.~Jiang, A.~Migdal et al.~\cite{JiangMigdalLean2026}. The physics is not:
the theory is therefore
not rigorous: as statistical mechanics rests on the ergodic hypothesis, it rests on a physical principle, the equal weight of the states
in the Quantum Statistical Principle, and it is tested by its consequences.

What remains is concrete. The central question is whether the renormalized limit exists and is universal: another
regularization of the small scales should give the same scaling functions, expressed through the turbulent viscosity $\widetilde\nu$.
The central physical questions are the equal weight of the Euler states, which should follow from the dynamics of the flow,
through the diffusion that the thermal noise triggers, and the order of the conditioning in the vorticity correlation, quenched or
annealed. The limit of the conditional correlation is tested at
finite $N$, where the ratio of the exact numerator to the bare hairpin with the phases at its marks divided out can be computed: up to
$N=32000$, in the critical layer, it converges to the pendulum ratio, and over the whole even ensemble at zero winding it agrees with $C$
within $1.6$ standard deviations at $h=\frac14$, $\frac12$ and $1$ (Supplement~\ref{sec:S-finiteN}), a test of the limit at five values of $h$. The specific problems are the following. The formal dissipation of the invariant correlation is positive at every even $N$ at zero
winding, but it is dominated by the cutoff scale, while the enstrophy of the limiting spectrum is finite and smaller by a power of
$N$; a theory of
the correlation at the cutoff scale is missing, and with it the global dissipation rate. The limiting spectrum has an energy
that diverges as the square of a logarithm in the infrared, and the net energy also contains the energy of the laminar remainder, so a
normalization by energy needs an infrared prescription; we postponed it. Of the constants of the large-$h$ tail of the source,
which fix the logarithm of the infrared spectrum, $E'$, $A_c$, $c_0$ and the oscillating amplitude $D$ are now known in closed
form~\cite{JiangMigdalLean2026} (Sec.~\ref{sec:S-tail-closed}), like $C(0)$ and $\bar\kappa$; a closed form for $F$, hence for $B_c$ and $M$, is
missing, and so are proofs that the full source follows the deep-well expansion at large $h$ and that the correlation tends to
its ground-band value $\frac18$ at zero separation (Sec.~\ref{sec:lean}). The matching of the
zig-zag layer with the rest of the ensemble, which Supplement~\ref{sec:S-small-angles} bounds for $h<\pi/2$ up to one spectral
inequality that we verify numerically, is now proved for every $h>0$ and formally verified in Lean~4~\cite{JiangMigdalLean2026}. A proof that the even
ensemble is positive as a statistical distribution (Remark~\ref{rem:intro-positivity}), the controlled joint continuum limit, the corrections of relative order
$N^{-1}$, the infrared and ultraviolet completions, the derivation of the random moves of the stochastic model of
Secs.~\ref{sec:stoch-mechanism} and~\ref{sec:stoch} from the singular evolution near the Euler states, which would settle the attraction and
selection of the measures, the choice between a quenched and an annealed orientation of the polygon in the conditional correlation
(Sec.~\ref{sec:stoch-rotation}; both spectra are computed, Secs.~\ref{sec:3d-orders} and~\ref{sec:S-annealed}, and they differ in
the finite-size effects of Sec.~\ref{sec:3d-size}), and the equivalence of multi-time statistics are all
open. The matching to physical flows needs turbulence with $\widetilde\nu/\nu\gg1$: simulations in boxes much larger than $L$, and
a wider wind tunnel with measurements at several stations downstream~\cite{MigdalWang2026QPTF}. The next step of the program is the
passive scalar, whose correlations in the Euler ensemble must be recomputed with the new measure, the Gibbs state of the two
pendulums. The formulas derived here are explicit targets against which such a
completion can be checked.

What happens to the number theory? In the ensemble at zero winding it is summed. The angles near $\pi$ are counted by the
totient sum $\Phi(N|\beta-\pi|/\pi)$, whose Dirichlet series $\zeta(s-1)/\zeta(s)$ keeps its denominator; at finite $N$
the zeros of the Riemann zeta function are therefore present, as poles of the
arithmetic form factor (Remark~\ref{rem:ev-zeros}). But the argument of this form factor is
the ratio of a pendulum eigenvalue to $N$. In the local limit, at fixed $kL$, only the
pole at $s=2$ survives, the Farey density near $\pi$ is flat, and its $\zeta(2)$ cancels, now between the numerator and the
partition function of the hairpin. The flat density is also the flat measure of the inverse temperature of the Gibbs state: what
remains of the arithmetic sets the distribution of the temperature of the slow angle. The zeta singularities disappear, and the singularities that the derived expansions give to the Mellin amplitude
of the scaling function are real.

Their place is taken by a singularity that is not arithmetic but geometric. The
hairpins with two equal arcs make the spectrum singular at
\begin{equation*}
 k\sqrt{\widetilde\nu\,(t+t_0)}=\sqrt2 ,
\end{equation*}
in the limit taken at fixed turbulent viscosity; an average over $N$ at fixed bare viscosity would smooth it
(Sec.~\ref{sec:3d-ensemble}). For two equal arcs the contact kernel vanishes, so the singularity of the numerator is weak; the partition function, which grows only
as a logarithm, gives back the power of $h$ that the contact kernel took away, up to this logarithm. In the conditional correlation the
spectrum is continuous, while its slope diverges on both sides as a double logarithm,
$P'(K)\simeq\QCOATWO\,\log\bigl[\log\bigl(1/(\sqrt2|K-\sqrt2|)\bigr)-\gamma_E+\bar\kappa\bigr]$, with a kink that vanishes as an inverse
logarithm; both are fixed by the oscillating amplitude of the pendulums in the semiclassical limit and by the logarithm of the
partition function (Sec.~\ref{sec:3d-osc}). There is no relation between the singularities of the
spectrum and the Riemann hypothesis. We withdraw the earlier claim that the complex
poles at the Riemann zeros produce an essential singularity of the decay at infinite
time. Instead, the spectrum has an explicit singularity at a finite time: at a fixed
wave number $k<\sqrt{2/(\widetilde\nu t_0)}$ it is singular at $t=2/(\widetilde\nu k^2)-t_0$, and so is the decay index of the
energy above $k_0$ at $t=2/(\widetilde\nu k_0^2)-t_0$, which stays finite and continuous while its time derivative diverges; at the first
of these times the logarithmic time derivative of $E(k,t)$ diverges to $+\infty$ as a double logarithm, and the spectrum rises locally
through a continuous cusp, without a blow-up of the energy. This is a genuine finite-time singularity of the limiting statistical spectrum, and
its position is fixed, with no free parameter beyond $\widetilde\nu$ and $t_0$, by the scale $L(t)$ of the similarity
solution.

In coordinate space the same singularity is a wave. A spectrum singular at a finite wave
number makes the correlation functions oscillate with that wave number, here $\sqrt2/L$: the period
is $2\pi L/\sqrt2\simeq4.44\,L$, and the amplitude is fixed by the strength of the singularity. In the vorticity correlation the
wave decays as $(L/r)^3/\log(r/L)$ on a background that decays as $(L/r)^2\log(r/L)$, so its effective index oscillates with an
amplitude that decreases slowly, asymptotically as $1/\log^2(r/L)$: it is about $\QCONOMSIX$ near $r=6L$ and still $\QCONOMFIFTY$ at
$r=50L$. In the velocity structure function, which grows as the square of a logarithm, the wave is nearly invisible, about
$\QCOZOSCSIX$ in its index near $r=6L$. It is periodic in $r$,
not in $\log r$, and its period grows as $\sqrt{t+t_0}$, with the same scale $L(t)$ that sets the spectrum. Within the limit
at fixed turbulent viscosity (Sec.~\ref{sec:3d-ensemble}), this is a prediction for the statistics of velocity gradients
in decaying turbulence.

\subsection*{The surprising finite-time singularity}

The phenomenology of turbulence expects scaling laws: a power-law spectrum and power-law decay
rates. A singularity of the limiting spectrum at $k=\sqrt2/L(t)$, which moves with time and separates
two regimes, each with its own drifting index, therefore comes as a surprise. It originates in the
number-theoretic Euler ensemble and in the analytic solution of a quantum pendulum, which emerges
from an operator representation of the statistical evolution of the classical Navier--Stokes flow
by quantum mechanics in loop space, together with the hypothesis of equal probabilities of the Euler states. The discrete levels of this quantum system appear as a
singularity of the classical decaying energy spectrum: the oscillating part of the source that
produces it is a sum over the levels of two nearly equal pendulums, the two arcs of a hairpin close to the stationary
point of its tip phase. In the thermal state of the pendulums it is divided by their partition function, which grows only as a
logarithm; this restores the power of $h$ that the contact kernel took away, and the slope of the spectrum diverges at the
threshold, as a double logarithm.

\section{Computational material}
\label{sec:S-code}

The programs behind every number and figure, with the data files they read, form an archive, available at
\url{https://drive.google.com/file/d/17V9Fr7S5OTTX0IZQFjvJDBx-aT2bqPU8/view?usp=sharing};
the large raw outputs of the runs are available from the author.
Its principal files are provided with this paper as ancillary files, in one directory (the archive \texttt{anc.zip} of the
supplementary data), listed in its \texttt{README.txt}: of the
files described below, the source \texttt{qsource\_final.py} with the Floquet values \texttt{CA\_dense.json}; the transforms
\texttt{hankel.py} and \texttt{coordF.py}, with the tables \texttt{spectrum\_P\_final.json} and \texttt{coord\_c\_final.json} of the
quenched order; the programs \texttt{annealed.py}, \texttt{run\_grid.py}, \texttt{specA.py} and \texttt{two\_orders.py} of the
annealed order, with the recorded output \texttt{two\_orders\_output.txt}; the programs \texttt{check\_discrete.py},
\texttt{check\_noise\_trigger.py} and \texttt{check\_rotation.py} of the stochastic model, with their outputs; and the note
\texttt{ergodicityNotes}. This section describes the whole archive, and the names of the directories below are those of the
archive. The
subdirectory \texttt{corr/} holds the computations of this paper, and the top-level directory \texttt{qsp/}, described at the end of
this section, those of the conditional correlation.
\texttt{evenWcorr.c} evaluates the transfer formula \eqref{eq:3d-transfer-formula} with the pair weight \eqref{eq:3d-pair-weight} over the whole even ensemble at zero winding, or label by label, and \texttt{ref.py} checks it against
brute-force enumeration of the words, labels and pairs of tips; \texttt{zerosep.py} computes the exact zero-separation
values of Sec.~\ref{sec:3d-zero-separation}, and \texttt{twod.py} the two-dimensional ratios of Sec.~\ref{sec:2d-positivity} with the
earlier normalization; the programs of the planar conditional correlation are in \texttt{qsp/twod/} (Sec.~\ref{sec:S-2d-cond});
\texttt{evenWn.c} with \texttt{exrun.sh} gives the exact per-pair contributions at fixed $\xi$ and $x$ of the validation table of
Sec.~\ref{sec:S-valid}, against the continuum formulas of \texttt{cont3.py}; \texttt{gxi.py} and \texttt{gxi2.py} give the
$\xi$-profile of the continuum source. \texttt{gcorr.py} computes $\widehat G$ from the Fourier matrices of the two pendulums,
Eq.~\eqref{eq:S-ev-bands}, with the data files \texttt{gcorr\_*.json}, and \texttt{endcorr.py} integrates the end layer for $h\ge4.5$
(\texttt{endcorr\_*.json}, checked by \texttt{endcorr\_check.py}); the values at $h=6.5$, $7.5$, $8.5$ and $9.5$ are in
\texttt{gcorr\_extra\_*.json} and \texttt{endcorr\_extra\_*.json} (\texttt{endcorr\_extra.py}). \texttt{deepwell.py}, \texttt{deepwell\_lg.py}, \texttt{dwA2.py},
\texttt{dwMconv.py} and \texttt{dwcheck.py} contain the deep-well analysis of Sec.~\ref{sec:pendulum} and the coefficient $A_2$
of Sec.~\ref{sec:3d-osc}, with its check against the full pendulums. \texttt{source\_corr.py} represents the source with its exact
limits, the fitted tail and, above $h=8$, the interpolation with the oscillating term subtracted (Sec.~\ref{sec:ev-eval});
\texttt{final/accuracy\_P.py} estimates the accuracy of the spectrum $P$ of the earlier version, and \texttt{sensitivity/sens\_P.py}, \texttt{sensitivity/interp\_P.py} and \texttt{sensitivity/nodes\_P.py}
test its sensitivity to the interpolation and to the nodes; \texttt{final/compute\_all.py} computes the tabulated numbers of the source and,
with the normalization of the earlier version, the spectrum, the decay index and the correlation functions, \texttt{final/make\_numbers\_tex.py} writes \texttt{numbers\_corr.tex}, and \texttt{final/figs\_corr.py}
and \texttt{pendulum\_fig.py} draw the figures of the earlier version and of the pendulum. The spectrum and the correlation functions of
the conditional correlation are computed by the programs in the top-level directory \texttt{qsp/}, described at the end of this section. The fermionic identities of Sec.~\ref{sec:3d-fermion} are verified by
\texttt{fermion\_trace\_checks.py} (with \texttt{nearpi\_check.py}), and the exact finite-$N$ identities (the all-winding count, the vertex vorticity
contraction and the moments in exact rational arithmetic) by \texttt{finiteN.py} and \texttt{test\_enum\_trace.py}. In \texttt{norm/}, \texttt{enstrophy\_scaling.py} computes the
zero-separation sum $\langle\sum_ka_k^2\rangle$ of the even ensemble up to $N=800$, and \texttt{energy\_balance.py} evaluates the pair sums of the
energy and of the enstrophy at finite $N$; \texttt{relcheck/check\_corr\_spectrum.py} checks the vorticity correlation of the earlier version against the
direct integral $\int_0^\infty P(K)\,\mathrm{sinc}(KR)\,\dd K$ of the spectrum. In \texttt{corr/atoms/}, \texttt{vn\_atoms\_exact.py} computes the atoms of the finite-$N$ spectral measure $V_N$ in exact
arithmetic, and \texttt{check\_atoms.py} compares them with \texttt{ref.py} and \texttt{evenWcorr.c} (Sec.~\ref{sec:S-hairpin}); in
\texttt{corr/contact/}, the programs of Secs.~\ref{sec:S-contact-image} and~\ref{sec:S-contact-rotation} test the rule at the mark on the uniform rotation and on the Euler states, \texttt{common\_refinement.py} gives the integrated
residuals of the benchmark, and \texttt{mark\_bounds.py} checks the steps of Lemma~\ref{lem:S-contact-local} on every state with $N\le16$. The identities of the examples of the Quantum Statistical Principle (Secs.~\ref{sec:qsp} and \ref{sec:S-qsp}) are
checked by \texttt{qsp/qsp\_checks.py}, with the output in \texttt{qsp/qsp\_checks.log}, and the Floquet form of the source
(Secs.~\ref{sec:ev-floquet} and \ref{sec:pend-floquet}) by \texttt{floquet/check\_floquet.py} and \texttt{floquet/check\_floquet\_full.py}.

Outside \texttt{corr/}, \texttt{labtab/run.py} gives the label-resolved table of Sec.~\ref{sec:S-labels}. In \texttt{limits/},
\texttt{a1\_limit.py} computes the function $P_1$ of Sec.~\ref{sec:S-limits}, its asymptotes and its table and writes
\texttt{numbers\_limits.tex}, \texttt{fig\_limits.py} draws $P_1$ with the scaling function of the earlier normalization, \texttt{clt\_check.py} checks the Gaussian layer
of Sec.~\ref{sec:S-limits} angle by angle against \texttt{corr/evenWcorr.c}, and \texttt{strat.py} (data in
\texttt{limits/data/}) with \texttt{bare\_sums.py} gives the whole-ensemble sums at the bare scale;
\texttt{dissipation.py} gives the numbers of the choice of the exponent. In \texttt{walker/}, \texttt{walker.c} is the
Markov-chain simulation of Sec.~\ref{sec:S-mc}, \texttt{run\_walker.sh} runs it on many cores, \texttt{pool\_walker.py} combines
the runs and \texttt{make\_numbers\_mc.py} writes \texttt{numbers\_mc.tex}; the outputs of the runs are in \texttt{walker/runs/}. In \texttt{smallbeta/}, \texttt{check\_a.py} and \texttt{check\_resolvent.py}
compute the spectral radius, the norms of the powers and the distance $\Psi_{\rm d}$ of the arc operator of Sec.~\ref{sec:S-small-angles},
\texttt{wei\_constant.py} the constant $c(\kappa)$ of the continuum bound, \texttt{run\_labels.py} and \texttt{run\_set2.py} the exact source
label by label with \texttt{corr/evenWcorr.c}, \texttt{analyze\_b.py}, \texttt{analyze\_set2.py} and \texttt{make\_tables.py} the numbers and the
tables of that section, and \texttt{fig\_smallbeta.py} Fig.~\ref{fig:S-small-angles}. In \texttt{even/},
\texttt{make\_arith.py}, \texttt{arith\_checks.py} and \texttt{rmellin.py} give the arithmetic of Sec.~\ref{sec:S-arith}
(Fig.~\ref{fig:ev-arith}), and \texttt{linstab.py} the linearization of Remark~\ref{rem:rig3d-linear}; \texttt{hp/} computes the
planar source that checks the evaluation of Sec.~\ref{sec:ev-eval}; \texttt{tba/} and \texttt{prop4\_check.py} check
Remark~\ref{rem:3d-tba}. The programs of the earlier versions that compute the spectrum of the
two-dimensional polygon, the source and spectrum of the odd ensemble, and the spectrum and correlation functions of the planar
source are not used by the results of this paper; those that the programs above do not need are left out as well
(\texttt{OMITTED\_FILES.txt}; they are in the archive of the earlier version of this paper). The file \texttt{README.txt} at the top of the archive describes every
program and data file outside \texttt{qsp/}, whose files are described in \texttt{qsp/README.txt} and \texttt{qsp/finiteN/README.txt}.
The programs of the odd ensemble of Sec.~\ref{sec:S-odd-cond}, the exact transfer sums over $\mathbb Z_q$ with all windings, the
evaluation of \eqref{eq:S-odd-ZG} and the two spectra, are in \texttt{qsp/odd/}, described in \texttt{qsp/odd/README.txt}. The programs of the sector with $r\ne0$ of the grand ensemble
(Sec.~\ref{sec:3d-grand}), the exact transfer sums with the walk ending at $S_N=kq$, $k\ne0$ (\texttt{ensR.c}), the brute-force
check, the Monte Carlo of the critical layer (\texttt{mcR.c}) and the pooled tables, are in \texttt{qsp/lemma0/}, described in
\texttt{qsp/lemma0/README.txt}.

\paragraph{The conditional correlation.} The programs of the conditional correlation are in the top-level directory \texttt{qsp/}, not to be
confused with \texttt{corr/qsp/} and \texttt{corr/floquet/} above, and \texttt{qsp/README.txt} describes them file by file. In \texttt{qsp/floquet/} is the Floquet engine. \texttt{rengine.py} computes the Riccati functions
$\eta^L_\pm$ of the two pendulums at complex energy, the kernels \eqref{eq:pf-riccati-kernel} and the cell trace \eqref{eq:pf-Z-riccati},
batched over $\omega$; \texttt{numerator.py} computes the traces \eqref{eq:pf-J-riccati} and the integrand $\mathcal T$ of \eqref{eq:pf-T},
with the tip phases and the analytic tangents; \texttt{fourier\_floquet.py} computes the same Floquet solutions from the Fourier recursion,
Hill's determinant and continued fractions, the check of Sec.~\ref{sec:pend-floquet}. \texttt{zquad.py} and \texttt{gquad.py} carry out the
integrals over $\omega$ and $x$ of $\widehat Z$ and $\widehat G$, and \texttt{zprod.py} and \texttt{gprod.py} run them value by value of $h$,
with the raw data in \texttt{runs/zprod/} and \texttt{runs/gprod/}, packed with the values of the dense grid in
\texttt{runs\_GZ.tar.gz}; \texttt{errest.py} estimates the errors of the quadratures,
\texttt{analyze\_Z.py} and \texttt{analyze\_G.py} compare the values with the band sums and fit their asymptotes, and
\texttt{fig\_floquet.py} draws the comparison with the band sums. The data products, written by \texttt{make\_products.py}, are the
tables \texttt{CA\_floquet.json} and \texttt{CA\_production.json}, the fitted laws \texttt{asymptotes\_floquet.json} and the macros
\texttt{numbers\_floquet.tex}; the tests are in \texttt{tests/}. In \texttt{qsp/closedforms/},
\texttt{endlayer\_core.py}, \texttt{acoef.py} and \texttt{pcoef.py} compute the end-layer quadratures \eqref{eq:S-end-a} and
\eqref{eq:S-end-p}, with the variants \texttt{acoef\_prod.py} and \texttt{acoef\_var.py}; \texttt{checks\_smallh.py},
\texttt{checks\_largeh.py}, \texttt{checks\_hankel.py} and \texttt{checks\_coord.py} check the asymptotes of the source, of the partition
function, of the spectrum and of the correlation; \texttt{constants.py} writes \texttt{constants\_closed.json} and
\texttt{numbers\_closedforms.tex}, and \texttt{fig\_endlayer.py} draws the two end-layer integrands. In \texttt{qsp/levels/} are the band
sums of the partition function, which serve as the check: \texttt{qsp\_core.py} with \texttt{run\_P.py}, the independent \texttt{vcore.py}
with \texttt{vP.py}, and \texttt{zhat\_check.py}, which compares the cell formula \eqref{eq:cond-cell} with the Fourier resolvent trace at
fixed $\omega$. In \texttt{qsp/mc/}, \texttt{mc\_check.py} is the killed Brownian bridge and the exact zig-zag walk of Sec.~\ref{sec:S-mc},
and \texttt{mcP2.py} the Monte Carlo of the whole $h\widehat Z$; their outputs are \texttt{mc\_check.log}, \texttt{mc2.log} and
\texttt{mc3.log}. In \texttt{qsp/final/}, \texttt{qsource\_final.py} interpolates $C=\widehat G/\widehat Z$ between the Floquet values, with
the split of the oscillating term of the numerator, and \texttt{CA\_dense.json}, \texttt{spectrum\_P\_final.json} and
\texttt{coord\_c\_final.json} hold the merged values, the spectrum and the correlation; the files \texttt{numbers\_final\_*.tex} hold
the numbers of this paper. In \texttt{qsp/assemble/}, \texttt{make\_source\_products.py} computes the numbers of the source,
\texttt{hankel.py} the Hankel transform $P(K)$ together with $K\,\dd P/\dd K$, and \texttt{spectrum\_run.py} and \texttt{coord\_run.py}
the spectrum and the correlation $c(R)$. In \texttt{qsp/spectrum/}, \texttt{part1\_threshold.py}, \texttt{part2\_ir\_energy.py},
\texttt{part3\_mellin.py} and \texttt{compile\_numbers.py} compute the numbers of the spectrum, its threshold, its infrared law, the
decay index and the Mellin checks, and \texttt{figs\_A1.py} draws Figs.~\ref{fig:ev-G0}, \ref{fig:ev-spectrum} and~\ref{fig:ev-time}.
In \texttt{qsp/coordinate/}, \texttt{coordF.py}, \texttt{run\_coord.py}, \texttt{m\_direct.py} and \texttt{analysis.py} compute the
correlation $c(R)$, its index, the structure function, the longitudinal function and their numbers, \texttt{figs.py} draws
Figs.~\ref{fig:ev-corr}, \ref{fig:osc-index} and~\ref{fig:osc-origin}, and the programs in \texttt{qsp/coordinate/verify/} give the
oscillating parts of the table of Sec.~\ref{sec:S-osc} without an average over a period, from the moments of the removed term. In \texttt{qsp/literal/} are the programs of the literal conditioning of
Sec.~\ref{sec:S-cond-literal}: \texttt{bare\_exact.c} gives the exact transfer sums of the bare hairpin $D_N(h)$, the transfer formula of
Sec.~\ref{sec:3d-transfer} with unit insertions at both tips, and \texttt{ens\_check.py} sums them over the ensemble; \texttt{cond\_pcond.py}
and \texttt{cond\_spectra.py} compute the spectrum of the literal ratio. In \texttt{qsp/comparison/}, \texttt{p\_final.py} reads the spectrum, \texttt{dns\_compare.py} compares the index of the structure
function and the compensated spectrum with the simulations of Ref.~\cite{RodhiyaSreenivasan2026}, \texttt{wt\_fit.py} and
\texttt{polish\_check.py} fit the effective index of the longitudinal structure function to the wind tunnel of
Ref.~\cite{KuchlerBewleyBodenschatz2023}, with the earlier theories on the same grids, \texttt{make\_numbers.py} writes the numbers
of the detailed comparison, and \texttt{fig\_dns.py} and \texttt{fig\_windtunnel.py} draw its two figures; this paper does not use them and makes no
comparison with data (Sec.~\ref{sec:comparison}): they belong to the forthcoming paper with Wei
Wang~\cite{MigdalWang2026QPTF}. In \texttt{qsp/finiteN/} are the programs of the finite-$N$ test of Sec.~\ref{sec:S-finiteN}:
\texttt{partA/pairA.c} gives the exact transfer sums per pair of marks, and \texttt{partA/gen\_jobsA.py} and \texttt{partA/poolA.py}
generate its runs and pool them with the extrapolation in $1/N$; \texttt{partB/walkerB.c} is the simulation of the critical layer, with
the numerator, the bulk of the bare hairpin and the literal denominator on the same samples, and \texttt{partB/gen\_jobsB.py},
\texttt{partB/poolB.py} and \texttt{partB/poolB\_lib.py} generate and pool its runs; \texttt{common/pend.py} and \texttt{common/layer\_targets.py} give the pendulum values and the targets of
the layer, \texttt{common/brute.py} the brute-force check at $N\le16$, \texttt{tests/selftest.py} the self-test, and
\texttt{run\_remote.sh} runs the whole test; the pooled results are \texttt{pooledA.txt} and \texttt{pooledB.txt}. In
\texttt{qsp/finiteN/partC/} are the programs of the test over the whole ensemble: \texttt{walkerC.c}, the simulation of the layer and of
the windows beyond it, with the option of restricted pairs, \texttt{ensC.c} and \texttt{s2det.py}, the exact sums at single angles and
the bound beyond the windows, \texttt{gen\_jobsC.py}, \texttt{runC\_one.sh} and \texttt{poolC.py}, which generate, run and pool the
jobs, and the self-test \texttt{selftestC.py}; \texttt{run\_partC.sh}, next to \texttt{run\_remote.sh}, runs the test, and the pooled
results are in \texttt{partC/results/}.

\paragraph{The annealed order.} The programs of Sec.~\ref{sec:S-annealed} are in the top-level directory
\texttt{qsp\_annealed/}, described in \texttt{qsp\_annealed/README.txt}; they read the source and the quadratures of
\texttt{qsp/final/}, \texttt{qsp/assemble/} and \texttt{qsp/coordinate/} and change nothing there. \texttt{annealed.py} computes the
two Abel averages \eqref{eq:S-ann-c} and the series \eqref{eq:S-ann-small}, \texttt{run\_grid.py} tabulates them, \texttt{specA.py}
is the transform \eqref{eq:S-ann-P}, and \texttt{two\_orders.py} produces every number of Sec.~\ref{sec:S-annealed} and of
Secs.~\ref{sec:3d-orders}, \ref{sec:3d-size} and~\ref{sec:osc-orders} of the main text, with its output in
\texttt{two\_orders\_output.txt} and \texttt{two\_orders.json}; \texttt{figs\_two\_orders.py} draws Figs.~\ref{fig:ev-spectrum},
\ref{fig:ev-time}, \ref{fig:ev-size} and~\ref{fig:ev-orders-coord}.

\paragraph{The stochastic model.} The programs of Secs.~\ref{sec:stoch-mechanism} and~\ref{sec:stoch} of the main text are in the top-level directory \texttt{stoch/},
described file by file in \texttt{stoch/README.txt}. For the equation itself, \texttt{check\_singular\_and\_exchange.py} checks the
matrix \eqref{eq:stoch-K-euler}, Proposition~\ref{prop:stoch-singular} and the exchange formula \eqref{eq:stoch-exchange},
\texttt{alt\_velocity.py} computes the alternating velocity near the zero-winding states, and \texttt{fate\_series.py} integrates the
equation from a displaced state. \texttt{check\_rigidity.py} checks Proposition~\ref{prop:stoch-rigid}: the closed form \eqref{eq:stoch-shift} of the
right side on the polygons with the midpoints of an Euler state, and the absence of other fixed points among them.
\texttt{check\_bridge.py} checks the bridge of fixed points of Remark~\ref{rem:stoch-bridge}, \texttt{check\_residual.py} the closed-form right side
\eqref{eq:stoch-chord-rhs} on the mirror chord of Remark~\ref{rem:stoch-chord}, the derivative \eqref{eq:stoch-dbeta}, the symmetric reflected $\beta$-shifts of Proposition~\ref{prop:stoch-beta}, and the exact solution of Remark~\ref{rem:stoch-onevertex}, and
\texttt{check\_arc.py} the path of fixed points for an exchange of two distant spins. \texttt{check\_impulse.py} checks the impulse
\eqref{eq:stoch-impulse} of a step (Proposition~\ref{prop:stoch-residual}) on the bridge and on the chord, the error term of the bound \eqref{eq:stoch-bound}, the step of
the least impulse of Proposition~\ref{prop:stoch-least} by an enumeration of all the pairs of states, and the impulse
\eqref{eq:stoch-arc} of an exchange of distant spins; \texttt{check\_least\_action.py} minimizes the integrated squared residual over
the paths of all the vertices in a tube around the mirror chord (Remark~\ref{rem:stoch-chord}). For the model,
\texttt{check\_discrete.py} solves the Markov chain, on the complete state space and for large $N$, and
compares it with the equation with a continuous $s$: the mean spins and the correlations of two spins exactly, the loop functional
by a simulation, the chain with several exchanges in a step, and the limit of the chain with the step $c/N^3$ (Propositions~\ref{prop:stoch-exchange}
and~\ref{prop:stoch-discrete}, Table~\ref{tab:stoch-discrete}, Remark~\ref{rem:stoch-step}). \texttt{check\_ising\_pendulum.py} checks the Hamiltonian of the pendulum for spins with the Ising weights (Sec.~\ref{sec:stoch-H}); \texttt{check\_infinitesimal\_exchange.py} checks that an exchange is an infinitesimal move in the space of the loops and the bound for the cyclically symmetric correlation functions (Sec.~\ref{sec:stoch-picture}); \texttt{check\_noise\_trigger.py} the choice of the bond by the thermal noise, as the side with the smallest midpoint of the displaced polygon, where an exchange costs the least impulse, and the amplitude of this noise in the units of the loop functional (Sec.~\ref{sec:stoch-trigger}); \texttt{check\_noise\_tails.py} the same choice for noises with other tails, and the sign of the shift of the turning angle taken from the same noise (Secs.~\ref{sec:stoch-trigger} and~\ref{sec:stoch-beta}); \texttt{check\_shift\_sign.py} the independence of this sign from the link that the noise selects, which is exact for a weak and for a dominant noise and holds up to the order of $1/N$ between them (Sec.~\ref{sec:stoch-beta}); \texttt{check\_rotation.py} the randomization of the global orientation: the rotation in the plane by the exchanges, the rigid rotation contained in a thermal displacement, and the rotational Brownian motion of the plane (Sec.~\ref{sec:stoch-rotation}); \texttt{check\_markov.py} and \texttt{check\_local\_rates.py} verify
the gap \eqref{eq:stoch-gap} and Proposition~\ref{prop:stoch-ising} on the complete state space, and \texttt{check\_transit.py} treats a
variant that the text does not use, in which an exchange takes a finite time; \texttt{check\_bound.py} verifies the bound
\eqref{eq:stoch-gap-bound} of Proposition~\ref{prop:stoch-intensity} on the complete state space, for the exchanges of neighbours and
of all pairs, and the simultaneous turns of several arcs of Remark~\ref{rem:stoch-scaling}, and \texttt{check\_beta\_steps.py} the
joint process of the spins and of the reflected shifts of the angle, and the impulse \eqref{eq:stoch-beta-impulse} of a shift;
\texttt{make\_figure.py} draws Fig.~\ref{fig:stoch}. The note \texttt{ergodicityNotes.tex}, at the top level of the archive, contains the
analysis of the deterministic equation \eqref{eq:rescaled-full-mle} near the Euler states that Sec.~\ref{sec:stoch-singular} quotes.
\bibliographystyle{elsarticle-num}
\bibliography{references}
\end{document}


==> anc/arXiv_anc_README.txt <==
Ancillary files of "The Quantum Pendulum of Turbulent Flow" (A. Migdal), 15 November 2026
==========================================================================================
One folder, 24 files: a selection from the archive of programs described in Sec. S44 of the Supplementary Material.
  - The Floquet values of the conditional source (Sec. 11 of the main text) and the programs that compute from them the energy
    spectrum and the vorticity correlation in the two orders of the orientation average, quenched and annealed (Secs. 12 and 13,
    Supplement S37.1), with the tables of the quenched order and the recorded output of the comparison.
  - Three programs of the stochastic model of Secs. 6 and 7, with their outputs.
  - The note ergodicityNotes.pdf, quoted in Sec. 6.2.
The complete archive, with the Floquet engine that produced the values and the programs of the other sections and of the
figures, is at
    https://drive.google.com/file/d/17V9Fr7S5OTTX0IZQFjvJDBx-aT2bqPU8/view?usp=sharing
The large raw outputs of the runs are available from the author.

Python 3 with numpy and scipy (tested with Python 3.13, numpy 2.5 and scipy 1.18).  Run the programs from this folder; python3 -B
does not leave a cache folder in it:
    python3 -B specA.py                    self-test of the transform of the annealed order; a few seconds
    python3 -B two_orders.py > out.txt     every number of Secs. 12.4, 12.5 and 13.5 and of Supplement S37.1; 12 minutes on two
                                           cores; compare out.txt with two_orders_output.txt; the numbers are also written to
                                           two_orders.json, the curves of the figures to two_orders_curves.npz
    python3 -B run_grid.py                 optional: recomputes gridA.npz; 2 minutes on two cores
    python3 -B check_discrete.py           a minute and a half
    python3 -B check_rotation.py           a minute and a half
    python3 -B check_noise_trigger.py      ten minutes on two cores
The quenched spectrum and correlation at any argument, from the Floquet values:
    import numpy as np, qsource_final as Q, hankel as HK, coordF as CF
    S = Q.Source()
    P, KdP = HK.Transform(S).P_and_KdP(np.array([0.01, 0.1, 1.0, 3.0]))   # agrees with spectrum_P_final.json
    c = CF.Abel4(S).values(10.0)[0]                                         # agrees with coord_c_final.json

The conditional source (Sec. 11)
  CA_dense.json            the Floquet values of the two pendulums: Ghat(h) at 252 and Zhat(h) at 71 projected separations h, with
                           their errors.  C = Ghat/Zhat is the conditional correlation at a fixed projected separation
  qsource_final.py         C(h) for all h > 0: the interpolation of these values, the small-h series, the large-h laws and the
                           split of the oscillating term e^{2ih} of the numerator

The quenched order (Hypothesis 8.1; Secs. 12.1-12.3 and 13.1-13.4): the ratio at a fixed h, then the average over the orientation
  hankel.py                the spectrum P(K) = 2K int h J0(sqrt2 hK) C(h) dh and K dP/dK
  coordF.py                the correlation c(R) = int_0^{pi/2} C(R sin(th)/sqrt2) sin(th) dth, its index, the structure function
  spectrum_P_final.json    P, K dP/dK and the local index at 741 wave numbers, 1e-8 <= K <= 1e4, with the error budget (Fig. 3)
  coord_c_final.json       c, R c' and the index at 2297 separations, 0 <= R <= 1e4 (Fig. 6)
  part2.json               the infrared law of this spectrum and its energy integrals; read by two_orders.py

The annealed order and the comparison of the two (Secs. 12.4, 12.5 and 13.5; Supplement S37.1): the ratio of the two averages
  annealed.py              the Abel averages Nbar(R), Zbar(R) of Ghat and Zhat, c_A = Nbar/Zbar, and its small-R series
  run_grid.py, gridA.npz   Nbar, Zbar and their logarithmic derivatives at 17380 separations, 1e-8 <= R <= 2000
  specA.py                 the spectrum P_A(K) = (2K/pi) int R c_A(R) sin(KR) dR and K dP_A/dK (Eq. (12.12))
  two_orders.py            both orders, in six parts: the spectra and their indices; checks of P_A (sum rule, back transform,
                           ultraviolet and infrared laws); the threshold K = sqrt2; the correlation; the finite size (energy,
                           dissipation and decay index against k_0 L; Table 3, Fig. 5); the structure function and zeta_2
  two_orders_output.txt    its recorded output
  setup_paths.py           tells the four programs above where the other files are (here; in the whole archive, its folders)
  specB_fine.json          an earlier computation of the fixed-separation spectrum at 1 <= K <= 2, from an older version of the
                           source; a check in part 2 of two_orders.py (agreement 1e-4)

The stochastic model (Secs. 6 and 7)
  check_discrete.py        the Markov chain of the exchanges (Definition 7.1) on the complete state space and at large N, against
                           the equation with a continuous time: Propositions 7.2 and 7.5, Table 2, Remark 7.8
  check_noise_trigger.py   Sec. 6.4: the thermal noise selects the bond where an exchange costs the least impulse
  check_rotation.py        Sec. 7.4: how the global orientation is randomized, and how fast; Eqs. (7.23)-(7.26)
  mle_core.py              the momentum-loop equation and the Euler polygons; used by check_discrete.py
  check_discrete_output.txt, check_noise_trigger_output.txt, check_rotation_output.txt      the recorded outputs

The note
  ergodicityNotes.pdf      "Does the rescaled momentum-loop equation make the Euler ensemble ergodic?": the fixed points of the
                           equation, their instability, the slow drift and the case of even N.  Of the four scripts that it
                           lists, mle_core.py is here; the others are in the complete archive (ergodicity_scripts/)

Names.  The headers of the programs and of the tables, and two lines of the recorded output, name folders of the author's working
tree and of the archive (compute/final, compute/assemble, spectrum/, literal/specB_fine); here all the files are in this folder.

Main results (x = k_0 L, k_0 the lowest wave number of the flow)
                                      quenched                       annealed
  spectrum at kL << 1                 k^{-1} log(1/kL)               k^{-2}/log(1/kL)
  local index, 1e-8 <= kL <= 1        1.06 to 1.27                   1.86 to 1.98
  energy above k_0                    ~ log^2(1/x)/(t+t_0)           ~ 1/(x log(1/x) (t+t_0))
  decay index, 1e-4 <= x <= 0.1       1.10 to 1.22                   1.44 to 1.48
  size doubled at x = 0.01            energy x 1.22, dissip. x 1.21  x 1.83, x 1.83
  vorticity correlation, r >> L       log r/r^2                      1/(r log r)
  zeta_2 at r = 10L, 100L, 1e4 L      0.486, 0.322, 0.197            0.979, 0.881, 0.902
  ultraviolet                         C_UV k^{-7/2}                  0.8727 C_UV k^{-7/2}
  threshold kL = sqrt2                a_2, kappa_2, kbar             (2/pi) a_2, (2/pi) kappa_2, kbar - log 2


==> anc/ergodicityNotes.tex <==
\documentclass[11pt]{article}
\usepackage[letterpaper,margin=1in]{geometry}
\usepackage[T1]{fontenc}
\usepackage{lmodern}
\usepackage[utf8]{inputenc}
\usepackage{microtype}
\usepackage{amsmath,amssymb,amsthm,mathtools,bm}
\usepackage{booktabs,array,enumitem}
\usepackage[colorlinks=true,linkcolor=blue,citecolor=blue,urlcolor=blue]{hyperref}
\newcommand{\ii}{\mathrm i}
\newcommand{\dd}{\,\mathrm d}
\newcommand{\C}{\mathbb C}
\newcommand{\R}{\mathbb R}
\newcommand{\Z}{\mathbb Z}
\newcommand{\PP}{\mathbb P^1}
\newcommand{\one}{\mathbf 1}
\newcommand{\tr}{\operatorname{tr}}
\newcommand{\spec}{\operatorname{spec}}
\newcommand{\re}{\operatorname{Re}}
\newcommand{\im}{\operatorname{Im}}
\newtheorem{theorem}{Theorem}[section]
\newtheorem{proposition}[theorem]{Proposition}
\newtheorem{lemma}[theorem]{Lemma}
\newtheorem{corollary}[theorem]{Corollary}
\theoremstyle{definition}
\newtheorem{definition}[theorem]{Definition}
\newtheorem{observation}[theorem]{Numerical observation}
\theoremstyle{remark}
\newtheorem{remark}[theorem]{Remark}
\numberwithin{equation}{section}
\setlength{\emergencystretch}{1.5em}

\title{Does the rescaled momentum-loop equation make the Euler ensemble ergodic?\\[0.3em]
\large Fixed points, instability, slow drift, the spherical restriction and even $N$}
\author{Prepared by Claude for A.~Migdal\\[0.2em]
\normalsize on \emph{The Quantum Pendulum of Turbulent Flow}, revision of 2026-11-06}
\date{11 November 2026}

\begin{document}
\maketitle

\section*{The question and the answer}

\paragraph{The question.} The rescaled momentum-loop equation, Eq.~(2.19) of the paper,
\begin{equation}
 2\,\partial_s m_k=(1-\delta_k^2)\,m_k+(m_k\cdot\delta_k)\,\delta_k
   +\ii\Bigl[\frac{(m_k\cdot\delta_k)^2}{\delta_k^2}-m_k^2\Bigr]\delta_k ,
 \qquad m_k=\frac{F_{k+1}+F_k}{2},\quad \delta_k=F_{k+1}-F_k ,
 \label{eq:mle}
\end{equation}
has the fixed points $m_k^2=0$, $\delta_k^2=1$, $m_k\cdot\delta_k=0$. The first postulate of the theory gives equal weight to the
Euler states among them. Can this be proved as an ergodic theorem in the sense of Boltzmann: for a suitable class of initial data, the
solution covers the Euler ensemble uniformly over time as $s\to\infty$, possibly under the spherical restriction $m_k\cdot\delta_k=0$,
and in particular for even $N$?

\paragraph{The answer.} No. Equation \eqref{eq:mle} cannot produce the equal weights, for odd or even $N$, with or without the spherical
restriction. The reasons are structural, and each is stated below as a theorem or as a numerical result with its evidence.
The equal weight remains what the paper already calls it, a postulate of the same kind as the Gibbs distribution. It is consistent with
\eqref{eq:mle}, since every Euler state is stationary, but it is not generated by it.

\begin{enumerate}[leftmargin=*,itemsep=2pt]
\item \emph{The set of fixed points is much larger than the Euler ensemble} (Sec.~\ref{sec:V}, proved). It is a complex manifold of
dimension $N$, with explicit coordinates: $N$ points of the Riemann sphere. The spin $\sigma_k$ is the choice between the two families of
straight lines on the quadric $F^2=\frac14$. The Euler ensemble is the subset with real chords $\delta_k$, equivalently the fixed
points whose closed-loop phase has modulus one. Every Euler state lies on an $N$-parameter family of fixed points.
\item \emph{On the fixed points the flow is the identity.} A time average along a solution that starts on the Euler ensemble is a point
mass. Every probability measure on the fixed points is invariant, so invariance selects no weights (Sec.~\ref{sec:meaning}).
\item \emph{For odd $N$ every fixed point is unstable} (Sec.~\ref{sec:lin}, proved). The Jacobian has $2N$ zero eigenvalues, in $N$
Jordan blocks, and $N$ others, the spectrum of an explicit $N\times N$ matrix $L$ with $\tr L=N/2$ and $L\one=-\one$. Hence some
exponent has real part at least $(N+2)/(2N-2)>\frac12$. For regular polygons the spectrum is
$\lambda(\theta)=-(\frac32+\cos\beta-\frac12\cos\theta)/(\cos\theta+\cos\beta)$.
\item \emph{Perturbed Euler states do not return} (Sec.~\ref{sec:fate}, numerical). A walk on the same circle with real steps made
non-uniform by $10^{-6}$ leaves the sphere at once, its chord defect grows with the predicted exponent, and it ends on a collinear
configuration with $F\propto e^{s/2}$: the unscaled loop $P(t)$ freezes at a nonzero loop without vorticity. The same happens for
141 of 144 random complex perturbations; the other three were cut off on the same course.
\item \emph{The spherical restriction removes the instability and the motion together} (Sec.~\ref{sec:sphere}). The solutions that keep
$m_k\cdot\delta_k=0$ form, at linear order, a space of dimension $N+2$ with the single nonzero exponent $-1$ (proved for odd $N$).
The one neutral direction is the rotation of a regular polygon; for mixed spins it is obstructed at second order (numerical). A planar
walk on a common circle with a common normal offset is either an Euler state times a scale factor or a rigidly rotating regular polygon
(proved).
\item \emph{Near the fixed points a solution slides along them} (Sec.~\ref{sec:slow}). The quantity $m_k^2$ obeys an exact local
equation that is quadratic in the defects. It is a slow variable, and it drives a drift along the manifold of fixed points; the reduced
equations are explicit. The drift does not stay on the Euler states: in the numerical runs it either leaves the neighbourhood of the
fixed points or decays as $1/s$ towards fixed points that are not Euler states. The one exception is an exact family of regular
polygons that rotate with any real angular velocity; a time average along it is the uniform measure on a circle of orientations. This
is the only ergodic statement that survives.
\item \emph{Even $N$} (Sec.~\ref{sec:even}). Equation \eqref{eq:mle} is then differential-algebraic. At every zero-winding Euler state
the $3\times3$ matrix that should determine the alternating velocity vanishes identically (proved). The linearized system has three
arbitrary functions of $s$, and the nonlinear one is singular: rates grow as the inverse distance to the Euler state (numerical). With the
spherical restriction the system is regular and rigid, as for odd $N$: $\beta$ and the spins do not move.
\item \emph{An evolution of the probability distribution} (Sec.~\ref{sec:prob}). Under \eqref{eq:mle} a distribution is transported,
and transport has no H-theorem: the spins are conserved, unequal steps $\beta_k$ are not admissible states, and where a gap equation
exists the Euler value repels. A Markov evolution with unbiased transitions inside the Euler states does converge to the ensemble of
the paper; near $\beta=\pi$ an exchange of neighbouring spins is a small displacement of one vertex, so the critical layer is where a
small noise could act.
\end{enumerate}

All statements labelled numerical are reproduced by the script \texttt{verify.py} (41 automated checks, all passing; Appendix~\ref{sec:code}).
The theorems are for all odd $N\ge3$; the numerical experiments use $N\le15$.

\section{Setting and three exact identities}
\label{sec:setting}

Let $N\ge3$ and $F_k\in\C^3$, $k\in\Z_N$. All products are bilinear, as in the paper. We write
\begin{equation}
 a_k=\delta_k^2,\qquad b_k=m_k\cdot\delta_k,\qquad c_k=m_k^2,\qquad x_k=1-a_k,\qquad
 \gamma_k=b_k+\ii\Bigl(\frac{b_k^2}{a_k}-c_k\Bigr),
 \label{eq:scalars}
\end{equation}
so that \eqref{eq:mle} reads $2m_k'=x_km_k+\gamma_k\delta_k$. Let $(SF)_k=F_{k+1}$. For odd $N$ the midpoint operator $A=(I+S)/2$ is
invertible, $A^{-1}=\sum_{j=0}^{N-1}(-S)^j$, and \eqref{eq:mle} is an ordinary differential equation on $\C^{3N}$, holomorphic where
$a_k\ne0$. We use the real antisymmetric matrix
\begin{equation}
 T=A^{-1}-I=\sum_{j=1}^{N-1}(-S)^j=(I-S)(I+S)^{-1},\qquad T\one=0,\qquad \delta=-2\,Tm ,
 \label{eq:T}
\end{equation}
whose eigenvalues are $-\ii\tan(\pi n/N)$ and whose kernel is spanned by $\one=(1,\dots,1)$.

\begin{lemma}[Three identities]
\label{lem:identities}
For every polygon and every $N$,
\begin{equation}
 b_k+b_{k+1}=c_{k+1}-c_k+\tfrac14(a_{k+1}-a_k). \tag{I}
\end{equation}
Along every solution of \eqref{eq:mle}, for every $N$,
\begin{equation}
 \boxed{\;\partial_s\bigl(m_k^2\bigr)=(1-\delta_k^2)\,m_k^2+(m_k\cdot\delta_k)\,\gamma_k\;} \tag{II}
\end{equation}
For odd $N$,
\begin{equation}
 \partial_s x_k=2\sum_{j=1}^{N-1}(-1)^j\bigl[x_{k+j}\,\delta_k\cdot m_{k+j}+\gamma_{k+j}\,\delta_k\cdot\delta_{k+j}\bigr]. \tag{III}
\end{equation}
\end{lemma}
\begin{proof}
With $F_k=m_k-\frac12\delta_k$ and $F_{k+1}=m_k+\frac12\delta_k$ we have $F_k^2=c_k-b_k+\frac14a_k$ and
$F_{k+1}^2=c_k+b_k+\frac14a_k$; equating the two expressions for $F_{k+1}^2$ from the edges $k$ and $k+1$ gives (I). Next,
$\partial_sc_k=2m_k\cdot m_k'=x_kc_k+\gamma_kb_k$, which is (II). For odd $N$, $F_k=\sum_j(-1)^jm_{k+j}$ gives
$\delta_k=-2\sum_{j=1}^{N-1}(-1)^jm_{k+j}$, and $\partial_sx_k=-2\delta_k\cdot\delta_k'$ with $2m_j'=x_jm_j+\gamma_j\delta_j$ gives (III).
\end{proof}

Identity (II) is local and its right side is quadratic in the defects $(x,b,c)$: \emph{the bilinear square of the midpoint is a slow
variable}. For odd $N$, identity (I) is equivalent to $b=T(\frac14x-c)$, so that $b$ is a linear function of $x$ and $c$, and the
$2N$ numbers $(x_k,c_k)$ measure the distance to the fixed points.

\section{The set of fixed points}
\label{sec:V}

\begin{proposition}[proved]
\label{prop:V}
Let
\begin{equation}
 V=\{m_k^2=0,\ \delta_k^2=1,\ m_k\cdot\delta_k=0\ \ \forall k\}=\{F_k^2=\tfrac14,\ F_k\cdot F_{k+1}=-\tfrac14\ \ \forall k\}.
 \label{eq:V}
\end{equation}
Every point of $V$ is a fixed point of \eqref{eq:mle}. For odd $N$, every fixed point in a neighbourhood of $V$ belongs to $V$.
\end{proposition}
\begin{proof}
The two descriptions are equivalent because $F_k^2=c_k-b_k+\frac14a_k$ and $F_k\cdot F_{k+1}=c_k-\frac14a_k$. On $V$ the right side of
\eqref{eq:mle} vanishes. Conversely, at a fixed point near $V$ the vectors $m_k$, $\delta_k$ are independent, so $x_k=\gamma_k=0$, that
is $a_k=1$ and $c_k=b_k^2-\ii b_k$. Identity (I) then reads $b_{k+1}(1+\ii-b_{k+1})=-b_k(1-\ii+b_k)$, that is
$b_{k+1}=\ii\,b_k\,(1+O(b))$. Around the polygon, $b_k=\ii^{N}b_k(1+O(b))$, and $\ii^N\ne1$ for odd $N$, so $b=0$ and then $c=0$.
\end{proof}

\paragraph{Coordinates.} Let $u_k=2F_k$. On $V$, $u_k^2=1$ and $u_k\cdot u_{k+1}=-1$. The quadric $Q=\{u\in\C^3:u\cdot u=1\}$ is
parametrized by two distinct points $\xi,\eta$ of the Riemann sphere $\PP$,
\begin{equation}
 \begin{gathered}
 u(\xi,\eta)=\frac{\bigl(1-\xi\eta,\ \ii(1+\xi\eta),\ \xi+\eta\bigr)}{\xi-\eta},\qquad -u(\xi,\eta)=u(\eta,\xi),\\[2pt]
 u(\xi,\eta)\cdot u(\xi',\eta')=1-\frac{2(\xi-\xi')(\eta-\eta')}{(\xi-\eta)(\xi'-\eta')} .
 \end{gathered}
 \label{eq:quadric}
\end{equation}
The sets $\{\xi=\hbox{const}\}$ and $\{\eta=\hbox{const}\}$ are the two families of straight lines on $Q$:
$u(s,y)=(s,-\ii s,-1)+w(s)/(s-y)$ with the null vector $w(s)=(1-s^2,\ \ii(1+s^2),\ 2s)$.

\begin{proposition}[The fixed points in coordinates; proved]
\label{prop:coordinates}
Let $u_k=u(\xi_k,\eta_k)$. Then $u_k\cdot u_{k+1}=-1$ if and only if
\begin{equation}
 \xi_{k+1}=\eta_k\qquad\hbox{or}\qquad \eta_{k+1}=\xi_k ,
 \label{eq:steps}
\end{equation}
and both hold only if $m_k=0$. Thus a step of a polygon of $V$ is: go to the antipode $-u_k$, then slide along one of the two straight
lines of $Q$ through it. Where $m_k\ne0$ the choice is a sign $\sigma_k=\pm1$, defined invariantly by
\begin{equation}
 \delta_k\times m_k=\ii\,\sigma_k\,m_k ,
 \label{eq:spin}
\end{equation}
and on the Euler polygons (5.3) it is the spin of the paper; $\sigma_k=+1$ is the first alternative of \eqref{eq:steps}. For a spin
sequence $\sigma$ that is not strictly alternating, the points $n_k\in\PP$ introduced at the steps,
\begin{equation}
 (\xi_{k+1},\eta_{k+1})=(\eta_k,\,n_k)\ \ \hbox{if }\sigma_k=+1,\qquad (\xi_{k+1},\eta_{k+1})=(n_k,\,\xi_k)\ \ \hbox{if }\sigma_k=-1,
 \label{eq:newpoints}
\end{equation}
are coordinates on the component $V_\sigma$ of $V\setminus\bigcup_k\{m_k=0\}$, which is a complex manifold of dimension $N$. The
midpoint is $m_k=\mp\frac14\Lambda_k\,w(s_k)$ for $\sigma_k=\pm1$, where $s_k$ is the point shared by the two pairs, $a_k$ and $b_k$ are
their other points, and $\Lambda_k=(s_k-a_k)^{-1}+(b_k-s_k)^{-1}$. Two components $V_\sigma$, $V_{\sigma'}$ that differ in the spin $k$
meet along $m_k=0$, that is $a_k=b_k$.
\end{proposition}
\begin{proof}
By \eqref{eq:quadric}, $u\cdot u'=-1$ is $(\xi-\xi')(\eta-\eta')=(\xi-\eta)(\xi'-\eta')$, which factorizes as
$(\xi-\eta')(\eta-\xi')=0$. For \eqref{eq:spin}: $\delta_k\times m_k$ is orthogonal to $\delta_k$ and to $m_k$, and the vectors
orthogonal to both are the multiples of $m_k$, because $m_k$ is null and lies in the plane $\delta_k^\perp$, on which the form is
nondegenerate. So $\delta_k\times m_k=\lambda m_k$, and $\delta_k\times(\delta_k\times m_k)=-m_k$ gives $\lambda=\pm\ii$. For the Euler
polygon the paper's Eq.~(6.4) gives $\ii\,m_k\times\delta_k=\sigma_km_k$. The formula for $m_k$ follows from the expansion of
$u(s,y)$. The recursion \eqref{eq:newpoints} determines all pairs from the $n_k$ after at most two turns around the polygon, unless
the sequence alternates strictly.
\end{proof}

\begin{proposition}[The Euler ensemble inside $V$; proved, odd $N$]
\label{prop:euler}
For a point $p$ of $V$ the following are equivalent: (i) all chords $\delta_k$ are real; (ii) the closed-loop phase
$\exp\bigl(\ii\sum_kp_k\cdot(C_{k+1}-C_k)\bigr)$ has modulus one for every real closed polygon $C$; (iii) $p$ is an Euler polygon
(5.3), $p_k=f_k+\ii B\,n$ with $f_k$ on a circle of radius $R$ in the plane normal to $n$, up to a real rotation. In the coordinates
\eqref{eq:quadric} the Euler polygons are $\xi_k=\ii\,e^{\ii(\alpha_k-\beta/2)}$, $\eta_k=\ii\,e^{\ii(\alpha_k+\beta/2)}$: all points lie
on the unit circle.
\end{proposition}
\begin{proof}
Summation by parts gives $\sum_kp_k\cdot(C_{k+1}-C_k)=-\sum_k\delta_{k-1}\cdot C_k$, which is real for all real $C$ exactly when the
chords are real. If they are, $p_k=f_k+\ii w$ with $f_k$ and $w$ real and $w$ constant. Then $p_k^2=\frac14$ gives $f_k\cdot w=0$ and
$f_k^2=\frac14+w^2$. If $w=0$, $f_k\cdot f_{k+1}=-\frac14$ forces $f_{k+1}=-f_k$, which cannot close for odd $N$. So $w\ne0$, the
points $f_k$ lie on a circle in the plane normal to $w$ with unit chords, and $B=|w|$, $R^2=\frac14+B^2$.
\end{proof}

\begin{remark}
\label{rem:notisolated}
The Euler states are therefore not isolated fixed points. Through each of them passes an $N$-parameter complex family of fixed points,
for instance the polygons $F_k=f_k+\ii t_kn$ with real planar $f_k$ and a real normal component $t_k$ that varies with $k$ (all $n_k$
on the unit circle). These have unit bilinear chords and null midpoints, but their closed-loop phase is not of modulus one. The
condition that singles out the Euler ensemble, real chords, is not holomorphic, and the flow of \eqref{eq:mle} is holomorphic; the
flow has no reason to respect it, and Sec.~\ref{sec:slow} shows that it does not. Remark~S16.4 of the Supplement already notes the
nearby complex polygons with unit chords and null midpoints; Proposition~\ref{prop:coordinates} describes all of them.
\end{remark}

\section{Linearization for odd \texorpdfstring{$N$}{N}: every fixed point is unstable}
\label{sec:lin}

Let $V^\circ\subset V$ be the set of points with all $m_k\ne0$ at which the $2N$ differentials $\dd(F_k^2)$, $\dd(F_k\cdot F_{k+1})$ are
linearly independent. It is open in $V$ and dense in every component $V_\sigma$ that it meets, and it contains every Euler state and
every random point of $V$ that we have examined. At $p\in V^\circ$ define the $N\times N$ matrices, with zero diagonal,
\begin{equation}
 \begin{gathered}
 \mathsf P_{k,k+j}=2(-1)^j\,\delta_k\cdot m_{k+j},\qquad \mathsf E_{k,k+j}=2(-1)^j\,\delta_k\cdot\delta_{k+j}\qquad(1\le j\le N-1),\\[2pt]
 L=\mathsf P+\tfrac14\mathsf E\,T,\qquad L_c=-\mathsf E\,(T+\ii) .
 \end{gathered}
 \label{eq:L}
\end{equation}

\begin{theorem}[Spectrum on the fixed points; proved, odd $N$]
\label{thm:spectrum}
Let $p\in V^\circ$ and let $J$ be the Jacobian of the vector field of \eqref{eq:mle} at $p$. For a perturbation $u$ let
$x=-\dd a(u)$ and $c=\dd c(u)$ be its first-order defects.
\begin{enumerate}[label=(\alph*),leftmargin=*,itemsep=1pt]
\item The defects obey the closed linear system $x'=Lx+L_cc$, $c'=0$.
\item The characteristic polynomial of $J$ is $\lambda^{2N}\det(\lambda-L)$. The kernel of $J$ is the tangent space of $V$, of
dimension $N$. If $L$ is invertible, the eigenvalue $0$ has $N$ Jordan blocks of size two.
\item $L\,\one=-\one$ and $\ \tr L=N/2$.
\end{enumerate}
\end{theorem}
\begin{proof}
(a) By (II) $c'$ is of second order. In (III) the brackets vanish at $p$, so only the factors $x$ and $\gamma$ are varied, and
$\gamma=b-\ii c$ to first order with $b=T(\frac14x-c)$. This gives $x'=\mathsf Px+\mathsf E(\frac14Tx-Tc-\ii c)$.
(b) The map $D:u\mapsto(x,c)$ is onto $\C^{2N}$ with kernel $T_pV$, because $(x_k,c_k)$ and $(F_k^2,F_k\cdot F_{k+1})$ are related by
an invertible linear map for odd $N$. By (a), $DJ=\mathcal LD$ with $\mathcal L=\bigl(\begin{smallmatrix}L&L_c\\0&0\end{smallmatrix}\bigr)$,
and $J$ vanishes on $T_pV$ because $V$ consists of fixed points. Hence the characteristic polynomial. Since
$Ju=A^{-1}\bigl(\frac12[x_km_k+\gamma_k\delta_k]\bigr)$ and $m_k$, $\delta_k$ are independent, $Ju=0$ means $x=0$ and
$(T+\ii)c=0$; the matrix $T+\ii$ is invertible for odd $N$, so $\ker J=\ker D=T_pV$. Further $J^2u=0$ means $Lx+L_cc=0$, a space of
dimension $2N$ when $L$ is invertible, and $J^3u=0$ gives the same space.
(c) By \eqref{eq:T}, $(L\one)_k=(\mathsf P\one)_k=2\,\delta_k\cdot(Tm)_k=-\delta_k^2=-1$. For the trace, $\mathsf P$ has zero diagonal
and $T_{k+j,k}=(-1)^{N-j}=-(-1)^j$, so
$\tr L=\frac14\tr(\mathsf ET)=-\frac12\sum_k\delta_k\cdot\sum_{l\ne k}\delta_l=\frac12\sum_k\delta_k^2=\frac N2$, by the closure
$\sum_l\delta_l=0$.
\end{proof}

\begin{corollary}[Instability; proved]
\label{cor:instability}
At every point of $V^\circ$, for every odd $N\ge3$, the Jacobian has an eigenvalue with
\begin{equation}
 \re\lambda\ \ge\ \frac{N+2}{2(N-1)}\ >\ \frac12 .
\end{equation}
Indeed $-1$ is an eigenvalue of $L$ and the other $N-1$ eigenvalues sum to $N/2+1$. In the unscaled variables
$P=F/\sqrt{2\nu\tau}$ the corresponding perturbation behaves as $\tau^{\lambda-1/2}$: it grows.
\end{corollary}

\begin{corollary}[No attraction; proved]
\label{cor:noattraction}
Every $p\in V^\circ$ has a neighbourhood $U$ such that the initial data in $U$ whose solutions stay in $U$ for all $s\ge0$ lie in a
submanifold of positive codimension, the local centre-stable manifold of $p$~\cite{Kelley1967,Carr1981}. In particular they form a set
of measure zero with empty interior, and no neighbourhood of an Euler state is attracted to the fixed points.
\end{corollary}

\begin{proposition}[Regular polygons; proved]
\label{prop:regular}
For the Euler polygon with all spins equal and $\beta=2\pi p/N$, the matrix $L$ is circulant and its eigenvalues are
\begin{equation}
 \boxed{\;\lambda(\theta)=-\frac{\tfrac32+\cos\beta-\tfrac12\cos\theta}{\cos\theta+\cos\beta},\qquad \theta=\frac{2\pi n}{N},\quad n=0,\dots,N-1 .\;}
 \label{eq:lambda}
\end{equation}
The mode $n$ is unstable if and only if $\cos\theta<-\cos\beta$. The mode nearest to $\theta=\pi$ is always unstable.
\end{proposition}
\begin{proof}
Here $\delta_k\cdot m_{k+j}=B\sin j\beta$ and $\delta_k\cdot\delta_{k+j}=\cos j\beta$. For $e^{\ii\varphi N}=1$ and odd $N$,
$\sum_{j=1}^{N-1}(-1)^je^{\ii\varphi j}=-\ii\tan(\varphi/2)$. With $t_\pm=\tan\frac{\theta\pm\beta}2$ the symbols are
$\widehat T=-\ii\tan\frac\theta2$, $\widehat{\mathsf E}=-\ii(t_++t_-)$ and $\widehat{\mathsf P}=-B(t_+-t_-)$, so
$\lambda=-B(t_+-t_-)-\frac14(t_++t_-)\tan\frac\theta2$. Now $t_+\mp t_-=2\sin\beta\,(\hbox{resp.}\ 2\sin\theta)/(\cos\theta+\cos\beta)$,
$2B\sin\beta=1+\cos\beta$ and $\frac12\sin\theta\tan\frac\theta2=\frac12(1-\cos\theta)$. The numerator of \eqref{eq:lambda} is positive,
and the denominator does not vanish for odd $N$. At $\theta=\pi(N\mp1)/N$, $\cos\theta=-\cos(\pi/N)<-\cos\beta$.
\end{proof}

Table~\ref{tab:spectra} lists the spectra at several Euler states. They agree with \eqref{eq:lambda} to $10^{-14}$ for all regular
polygons with $N\le13$. This sharpens Remark~S16.4 of the Supplement, which reports that roughly a third of the modes grow: the
growing modes are at least one, they are $N-1$ for the states with $\beta=2\pi/3$, and the kernel has dimension exactly $N$ with a
generalized kernel of dimension $2N$.

\begin{table}[ht]
\centering\small
\caption{Nonzero eigenvalues of the Jacobian at Euler states, odd $N$ (each of the $N-1$ eigenvalues other than $-1$ is double).}
\label{tab:spectra}
\begin{tabular}{@{}cccl@{}}
\toprule
$N$ & $p/q$ & spins & nonzero eigenvalues\\
\midrule
3 & $1/3$ & \texttt{+++} & $\frac54,\ \frac54,\ -1$\\
5 & $1/5$ & \texttt{+++++} & $4.427\ (\times2),\ -2.677\ (\times2),\ -1$\\
5 & $2/5$ & \texttt{+++++} & $1.073\ (\times2),\ 0.677\ (\times2),\ -1$\\
5 & $1/3$ & \texttt{++++-} & $\frac54\ (\times2),\ \frac12\ (\times2),\ -1$\\
7 & $2/7$ & \texttt{+++++++} & $3.120\ (\times2),\ 1.538\ (\times2),\ -2.409\ (\times2),\ -1$\\
7 & $1/5$ & \texttt{++++++-} & $4.427\ (\times2),\ \frac12\ (\times2),\ -2.677\ (\times2),\ -1$\\
7 & $1/3$ & \texttt{+++++--} & $\frac54\ (\times2),\ \frac12\ (\times4),\ -1$\\
9 & $1/3$ & \texttt{+-+-++-++} & $\frac54\ (\times2),\ \frac12\ (\times6),\ -1$\\
\bottomrule
\end{tabular}
\end{table}

\begin{remark}[Two regularities seen in the numbers, not proved]
In every mixed-spin state of Table~\ref{tab:spectra} the spectrum is that of the regular $q$-gon together with the eigenvalue
$\frac12$ of multiplicity $N-q$. An exponent $\frac12$ in $F$ is a static perturbation of the unscaled loop $P$. Moreover all
eigenvalues of $L$ other than $-1$ are double, also at random points of $V$.
\end{remark}

\section{Where the perturbed solutions go}
\label{sec:fate}

\begin{proposition}[The collinear cone; proved]
\label{prop:collinear}
The configurations $F_k=\varphi_k\,e$ with $\varphi_k\in\C$, $e\in\C^3$, $e^2\ne0$ and $\varphi_{k+1}\ne\varphi_k$ form an invariant
set of \eqref{eq:mle}. On it the cubic terms vanish identically and, for odd $N$, $F'=\frac12F$: the unscaled loop
$P=F/\sqrt{2\nu\tau}$ does not depend on time, and its vorticity symbol $\bar P\times\Delta P$ is zero.
\end{proposition}
\begin{proof}
With $m_k=\mu_ke$ and $\delta_k=d_ke$ one has $a=d^2e^2$, $b=\mu d\,e^2$, $c=\mu^2e^2$, so $b^2/a=c$ and
$-a\,m+b\,\delta=0$.
\end{proof}

\begin{observation}[The fate of perturbed Euler states]
\label{obs:fate}
(i) \emph{Non-uniform real steps on the same circle.} Take an Euler polygon, keep the radius $R$ and the normal $\ii Bn$, and change the
angles $\alpha_k$ by independent real Gaussian amounts of size $\epsilon=10^{-6}$. The initial data are on the sphere $F_k^2=\frac14$.
In all four cases of Table~\ref{tab:fate} the sphere is lost at once, the chord defect grows exponentially at a rate close to the
largest exponent of Theorem~\ref{thm:spectrum}, and the solution ends on the collinear cone with $\partial_s\log|F|=0.500$ and second
singular value below $10^{-15}$ of the first.
(ii) \emph{Random complex perturbations} of size $10^{-2}$ and $10^{-5}$ of six Euler states ($N=3,5,7,9$, uniform and mixed spins),
twelve runs each: 141 of 144 runs end in the same way; the other three were stopped by the time limit while already collinear to
$10^{-10}$ and growing at the rate $\frac12$.
(iii) At the end states examined, all exponents transverse to the collinear cone have negative real part: the solutions settle on its
attracting part.
\end{observation}

\begin{table}[ht]
\centering\small
\caption{A walk on the same circle with steps non-uniform by $\epsilon=10^{-6}$ (same $R$, same $\ii B$). The growth rate of
$|\delta^2-1|$ is fitted between $10^{-5}$ and $10^{-2}$; the run ends when $|F|$ exceeds $2000$; $\sigma_2/\sigma_1$ is the ratio of
the two largest singular values of the $N\times3$ matrix $F$.}
\label{tab:fate}
\begin{tabular}{@{}cccccccc@{}}
\toprule
$N$ & $p/q$ & spins & $|m\cdot\delta|$ at $s=\frac12$ & growth rate & $\max\re\spec L$ & end of run & $\sigma_2/\sigma_1$ there\\
\midrule
5 & $1/3$ & \texttt{++++-} & $1.5\times10^{-7}$ & 1.248 & 1.250 & $s=26.5$ & $7\times10^{-17}$\\
7 & $1/3$ & \texttt{+++++--} & $2.5\times10^{-7}$ & 1.244 & 1.250 & $s=26.2$ & $1\times10^{-16}$\\
5 & $2/5$ & \texttt{+++++} & $5.1\times10^{-8}$ & 1.030 & 1.073 & $s=31.5$ & $8\times10^{-17}$\\
7 & $2/7$ & \texttt{+++++++} & $9.0\times10^{-7}$ & 2.961 & 3.120 & $s=18.8$ & $1\times10^{-16}$\\
\bottomrule
\end{tabular}
\end{table}

In the unscaled variables the picture is this. The static collinear loops form a cone with apex $P=0$. The Euler solution
$P=G/\sqrt{2\nu\tau}$ runs into the apex. A generic neighbouring solution ends instead at a nonzero point of the cone: it stops
decaying. So the walk with slightly non-uniform steps does not relax to the uniform walk; it leaves it, at a rate $\tau^{\lambda}$
in the rescaled variables.

\section{The spherical restriction \texorpdfstring{$m_k\cdot\delta_k=0$}{m.delta=0}}
\label{sec:sphere}

The restriction $b_k=0$ for all $k$ means $F_k^2=r(s)$ for all $k$. It can be imposed in two ways: as a property of the initial data,
or as a requirement on the whole solution.

\paragraph{It is not preserved.} On the sphere, with $\delta_k=-2\sum_{j\ge1}(-1)^jm_{k+j}$ for odd $N$,
\begin{equation}
 \partial_sb_k=-\frac{\ii}2\,a_kc_k-\sum_{j=1}^{N-1}(-1)^j\bigl[x_{k+j}\,m_k\cdot m_{k+j}-\ii\,c_{k+j}\,m_k\cdot\delta_{k+j}\bigr],
\end{equation}
a non-local expression that has no reason to vanish. In the experiment of Table~\ref{tab:fate} the data are exactly on the sphere at
$s=0$ and $|m\cdot\delta|$ is of the order of $\epsilon$ at $s=\frac12$.

\paragraph{Solutions that stay on the sphere.} If the restriction is required for all $s$, the admissible solutions form the largest
invariant set inside $\{b=0\}$.

\begin{proposition}[Planar walks with a normal offset; proved, every $N$]
\label{prop:planar}
Let $F_k(s)=R(s)\,e(\alpha_k(s))+\zeta(s)\,n$ with $e(\alpha)=(\cos\alpha,\sin\alpha,0)$, $n=(0,0,1)$, complex $R$, $\zeta$ and
$\alpha_k$ allowed, $\zeta\not\equiv0$, and nondegenerate gaps. If the midpoint equations \eqref{eq:mle} hold, the gaps are
$\alpha_{k+1}-\alpha_k=\sigma_k\,d(s)$ modulo $2\pi$ with signs $\sigma_k=\pm1$. If two neighbouring signs are equal (always the case
for odd $N$), then $d=\beta$ is constant, and
\begin{enumerate}[label=(\roman*),leftmargin=*,itemsep=1pt]
\item if the spins are not all equal, the solution is an Euler polygon times a common factor: $F_k=\rho(s)\,G_k$ with
$\rho'=\frac12\rho(1-\rho^2)$;
\item if all spins are equal, the polygon is regular and rotates rigidly: $\alpha_k=k\beta+\phi(s)$, $\zeta=\kappa R$ with a constant
$\kappa$, $R'=\frac12R(1-4R^2\sin^2\frac\beta2)$ and $\phi'=-\ii\,c\tan\frac\beta2$, $c=R^2(\cos^2\frac\beta2+\kappa^2)$.
\end{enumerate}
\end{proposition}
\begin{proof}
Let $d_k=\alpha_{k+1}-\alpha_k$ and $\mu_k=\frac12(\alpha_k+\alpha_{k+1})$. Then $m_k=R\cos\frac{d_k}2e(\mu_k)+\zeta n$,
$\delta_k=2R\sin\frac{d_k}2e'(\mu_k)$, $b_k=0$, $a_k=4R^2\sin^2\frac{d_k}2$, $c_k=R^2\cos^2\frac{d_k}2+\zeta^2$. The three
components of $2m_k'=x_km_k-\ii c_k\delta_k$ are
$2\zeta'=x_k\zeta$, $\ 2(R\cos\frac{d_k}2)'=x_kR\cos\frac{d_k}2$, $\ \mu_k'=-\ii c_k\tan\frac{d_k}2$.
The first makes $a_k$ independent of $k$, so $d_k=\sigma_kd(s)$ modulo $2\pi$ and $c_k=c$; the first two give $\zeta=\kappa R\cos\frac d2$.
With $\Omega=-\ii c\tan\frac d2$ the third gives $\alpha_k'+\alpha_{k+1}'=2\sigma_k\Omega$, and $\alpha_{k+1}'-\alpha_k'=\sigma_kd'$.
The two values of $\alpha_{k+1}'$ from the edges $k$ and $k+1$ agree only if $\sigma_k(\Omega+\frac12d')=\sigma_{k+1}(\Omega-\frac12d')$:
$d'=0$ for equal neighbours, $\Omega=0$ for unequal ones. With $d'=0$ and $\Omega=0$, $c=0$, so $\kappa^2=-1$ and the polygon is an Euler
polygon scaled by $\rho$. With $d'=0$ and equal spins, $\alpha_k'=\Omega$ for all $k$.
\end{proof}

This extends Propositions~S16.1 and~S16.2: the radius, the offset and the angles may vary and be complex, and the result is the same,
with one addition, the rotation (ii).

\begin{proposition}[The restricted linear solutions; proved, odd $N$]
\label{prop:spherelinear}
Let $p\in V^\circ$ with $L$ and $4L+L_c$ invertible. The linearized solutions that keep $\dd b=0$ for all $s$ are those with
\begin{equation}
 x=4c+\xi(s)\,\one,\qquad c=t\,c_*,\quad c_*=(4L+L_c)^{-1}\one,\qquad \xi'=-\xi+t .
\end{equation}
They form a space of dimension $N+2$: the $N$ tangent directions of $V$, the common rescaling with exponent $-1$, and one neutral
direction $c_*$, which generates a drift along $V$. No growing mode satisfies the restriction.
\end{proposition}
\begin{proof}
By (I), $b=T(\frac14x-c)$, so $b\equiv0$ means $x-4c\in\ker T=\C\one$ for all $s$. Insert $x=4c+\xi\one$ into $x'=Lx+L_cc$, $c'=0$ and
use $L\one=-\one$: $\xi'\one=(4L+L_c)c-\xi\one$.
\end{proof}

For a regular polygon $c_*\propto\one$, and the neutral direction is the rotation (ii) of Proposition~\ref{prop:planar}. The dimension
$N+2$ and the single exponent $-1$ were confirmed at ten Euler states with $N=3,\dots,11$ by a direct computation of the largest
invariant subspace of $J$ inside $\ker\dd b$.

\begin{observation}[The neutral direction is obstructed for mixed spins]
\label{obs:obstruction}
Along $c=t\,c_*$ the restriction must also hold at order $t^2$. Two independent computations, one with the reduced equations of
Sec.~\ref{sec:slow} and one with the flow itself, give: for regular polygons the second-order term vanishes (to $10^{-11}$), as it
must; for every mixed-spin state it does not, and it cannot be removed by moving along the fixed points
(Table~\ref{tab:obstruction}). Near a mixed-spin Euler state the solutions that stay on the sphere are therefore the fixed points
and their common rescaling, and nothing else.
\end{observation}

\begin{table}[ht]
\centering\small
\caption{Second-order obstruction to a non-stationary solution on the sphere (flow-based test; the noise is the same quadratic term on
the fixed-point directions, where it must vanish).}
\label{tab:obstruction}
\begin{tabular}{@{}cllccc@{}}
\toprule
$N$ & state & spins & quadratic term & obstruction & noise\\
\midrule
5 & $p/q=2/5$ & \texttt{+++++} & $9\times10^{-12}$ & none & $10^{-7}$\\
7 & $p/q=2/7$ & \texttt{+++++++} & $2\times10^{-11}$ & none & $4\times10^{-5}$\\
5 & $p/q=1/3$ & \texttt{++++-} & $2.7\times10^{-2}$ & $4.6\times10^{-3}$ & $8\times10^{-8}$\\
7 & $p/q=1/3$ & \texttt{+++++--} & $2.9\times10^{-2}$ & $5.2\times10^{-3}$ & $10^{-6}$\\
6 & zero winding, $\beta/2\pi=0.23$ & \texttt{+++---} & $3.2\times10^{-1}$ & $9.0\times10^{-2}$ & $10^{-6}$\\
8 & zero winding, $\beta/2\pi=0.37$ & \texttt{++-++---} & $5.6\times10^{-2}$ & $9.5\times10^{-3}$ & $9\times10^{-6}$\\
8 & zero winding, $\beta/2\pi=0.20$ & \texttt{++++----} & $1.4$ & $2.8\times10^{-1}$ & $2\times10^{-5}$\\
10 & zero winding, $\beta/2\pi=0.33$ & \texttt{+++-+--+--} & $1.7\times10^{-1}$ & $2.0\times10^{-2}$ & $2\times10^{-5}$\\
\bottomrule
\end{tabular}
\end{table}

So the restriction does what Propositions~S16.1--S16.2 found in a narrower class: it removes every growing mode, and it removes the
motion as well. Each Euler state is stable and stationary; a regular polygon may in addition rotate about its normal.

\section{The slow manifold: what a solution near the fixed points does}
\label{sec:slow}

By Theorem~\ref{thm:spectrum} the generalized kernel of $J$ has dimension $2N$, twice the dimension of $V$. The $N$ extra directions
are the values of $c_k=m_k^2$, and the Jordan blocks say that a nonzero $c$ moves the polygon along $V$ at a constant rate.

\begin{theorem}[The reduced flow; derived and checked numerically, odd $N$]
\label{thm:slow}
Let $p\in V^\circ$ with $L$ invertible and without purely imaginary eigenvalues. Then \eqref{eq:mle} has a local centre manifold
$W^c$ of dimension $2N$ through $p$. It contains all fixed points near $p$ and is parametrized by a point $p\in V$ and a small
$c\in\C^N$. On it
\begin{equation}
 \boxed{\;\partial_sp=v_p(c)+O(|c|^2),\qquad \partial_sc_k=\gamma_k^2+(x_k+\ii\gamma_k)\,c_k+O(|c|^3),\;}
 \label{eq:slow}
\end{equation}
where $x=Kc$ with $K=-L^{-1}L_c$, $\ \gamma=\frac14Tx-(T+\ii)c$, and $v_p(c)$ is the tangent vector of $V$ whose midpoint velocities are
$\frac12(x_km_k+\gamma_k\delta_k)$. In the coordinates of Proposition~\ref{prop:coordinates},
\begin{equation}
 \begin{gathered}
 \gamma_k=\Lambda_k\,\dot s_k,\qquad x_k=\frac2{\Lambda_k}\Bigl[\frac{\dot a_k}{(s_k-a_k)^2}-\frac{\dot b_k}{(b_k-s_k)^2}\Bigr],\\[2pt]
 (1+\ii)\,(c_k+\ii c_{k+1})=\tfrac14(x_k-x_{k+1})-(\gamma_k+\gamma_{k+1}) ,
 \end{gathered}
 \label{eq:slowP1}
\end{equation}
which determine the velocities $\dot n_k$ of the $N$ points from $c$.
\end{theorem}
\begin{proof}[Derivation]
The centre subspace is the generalized kernel of $J$, and a local centre manifold contains every solution that stays near $p$, in
particular the fixed points~\cite{Carr1981}. On it the fast defects are slaved, $x=Kc+O(|c|^2)$, from $Lx+L_cc=0$. The velocity is
$Ju$, with midpoints $\frac12(x_km_k+\gamma_k\delta_k)$ and $\gamma=b-\ii c$, $b=T(\frac14x-c)$; the equation for $c$ is (II) with
$b=\gamma+\ii c$. The last relation of \eqref{eq:slowP1} is (I). The first two follow from $\partial u/\partial\xi\propto w(\eta)$ and
$\partial u/\partial\eta\propto w(\xi)$ in \eqref{eq:quadric}; the component of the midpoint velocity along $m_k$ contains only the
two outer points because $\rho_k^2\,w(a_k)-\rho_{k+1}^2\,w(b_k)$, with $\rho_k=(s_k-a_k)^{-1}$ and $\rho_{k+1}=(b_k-s_k)^{-1}$, is
proportional to $\delta_k$.
\end{proof}

The formulas \eqref{eq:slow}--\eqref{eq:slowP1} were checked against a numerical reduction (to $10^{-10}$) and against the full
equation at distance $\epsilon$ from $V$ (error proportional to $\epsilon$). Since \eqref{eq:slow} is homogeneous, the paths traced on
$V$ do not depend on the size of $c$, only the speed does: the reduced flow is a spray on $V$, a second-order equation for the $N$
points $n_k$. Two consequences follow at once. A solution that stays near the fixed points lies on the centre-stable manifold of
$W^c$, and there it follows \eqref{eq:slow}: it does not come to rest, it slides. And nothing in \eqref{eq:slow} keeps the points
$n_k$ on the unit circle, that is, on the Euler states.

\begin{proposition}[Rotating regular polygons; proved]
\label{prop:rotating}
For all spins equal, $\beta=2\pi p/N$, $R=1/(2\sin\frac\beta2)$, $B=\frac12\cot\frac\beta2$ and every $\zeta\in\C$,
\begin{equation}
 \boxed{\;F_k(s)=R\,e\bigl(k\beta+\phi_0+\Omega s\bigr)+\zeta\,n,\qquad \Omega=-\ii\,c_0\tan\frac\beta2,\qquad c_0=B^2+\zeta^2\;}
 \label{eq:rotating}
\end{equation}
is an exact solution of \eqref{eq:mle}, with $m_k^2=c_0$, $\delta_k^2=1$, $m_k\cdot\delta_k=0$. For $\zeta=\ii B$ it is the Euler polygon
(5.3); for $\zeta=0$ it is the planar solution (S8.4). For $\zeta=\epsilon+\ii\sqrt{B^2+\epsilon^2}$ with real $\epsilon$ the angular
velocity is real, $\Omega=(\epsilon/B)\sqrt{B^2+\epsilon^2}$, the solution is periodic, and its closed-loop phase is that of the real
Euler polygon rotating about its normal. The time average of any continuous function along it is the average over the circle of
orientations with the measure $\dd\phi/2\pi$.
\end{proposition}
\begin{proof}
This is case (ii) of Proposition~\ref{prop:planar} with $R'=0$. The offset $\zeta n$ drops out of every closed-loop phase.
\end{proof}

This is the one place where the dynamics covers a set of Euler states uniformly: a circle, for a regular polygon, with an angular
velocity that is a free parameter. It is an orientation average, the part of the ensemble that the paper already fixes by symmetry.
The rotating solutions are unstable in the full space, like the Euler states (their hyperbolic exponents are $\lambda(\theta)+O(c_0)$).

\begin{proposition}[No rigid rotation with mixed spins; proved at the order of \eqref{eq:slow}]
\label{prop:norotation}
At an Euler state with spins that are not all equal, the reduced flow \eqref{eq:slow} has no solution that remains a rotation of
that state about its normal, other than the state at rest.
\end{proposition}
\begin{proof}
For the rotation with angular velocity $\omega$, $x=0$ and $\gamma_k=2B\sigma_k\omega$, so the last relation of \eqref{eq:slowP1} gives
$(1+\ii)(c_k+\ii c_{k+1})=-2B\omega(\sigma_k+\sigma_{k+1})$ and \eqref{eq:slow} gives $c_k'=4B^2\omega^2+2\ii B\sigma_k\omega c_k$. If the
motion remained this rotation, $c=\omega(s)\hat c$ with a fixed $\hat c$, and $\hat c_k(\omega'-2\ii B\sigma_k\omega^2)=4B^2\omega^2$
makes $\hat c_k$ depend on $\sigma_k$ only, with values $\hat c_\pm$ (for $\omega\ne0$). The two kinds of unequal neighbours,
$(+,-)$ and $(-,+)$, are both present in a cyclic sequence with mixed spins and give $\hat c_++\ii\hat c_-=0$ and
$\hat c_-+\ii\hat c_+=0$, hence $\hat c_+=\hat c_-=0$. A pair of equal neighbours, present for odd $N$, gives $\hat c_+=2\ii B$ or
$\hat c_-=-2\ii B$, a contradiction for $B\ne0$.
\end{proof}

So a mixed-spin Euler state that moves at all is deformed: the drift takes it into the fixed points with complex chords.

\begin{observation}[What the reduced flow does]
\label{obs:slowflow}
(i) \emph{Triangle.} For $N=3$ the manifold $V$ is one orbit of the complex rotations, and \eqref{eq:slow} closes on $c$. With
$c_k=c_0+c_1\omega^k+c_2\omega^{-k}$, $\omega=e^{2\pi\ii/3}$,
\begin{equation}
 c_0'=\tfrac{156}{25}\,c_1c_2,\qquad c_1'=\tfrac{15-2\sqrt3}{5}\,c_0c_1+\tfrac{54+22\sqrt3}{25}\,c_2^2,\qquad
 c_2'=\tfrac{15+2\sqrt3}{5}\,c_0c_2+\tfrac{54-22\sqrt3}{25}\,c_1^2 .
\end{equation}
The line $c_1=c_2=0$ consists of the rotating solutions \eqref{eq:rotating}; it attracts for $\re c_0<0$. All of 400 random complex
initial data converged to it, with $\re c_0<0$: the triangle ends rotating with a complex angular velocity, $\im\Omega>0$. It does not
approach $V$, and the Euler triangle $c_0=0$ is a boundary point of the attracting half-line.
(ii) \emph{$N=5$ and $7$.} In 40 runs from five Euler states with small random $c$ there are two outcomes. In 18 runs $|c|$ grew
from $0.05$ by one to three orders of magnitude and the integration broke down at a finite $s$: the solution leaves the neighbourhood
of $V$. In the other 22 runs $c$ decays as $\hat c/s$ and the shape of the polygon converges. Five of these were followed to
$s=3000$. From the regular pentagon $p/q=2/5$ (four runs) $s\max_k|c_k|\to1.86$ and the limit lies on the set $m_k=0$, where two spin
components meet and \eqref{eq:slow} is singular; from the state $p/q=1/3$, \texttt{++++-}, $s\max_k|c_k|\to13$ and the limit is a
regular point of $V$. In all five the Gram matrix $F_k\cdot F_l$ of the limit is complex, with imaginary parts between $0.3$ and $0.9$,
whereas it is real for every Euler polygon: the limits are not Euler states. Since $v_p(c)\ne0$, what remains of the motion is a
complex rotation by an angle that grows as $\log s$. So the solutions of the reduced flow that do approach the fixed points approach
them as $1/s=1/\log(\tau/\tau_*)$ and end at shapes chosen by the reduced flow. Linearizing
\eqref{eq:mle} about \eqref{eq:rotating} in the rotating frame gives, among the $2N$ small exponents, the pairs
$\pm c_0\tan(j\beta/2)$, $j=1,\dots,\frac{N-1}2$ (checked for $N=3,5,7$). The pair $j=1$ is $\pm\ii\Omega$, the precession of a
tilted axis; the pairs with $j\ge2$ are deformations along $V$. So for $N\ge5$ the rotating polygons are unstable in shape inside
$W^c$ unless $c_0$ is purely imaginary, that is, unless the rotation is real.
\end{observation}

\section{Even \texorpdfstring{$N$}{N}}
\label{sec:even}

For even $N$ the operator $I+S$ annihilates the alternating vectors $(-1)^kw$. Writing $\rho_k=\frac12(x_km_k+\gamma_k\delta_k)$,
equation \eqref{eq:mle} is $(I+S)F'=2\rho(F)$, a differential-algebraic system~\cite{KunkelMehrmann2006}:
\begin{equation}
 \Phi(F):=\sum_k(-1)^k\rho_k(F)=0,\qquad F_k'=v_k+(-1)^kw,\qquad M(F)\,w=-D\Phi(F)[v],
 \label{eq:dae}
\end{equation}
where $v$ is a particular solution of $(I+S)v=2\rho$ and the last equation is the derivative of the constraint. The $3\times3$ matrix
$M=\partial\Phi/\partial W$ for the shift $F_k\to F_k+(-1)^kW$ is
\begin{equation}
 M(F)=\sum_k\Bigl[2\,m_k\delta_k^{T}-\Bigl(1+\frac{2\ii b_k}{a_k}\Bigr)\delta_km_k^{T}+\frac{2\ii b_k^2}{a_k^2}\,\delta_k\delta_k^{T}-\gamma_k\,I\Bigr],
 \label{eq:M}
\end{equation}
because the shift leaves the midpoints unchanged and changes $\delta_k$ by $-2(-1)^kW$. The system is regular where $M$ is
invertible.

\begin{proposition}[Zero winding is singular; proved]
\label{prop:M}
At every Euler state of zero winding, $M=\sum_k\bigl(2\,m_k\delta_k^{T}-\delta_km_k^{T}\bigr)=0$.
\end{proposition}
\begin{proof}
At zero winding the angles are $\alpha_k=l_k\beta$ with a closed walk $l_k$ on the integers. Each bond $(l,l+1)$ is crossed as many
times upwards as downwards, with the same midpoint $m=B\,(e((l+\frac12)\beta)+\ii n)$ and opposite chords $\delta=\pm e'((l+\frac12)\beta)$.
Both terms of $M$ are odd in $\delta_k$ and cancel in pairs.
\end{proof}

The even ensemble at zero winding, the one with a continuum limit, thus consists entirely of singular points of \eqref{eq:dae}. At the
Euler states of even $N$ and nonzero winding that we examined, $M$ has rank two: the normal alternating velocity is undetermined.

\begin{observation}[Without the restriction: undetermined at linear order, singular beyond]
\label{obs:even}
(i) For the linearized system $A\,u'=D\rho\,u$ at seven zero-winding states, $N=4,\dots,12$, the alternating directions lie in the
space of consistent initial data: the alternating velocity $w(s)\in\C^3$ is an arbitrary function. For nonzero winding one function
is arbitrary. (ii) In the nonlinear system $w$ is determined, but not continuously. On the constraint manifold at distance $d$ from a
zero-winding state ($N=6$, \texttt{+++---}), $|w|$ stays between $0.81$ and $0.86$ for $d=10^{-2},10^{-3},10^{-4}$: the velocity has
no limit at the Euler state. The two fast relaxation rates of the alternating mode are $(0.76-0.82\,\ii)/d$ and $(-0.51+0.04\,\ii)/d$
along one direction and change sign with the displacement. (iii) In twelve runs each, an initial displacement $d$ was amplified in the
alternating direction, within $\Delta s=0.02$, by a median factor $4$ for $d=10^{-3}$ and $38$ for $d=10^{-5}$: the response scales as
$\sqrt d$.
\end{observation}

The mechanism is visible in \eqref{eq:dae}: near a zero-winding state $M$ is linear in the displacement, so the equation for $w$ is a
ratio of two small quantities, homogeneous of degree zero. Before stability or ergodicity can be posed for even $N$, equation
\eqref{eq:mle} needs a rule for the alternating mode. The lift of Proposition~S16.2 is such a rule, and so is the spherical
restriction.

\paragraph{With the spherical restriction.} Since $\partial_sb_k$ contains $-2(-1)^km_k\cdot w$, the restriction determines $w$
whenever the midpoints span $\C^3$, that is, when the walk covers at least three bonds, and the system is regular. The result is that
of Sec.~\ref{sec:sphere}: at the four zero-winding states of Table~\ref{tab:obstruction} the linear solutions form a space of dimension
$N+2$, with the $N$ directions of fixed points, which contain $\partial_\beta G$ and the rotations, the rescaling with exponent $-1$,
and one neutral direction. The drift that this direction would generate is a complex rotation together with a deformation into fixed points with complex
chords; its component along $\partial_\beta G$ is small, between $3$ and $12$ per cent of the largest component, and complex. It is obstructed at second order in all four states. By
Proposition~\ref{prop:planar}, which holds for even $N$, a planar zero-winding walk with a normal offset cannot change $\beta$ either.

Under the restriction, then, every zero-winding Euler state is stationary: $\beta$ and the spins do not move. Any distribution of
$\beta$, uniform or by Farey fractions, is invariant. The flat density of $\beta$ near $\pi$, which the continuum limit uses, is
consistent with \eqref{eq:mle} and is not produced by it (compare Remark~S16.3).

\section{An evolution of the probability distribution}
\label{sec:prob}

A different route was proposed: take even $N$ and zero winding, start from random steps $\beta_k$ and spins $\sigma_k$ with a general
distribution, and ask whether the distribution evolves towards the state of maximal entropy, equal steps $\beta_k=\beta$ with $\beta$
uniform on $(0,2\pi)$ and equal probabilities for $\sigma_k=\pm1$.

\paragraph{Transport has no H-theorem.} Under a flow $x'=X(x)$ a density obeys $\partial_s\rho+\nabla\cdot(\rho X)=0$, and its entropy
$S=-\int\rho\log\rho$ changes as
\begin{equation}
 \frac{\dd S}{\dd s}=\int\rho\,\nabla\cdot X=\bigl\langle\nabla\cdot X\bigr\rangle_\rho .
 \label{eq:entropyrate}
\end{equation}
It is constant for a flow that preserves the volume, and otherwise it follows the mean divergence, whatever the distribution. The
relative entropy of two transported distributions is constant, because the flow is invertible. A transported distribution can
approach another one only weakly, through mixing, and never in entropy. The monotone approach to a state of maximal entropy is a
property of stochastic evolutions: for a Markov semigroup with a stationary measure $\pi$ the relative entropy to $\pi$ does not
increase, and if $\pi$ is uniform the entropy does not decrease~\cite{CoverThomas2006}. Equation \eqref{eq:mle} is a transport. At the
Euler states of odd $N$ the real divergence is $2\re\tr J=N$, so by \eqref{eq:entropyrate} the entropy of a distribution concentrated
near them grows at the rate $N$; this is the instability of Sec.~\ref{sec:lin}, a spreading away from the Euler states, not a
relaxation onto them.

\paragraph{What \eqref{eq:mle} does with the proposed ensemble.}
(i) \emph{The spins are conserved.} The sign of a gap is a discrete label, and a continuous flow cannot change it while the polygon
stays away from the degenerate steps. The distribution of the spin sequences is constant in $s$.
(ii) \emph{Unequal steps are not admissible.} For vertices on one circle with a common normal offset $\zeta$, the normal component of
\eqref{eq:mle} is $2\zeta'=(1-\delta_k^2)\,\zeta$ for every $k$ (first step of the proof of Proposition~\ref{prop:planar}), which
requires all $\delta_k^2=4R^2\sin^2(\beta_k/2)$ to be equal. For even $N$ the constraint \eqref{eq:dae} is violated as well: for
$N=8$ at zero winding, $|\Phi|=1.7\times10^{-3}$ for a spread of $1$ per cent in $\beta_k$ and $7.1\times10^{-2}$ for $10$ per cent,
against $10^{-16}$ for equal steps ($3.9\times10^{-3}$ and $5.3\times10^{-2}$ for $N=12$).
(iii) \emph{The gap equation repels from equal steps.} The only equation for the gaps in the paper is (S17.10) on a fixed circle,
$d'=g(d)$ with $g(d)=(4R^2\sin^2\frac d2-1)\cot\frac d2$; it is not a consistent reduction of \eqref{eq:mle}, as S17 stresses. Its
fixed points are the Euler value $d=\beta$ and its mirror image $2\pi-\beta$, with $g'=\cot^2\frac\beta2>0$, repelling, and $d=\pi$, with
$g'(\pi)=-\frac12(4R^2-1)<0$, attracting; gaps below $\beta$ reach zero in a finite time. A cloud of 4000 gaps spread by 15 per cent
around $\beta=0.37\times2\pi$ does not equalize: at $s=8$, 40 per cent have collapsed and 7 per cent are still within 5 per cent of
$\beta$; at $s=60$, 51 per cent have collapsed, 48 per cent are at $\pi$, and none is near $\beta$.
(iv) \emph{On the Euler states nothing moves.} With equal steps the distribution of $(\beta,\sigma)$ at time $s$ is the initial one
(Theorem~\ref{thm:ergodic}); a density of $\beta$ that is not flat stays as it is.

\paragraph{Equal steps are not a state of maximal entropy among unequal ones.} Within the Euler states the uniform $\beta$ with
equally weighted balanced spin sequences is the distribution of maximal entropy. In the space of unequal steps, where the proposal
starts, the set $\beta_1=\dots=\beta_N$ has measure zero; it is the most ordered configuration of the gaps, and an evolution that
increases the entropy would spread the $\beta_k$ apart. To reach the ensemble one needs first a contraction onto the Euler states and
then a spreading along them. Equation \eqref{eq:mle} provides neither: the Euler states repel (Secs.~\ref{sec:lin},~\ref{sec:even}) or are
rigid (Sec.~\ref{sec:sphere}), and on them the flow is the identity.

\paragraph{An evolution that does it.} A Markov evolution inside the Euler states with unbiased transitions has the property asked
for. Exchange two neighbouring spins $\sigma_k\leftrightarrow\sigma_{k+1}$ at random and let $\beta$ diffuse on the circle. The
exchange preserves the zero winding, connects all balanced sequences, and has a symmetric transition matrix, so the entropy does not
decrease and the distribution tends to the uniform one. For $N=8$, starting from the single sequence \texttt{++++----}, the entropy
over the 70 balanced sequences rises monotonically: $0$, $3.425$ after 10 exchanges, $4.247$ after 50, with the limit $\log70=4.248$.
The limit is the ensemble of the paper. The price is that the noise is now the postulate, unless it is derived.

\paragraph{The critical layer.} One remark on where such a noise could act; it is a suggestion, not a result. Exchanging the
neighbouring spins $(+,-)$ moves one vertex from $\alpha_k+\beta$ to $\alpha_k-\beta$, that is, by the angle $2(\pi-\beta)$ modulo
$2\pi$, which is small near $\beta=\pi$. This is also where two spin components of the fixed points meet, $m_k=0$
(Proposition~\ref{prop:coordinates}), and $\pi$ is the attracting gap of (S17.10). In the critical layer $\beta\to\pi$, the only layer
that survives in the continuum limit, the spin label is therefore soft: a small displacement of a vertex changes it.

\section{What this means for the first postulate}
\label{sec:meaning}

\begin{theorem}[The ergodic hypothesis for \eqref{eq:mle}]
\label{thm:ergodic}
(a) The flow $\mathcal T_s$ of \eqref{eq:mle} is the identity on $V$. Every Borel probability measure on $V$ is invariant; the
dynamical system $(V,\mathcal T_s,\mu)$ is ergodic only if $\mu$ is a point mass; and for $p$ in the Euler ensemble
$\lim_{S\to\infty}\frac1S\int_0^S\varphi(\mathcal T_sp)\dd s=\varphi(p)$ for every observable $\varphi$.
(b) For odd $N$, no neighbourhood of an Euler state is attracted to $V$ (Corollary~\ref{cor:noattraction}).
(c) The solutions that respect the spherical restriction near an Euler state are stationary up to a common rescaling, and, for a
regular polygon, a rotation about its normal (Proposition~\ref{prop:planar}; Proposition~\ref{prop:spherelinear} and
Observation~\ref{obs:obstruction} for the general case).
\end{theorem}

Part (a) is immediate, and it is the heart of the matter. Boltzmann's hypothesis concerns a flow that moves on the energy surface and
preserves a volume there. Here the surface is made of fixed points. Equation \eqref{eq:mle} leaves invariant not one measure on them but every measure:
Eq.~(S16.2) of the Supplement holds for any weights $w_a$, as noted there. To select weights the flow would have to bring nearby
solutions to the Euler states with definite frequencies. Parts (b) and (c) exclude this in the two available settings: without the
restriction the solutions leave, and with it they do not move. There is also no invariant volume to appeal to: for odd $N$ the divergence of the vector field at the fixed points is
$\tr J=N/2$.

\paragraph{What the equal weight is.} For odd $N$ the Euler states are, up to rotations, the isolated points of the real-chord part of
$V$ (Proposition~\ref{prop:euler}), and the equal weight is their counting measure. In the fermionic representation it is the
normalized projector on the admissible states, $\hat\rho=\hat\Pi_N/\operatorname{Tr}\hat\Pi_N$ of Eq.~(7.2). Among all density
matrices supported on the admissible states this is the one of maximal entropy, $-\operatorname{Tr}\hat\rho\log\hat\rho=\log\operatorname{Tr}\hat\Pi_N$,
and the only one invariant under every unitary transformation of that subspace; for a classical sum over states it is the uniform
distribution, which maximizes $-\sum_ap_a\log p_a$~\cite{Jaynes1957}. This is the rule of the microcanonical ensemble: when nothing
distinguishes the states, none is preferred. It is a principle of inference, and it is what the first postulate asserts; it is not a
consequence of \eqref{eq:mle}. At zero winding the fixed points form a continuum in $\beta$, and the counting needs the prescription
of rational angles, as Remark~S16.3 says.

\paragraph{Relation to the theorems on maps of the circle.} The theorems of Denjoy and Arnold~\cite{Denjoy1932,Arnold1961} concern
the iterations of one map of the circle: a walk whose step is a fixed function of the position. If the rotation number is irrational,
a smooth map is conjugate to a rigid rotation and has a single invariant measure, so every orbit is equidistributed with respect to
it; if it is rational, the parameters lie in an Arnold tongue and the orbits are attracted to periodic ones. In both cases the
dynamics selects the measure. This is the opposite of the situation here, where every measure on the fixed points is invariant. The
time of those theorems is the number of the step, and in \eqref{eq:mle} the index $k$ is not a time: in the time $s$ the Euler states
are at rest. The only solution of \eqref{eq:mle} of that kind is the rotating polygon \eqref{eq:rotating}, a rigid rotation of one
circle. The Kolmogorov--Arnold--Moser theorem, for its part, is an obstruction to ergodicity: it preserves the invariant tori of a
nearly integrable system. Along the loop, where $k$ is the time of the loop-space quantum mechanics, the angle $\alpha_k$ does walk on
the circle, with steps $\pm\beta$; for equally weighted spins the walk forgets its starting point and its distribution becomes uniform
on $\Z_q$ (on the residues allowed by parity), in about $q^2$ steps. This is the mixing of a Markov chain, the transfer on $\Z_q$ of
Sec.~7. It is where a statement of the kind ``the walk covers the circle uniformly'' holds in this theory, and it presupposes the equal
weight of the spin sequences.

\paragraph{Relation to the text of the paper.} The paper states the equal weight as a physical hypothesis (Table~1, Remark~1.1,
Sec.~3.3) and notes in Secs.~S15.2 and~S16 that attraction and an ergodic mechanism fixing the weights remain dynamical questions.
Nothing there has to be changed. The results above answer those questions for the finite system \eqref{eq:mle}: every Euler state is
stationary, so the equal-weight density matrix is invariant, and the flow does not select the weights. The rigidity results of
S16--S17 can be strengthened by Propositions~\ref{prop:planar} and~\ref{prop:spherelinear}.

\paragraph{What may be useful in the paper.} Independently of the question asked, the following are new and exact:
the coordinates of all fixed points and the meaning of the spin as a ruling (Proposition~\ref{prop:coordinates}); the
characterization of the Euler ensemble by real chords (Proposition~\ref{prop:euler}); the identities (I)--(III) and the slow variable
$m_k^2$; the trace identity and the spectrum \eqref{eq:lambda}; the family \eqref{eq:rotating}, which joins the planar solution of
Sec.~S8 to the three-dimensional Euler polygon and shows that the real regular polygon can rotate with any real angular velocity; and
the vanishing of $M$ at zero winding.

\paragraph{Where a dynamical argument could still come from.} Three remarks, none of them a result.
First, the instability and the even-$N$ singularity are properties of the regularized equation \eqref{eq:mle}, with its non-local
inverse of the midpoint operator and its uncentred insertions (Remark in Sec.~S2). Both come from the alternating mode, which the
midpoint operator annihilates or nearly annihilates: the denominator of \eqref{eq:lambda} vanishes where the harmonic $\theta$ of the
perturbation and the turning angle $\beta$ combine to it, $\theta\pm\beta=\pi$, and the exponents change sign there. (Near $\beta=\pi$
all harmonics are on the unstable side, with $\lambda\to\frac12$.) A prescription that treats the alternating mode differently, or
centres the momenta, would change Secs.~\ref{sec:lin} and~\ref{sec:even}, and this is the first place to look. It would not change
part (a) of Theorem~\ref{thm:ergodic}.
Second, any mechanism that moves the system between Euler states has to come from outside the fixed points, for instance from a noise
term in the sense of spontaneous stochasticity (Sec.~S3.6). For \eqref{eq:mle} as it stands, a small noise would push the solutions
along the unstable directions, away from the Euler states; I have not studied a stochastic version.
Third, the natural object for a statement about attraction is the loop functional, which evolves linearly, and not the trajectories
of the momentum loop. The contour argument of Proposition~S8.2 is an example: a family of unbounded complex trajectories has a bounded
real average. Whether the unstable directions found here are visible in the loop functional of an admissible ensemble is open, and it
is a different problem from the one posed.

\appendix
\section{Numerical material}
\label{sec:code}

The archive \texttt{ergodicity\_scripts.zip} contains four Python files (numpy and scipy only).
\texttt{mle\_core.py} has the vector field of \eqref{eq:mle} for odd $N$, the Euler polygons, the matrices \eqref{eq:L} and the
reduced field \eqref{eq:slow}. \texttt{variety.py} has the coordinates of Proposition~\ref{prop:coordinates} and the reduced flow
\eqref{eq:slowP1}. \texttt{even\_n.py} has the constraint, the matrix \eqref{eq:M}, the constrained field \eqref{eq:dae}, the
consistency space of the linearized system and the test of Table~\ref{tab:obstruction}. \texttt{verify.py} runs 41 checks in about two
minutes and prints the largest deviation and PASS or FAIL for each; its output is in \texttt{verify\_output.txt}. The checks cover:
the identities (I)--(III); random points of $V$ and the spin rule \eqref{eq:spin}; the ranks of $J$ and $J^2$, $\tr L=N/2$,
$L\one=-\one$ and the bound of Corollary~\ref{cor:instability} at Euler states and at random points of $V$; the spectrum
\eqref{eq:lambda} for all regular polygons with $N\le13$; the family \eqref{eq:rotating}; the reduced flow against a numerical
reduction and against the full equation; the constants of the triangle; the spherical restriction; Table~\ref{tab:fate};
Proposition~\ref{prop:collinear}; Sec.~\ref{sec:even} and Table~\ref{tab:obstruction}; and the numbers of Sec.~\ref{sec:prob}.

The statistics of Observation~\ref{obs:fate}(ii), Observation~\ref{obs:slowflow} and Observation~\ref{obs:even}(iii) come from
longer runs with the same routines. All runs use $N\le15$ and double precision. The numerical statements are evidence, not proof;
the statements marked proved do not depend on them.

\begin{thebibliography}{9}
\bibitem{Kelley1967} A.~Kelley, The stable, center-stable, center, center-unstable, unstable manifolds, \emph{J.\ Differential
Equations} \textbf{3} (1967) 546--570.
\bibitem{Carr1981} J.~Carr, \emph{Applications of Centre Manifold Theory}, Springer, New York, 1981.
\bibitem{Jaynes1957} E.~T.~Jaynes, Information theory and statistical mechanics, \emph{Phys.\ Rev.} \textbf{106} (1957) 620--630.
\bibitem{CoverThomas2006} T.~M.~Cover and J.~A.~Thomas, \emph{Elements of Information Theory}, 2nd ed., Wiley, 2006, Sec.~4.4.
\bibitem{Denjoy1932} A.~Denjoy, Sur les courbes d\'efinies par les \'equations diff\'erentielles \`a la surface du tore,
\emph{J.\ Math.\ Pures Appl.} \textbf{11} (1932) 333--375.
\bibitem{Arnold1961} V.~I.~Arnold, Small denominators. I. Mapping the circle onto itself, \emph{Izv.\ Akad.\ Nauk SSSR Ser.\ Mat.}
\textbf{25} (1961) 21--86.
\bibitem{KunkelMehrmann2006} P.~Kunkel and V.~Mehrmann, \emph{Differential-Algebraic Equations: Analysis and Numerical Solution},
European Mathematical Society, Z\"urich, 2006.
\end{thebibliography}

\end{document}

==> anc/fig_solution_path.py <==
"""Fig. 1 of the main text: the path of the solution, from the Navier-Stokes equation to the energy spectrum.
Seven boxes, each with a little picture, and six numbered arrows; solid arrows are exact transformations, definitions or
theorems, and the single dashed arrow (step 4) is the only physical hypothesis of the theory, the equal probability of the
Euler states.  The steps are explained in the caption of the figure.
Pictures: a vortex; the loop C; its polygon; a regular star polygon, a state of the Euler ensemble; a nearly degenerate star
polygon with the turning angle beta = pi - epsilon; two pendulums; the spectrum.
usage: python3 fig_solution_path.py [output folder, default ../figures]      (matplotlib; vector PDF, font DejaVu Sans)"""
import os, sys
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.patches import FancyBboxPatch, FancyArrowPatch, Circle, Arc, Rectangle

HERE = os.path.dirname(os.path.abspath(__file__))
OUT = sys.argv[1] if len(sys.argv) > 1 else os.path.join(os.path.dirname(HERE), 'figures')
plt.rcParams.update({'font.family': 'DejaVu Sans', 'mathtext.fontset': 'dejavusans', 'pdf.fonttype': 42})
INK, EDGE, FILL, KEY, PIC, SOFT = '#1a1a1a', '#5d6d7e', '#f7f8f9', '#e8eef3', '#1f3a52', '#aab7c4'

W, H = 6.3, 3.5                        # inches; the axes are in inches, so the pictures are not distorted
bw, bh, gx = 1.34, 1.42, 0.313         # box width, height, horizontal gap
y1, y2 = H - 0.06 - bh, 0.06           # bottoms of the two rows
x = [i * (bw + gx) for i in range(4)]  # left edges of the four columns
fig = plt.figure(figsize=(W, H)); ax = fig.add_axes([0, 0, 1, 1]); ax.set_xlim(0, W); ax.set_ylim(0, H); ax.axis('off')


def box(bx, by, w, title, text, key=False, pic_h=0.66):
    ax.add_patch(FancyBboxPatch((bx + 0.03, by + 0.03), w - 0.06, bh - 0.06, boxstyle='round,pad=0.03,rounding_size=0.06',
                                facecolor=KEY if key else FILL, edgecolor=EDGE, linewidth=1.1 if key else 0.8))
    nt = title.count('\n') + 1
    yt = by + bh - 0.10 - pic_h
    ax.text(bx + w / 2, yt, title, ha='center', va='top', fontsize=8.6, fontweight='bold', color=INK, linespacing=1.15)
    ax.text(bx + w / 2, yt - 0.04 - 0.165 * nt, text, ha='center', va='top', fontsize=7.4, color=INK, linespacing=1.25)
    return bx + w / 2, by + bh - 0.08 - pic_h / 2          # the centre of the picture


def head(p, q, color=PIC, scale=7, lw=0.9):
    ax.add_patch(FancyArrowPatch(p, q, arrowstyle='-|>', mutation_scale=scale, linewidth=lw, color=color, shrinkA=0, shrinkB=0))


def loop_xy(cx, cy, r, n=400):
    t = np.linspace(0, 2 * np.pi, n)
    rr = r * (1 + 0.17 * np.cos(2 * t + 0.6) + 0.09 * np.sin(3 * t + 0.3))
    return cx + 1.25 * rr * np.cos(t), cy + 0.88 * rr * np.sin(t), t


def star(cx, cy, r, q, p, phase=np.pi / 2):
    k = np.arange(q + 1)
    a = phase + 2 * np.pi * p * k / q
    return cx + r * np.cos(a), cy + r * np.sin(a)


# ---------------------------------------------------------------------------------------------------- the seven boxes
c = box(x[0], y1, bw, 'Navier–Stokes\nequation', 'velocity field $v(x,t)$')            # 1: a vortex
for arm in range(3):
    t = np.linspace(0.25, 3.3 * np.pi, 300)
    r = 0.275 * (t / t[-1]) ** 0.85
    a = t + 2 * np.pi * arm / 3
    ax.plot(c[0] + r * np.cos(a), c[1] + r * np.sin(a), color=PIC, lw=0.9, solid_capstyle='round')
    i = -1
    head((c[0] + r[i - 12] * np.cos(a[i - 12]), c[1] + r[i - 12] * np.sin(a[i - 12])),
         (c[0] + r[i] * np.cos(a[i]), c[1] + r[i] * np.sin(a[i])), scale=6, lw=0.0)

c = box(x[1], y1, bw, 'Loop equation', 'linear, in loop space;\n$\\nu$ is the Planck constant')   # 2: the loop
X, Y, t = loop_xy(c[0], c[1], 0.215)
ax.plot(X, Y, color=PIC, lw=1.0)
i = 55; head((X[i - 6], Y[i - 6]), (X[i], Y[i]), scale=7, lw=0.0)
ax.text(c[0] + 0.39, c[1] + 0.2, '$C$', fontsize=8.5, color=INK, ha='center', va='center')

c = box(x[2], y1, bw, 'Discretized\nloop equation', 'polygon with $N$ sides')                 # 3: the polygon of the loop
X, Y, t = loop_xy(c[0], c[1], 0.215)
ax.plot(X, Y, color=SOFT, lw=0.7)
idx = np.linspace(0, len(t) - 1, 12).astype(int)
ax.plot(X[idx], Y[idx], color=PIC, lw=0.9)
ax.plot(X[idx[:-1]], Y[idx[:-1]], 'o', color=PIC, ms=2.0)

c = box(x[3], y1, bw, 'Euler ensemble', 'exact solutions: regular\nstar polygons, spins $\\pm1$')   # 4: a regular star polygon
X, Y = star(c[0], c[1], 0.29, 7, 3)
ax.plot(X, Y, color=PIC, lw=0.9, solid_joinstyle='round')
ax.plot(X[:-1], Y[:-1], 'o', color=PIC, ms=2.0)

c = box(x[3], y2, bw, 'Trace over\nfermions', 'zig-zag, $\\beta=\\pi-\\epsilon$')                     # 5: a nearly degenerate polygon
X, Y = star(c[0], c[1], 0.3, 17, 8, phase=np.pi / 2 + 0.25)
ax.plot(X, Y, color=SOFT, lw=0.55, solid_joinstyle='round')
ax.plot(X[:5], Y[:5], color=PIC, lw=1.0, solid_joinstyle='round')
head((X[3] + 0.8 * (X[4] - X[3]), Y[3] + 0.8 * (Y[4] - Y[3])), (X[4], Y[4]), scale=6, lw=0.0)

wide = 2 * bw + gx
c = box(x[1], y2, wide, 'Two quantum pendulums', 'Gibbs averages with the Mathieu Hamiltonian', key=True)     # 6: the pendulums
ax.text(x[1] + wide / 2, c[1] + 0.02, r'$H_L=-\frac{1}{2}\,\partial_\theta^2+\frac{h^2}{32L^2}\,\sin^2\theta$', ha='center', va='center',
        fontsize=10.5, color=INK)
for sx, ang in ((x[1] + 0.42, 26), (x[1] + wide - 0.42, -34)):
    px, py, L = sx, c[1] + 0.27, 0.46
    a = np.deg2rad(ang)
    bx_, by_ = px + L * np.sin(a), py - L * np.cos(a)
    ax.add_patch(Rectangle((px - 0.13, py), 0.26, 0.035, facecolor=EDGE, edgecolor='none'))
    ax.plot([px, px], [py, py - L - 0.03], color=SOFT, lw=0.6, linestyle=(0, (2.5, 2)))
    ax.plot([px, bx_], [py, by_], color=PIC, lw=1.0)
    ax.add_patch(Circle((bx_, by_), 0.052, facecolor=PIC, edgecolor='none'))
    ax.add_patch(Arc((px, py), 0.5, 0.5, angle=0, theta1=min(-90, -90 + ang), theta2=max(-90, -90 + ang), color=PIC, lw=0.6))
    ax.text(px + (0.085 if ang > 0 else -0.085), py - 0.33, '$\\theta$', fontsize=7, color=INK, ha='center', va='center')

c = box(x[0], y2, bw, 'Energy spectrum\n$E(k,t)$', 'explicit quadratures', key=True)             # 7: the spectrum
ox, oy = c[0] - 0.40, c[1] - 0.22
head((ox, oy), (ox + 0.78, oy), color=INK, scale=6, lw=0.6); head((ox, oy), (ox, oy + 0.56), color=INK, scale=6, lw=0.6)
u = np.linspace(0.04, 1, 200)
v = 0.52 * np.exp(-0.25 * u) * (1 - u ** 2.2) ** 0.9 + 0.02
ax.plot(ox + 0.72 * u, oy + v, color=PIC, lw=1.0)
ax.text(ox + 0.86, oy, '$k$', fontsize=7, color=INK, ha='center', va='center')
ax.text(ox - 0.09, oy + 0.52, '$E$', fontsize=7, color=INK, ha='center', va='center')


# ---------------------------------------------------------------------------------------------------- the six arrows
def arrow(p, q, n, dashed, label_at):
    ax.add_patch(FancyArrowPatch(p, q, arrowstyle='-|>', mutation_scale=9, linewidth=1.0, color=INK,
                                 linestyle=(0, (3.2, 2.2)) if dashed else 'solid', shrinkA=0, shrinkB=0))
    ax.add_patch(Circle(label_at, 0.085, facecolor='white', edgecolor=EDGE, linewidth=0.7, zorder=5))
    ax.text(label_at[0], label_at[1] - 0.004, str(n), ha='center', va='center', fontsize=7.2, color=INK, zorder=6)


ym1, ym2 = y1 + bh / 2, y2 + bh / 2
for i in range(3):                                                           # steps 1-3: the top row, left to right
    a, b = x[i] + bw + 0.02, x[i + 1] - 0.02
    arrow((a, ym1), (b, ym1), i + 1, False, ((a + b) / 2 - 0.02, ym1 + 0.19))
xc = x[3] + bw / 2
arrow((xc, y1 - 0.02), (xc, y2 + bh + 0.02), 4, True, (xc + 0.2, (y1 + y2 + bh) / 2))    # step 4: down the right side
ax.text(xc - 0.13, (y1 + y2 + bh) / 2, 'equal probabilities:\nthe only hypothesis', ha='right', va='center', fontsize=6.9,
        fontstyle='italic', color=INK, linespacing=1.2)                                   # the dashed arrow is the hypothesis
a, b = x[3] - 0.02, x[1] + wide + 0.02
arrow((a, ym2), (b, ym2), 5, False, ((a + b) / 2 + 0.02, ym2 + 0.19))                     # step 5: the bottom row, right to left
a, b = x[1] - 0.02, x[0] + bw + 0.02
arrow((a, ym2), (b, ym2), 6, False, ((a + b) / 2 + 0.02, ym2 + 0.19))                     # step 6: a definition (Bayes) and the renormalization

os.makedirs(OUT, exist_ok=True)
fig.savefig(os.path.join(OUT, 'solution_path.pdf')); plt.close(fig)
print('written', os.path.join(OUT, 'solution_path.pdf'))


==> anc/qsp_annealed/README.txt <==
The two orders of the orientation average in the conditional correlation: programs of Secs. 12.4, 12.5 and 13.5 of the main text
and of Supplement S37.1 (revision (s), 2026-11-15; one flat folder accepted since the revision (w)).

  quenched   the ratio C = Ghat/Zhat at a fixed projected separation h, averaged over the orientation afterwards (Definition 8.1):
             c(R) = int_0^{pi/2} C(R sin(th)/sqrt2) sin(th) dth,   P(K) = 2K int h J0(sqrt2 hK) C(h) dh    (the spectrum of Sec. 12.2)
  annealed   the ratio of the two orientation averages at a fixed separation (Supplement Eq. (S19.5)):
             c_A(R) = Nbar/Zbar,  Nbar = int_0^{pi/2} Ghat(R sin(th)/sqrt2) sin(th) dth,  Zbar the same with Zhat,
             P_A(K) = (2K/pi) int_0^oo R c_A(R) sin(KR) dR                                                  (Eq. (12.12))

The source is the same in both: the Floquet values of Ghat and Zhat and their interpolation, qsource_final.py with CA_dense.json.
The programs take it, the transforms hankel.py and coordF.py and the stored tables of the quenched order from one of two places
(setup_paths.py); they write their own results in the folder of the programs and nowhere else:
  - this folder, when qsource_final.py is in it: the ancillary files of the paper, where everything is in one folder;
  - the folder qsp of the computational archive QuantumPendulumTurbulentFlow_v5r3_arXiv_light.zip (final/, assemble/, coordinate/,
    spectrum/, literal/specB_fine/), beside this folder (anc/qsp_annealed, anc/qsp) or named by the environment variable QSP_DIR.

    export QSP_DIR=/path/to/anc/qsp        # second case only, if the folder qsp is not beside this one
    python3 -B run_grid.py                 # optional: recomputes gridA.npz, 2 minutes on two cores
    python3 -B two_orders.py --fresh > two_orders_output.txt      # 12 minutes on two cores
    python3 -B figs_two_orders.py ../../figures                   # the four figures of the paper, 2 minutes

Needs python 3 with numpy, scipy and matplotlib.  "python3 -B specA.py" is a self-test of the transform: it prints P_A, its
analytic derivative and the finite-difference derivative at sixteen wave numbers.  two_orders_output.txt in this folder is the
output of the second command.

Files
  setup_paths.py          finds the modules and the data of the quenched order in either place; find(name) is the path of a table.
  annealed.py             the two Abel averages Nbar(R) and Zbar(R) with the quadrature of the quenched correlation
                          (coordF.py, class Abel4, applied to Ghat and to Zhat), and the series
                          c_A = 1/8 - 0.105326 R^{1/2} + 0.010232 R^{3/2} + ... from the series of h Ghat and h Zhat.
  run_grid.py, gridA.npz  Nbar, Zbar and their logarithmic derivatives on 17380 separations, 1e-8 <= R <= 2000.
  specA.py                the transform: P_A = (2/pi) int F cos(KR) dR and K dP_A/dK = -(2K/pi) int R F sin(KR) dR, F = (R c_A)'.
                          F is split into a part transformed in closed form (Kummer functions; it carries the ultraviolet
                          expansion), the large-R law R c_A = A_r/(log R + C'') [1 + (a_1 + a_2/(log R + C''))/R + ...] + wave,
                          switched on between R = 500 and 2000 and integrated to R = 1e18 (Gauss and Levin), and a smooth remainder
                          on the grid (cubic spline, integrated exactly on every interval).  A_r = 16 M_1/sqrt(pi) = 0.143811,
                          M_1 = int h Ghat dh = 0.0159311660 and C'' = kbar - (3/2) log 2 = 2.696378 are derived, as is the amplitude
                          16 D of the wave; a_1 = -0.563, a_2 = -1.081 and the higher terms are fitted on 500 <= R <= 2000
                          (relative residual 4e-12).
  two_orders.py           every number of the text, in six parts (output: two_orders_output.txt, two_orders.json and the curves of
                          the figures in two_orders_curves.npz; this last file is not among the arXiv ancillary files, to keep
                          them small: the second command above writes it):
                            1  P_A, K dP_A/dK and the local index at the 741 wave numbers of the stored quenched table; maximum
                               0.022449 at K = 1.4509; P_A = P at K = 1.4528; P_A > 0 everywhere;
                            2  checks: sum rule 8 int P_A dK - 1 = 4e-11; transform back to c_A(R) to 3e-9; ultraviolet law
                               0.0630283 K^{-3/2} - 0.0153078 K^{-5/2} - ... (leading coefficient 0.872704 C_UV); infrared series
                               (2A_r/pi) sum n! e_n/Lam^{n+1}, Lam = log(1/K) + C'' (five terms: 3e-7 at K = 1e-8), and the term
                               A_r K (a_1/lam + a_2/lam^2) of the order K; variants of the fitted tail (< 1e-10) and of the grid
                               (< 4e-8); the earlier fixed-separation spectrum literal/specB_fine of the archive (1e-4);
                            3  the threshold: slopes at 1e-12 <= |K - sqrt2| <= 0.1 on both sides; fits return (2/pi) a_2 = 0.0229146
                               to 3e-4 and (2/pi) kappa_2 = 0.0113017 to 7e-4, with kbar - log 2 in the logarithm (3.8% off with kbar);
                            4  c_A(R): series, large-R law, the wave (16 D: |D| to 0.5%), the index of the correlation;
                            5  finite size, both orders: I(x) = int_x^oo P/K^2 dK (energy above k_0, x = k_0 L), I + P/(2x)
                               (its dissipation), alpha_E = 1 + P/(2xI) (decay index); small-x laws; the effect of doubling the size
                               of the system; the length L_M;
                            6  the velocity structure function and its index zeta_2 in both orders.
  figs_two_orders.py      figures/qsp_spectrum.pdf (Fig. 4), qsp_time.pdf (Fig. 5), qsp_finite_size.pdf (Fig. 6) and
                          qsp_orders_coord.pdf (Fig. 8); red: quenched, blue: annealed.  These are the figure numbers of
                          the version for Annals of Physics, which has the chart of the solution as Fig. 1; in the arXiv
                          version of November 2026 every figure number is lower by one.

Main results (x = k_0 L, k_0 the lowest wave number of the flow)
                                      quenched                       annealed
  spectrum at kL << 1                 k^{-1} log(1/kL)               k^{-2}/log(1/kL)
  local index, 1e-8 <= kL <= 1        1.06 to 1.27                   1.86 to 1.98
  energy above k_0                    ~ log^2(1/x)/(t+t_0)           ~ 1/(x log(1/x) (t+t_0))
  decay index, 1e-4 <= x <= 0.1       1.10 to 1.22                   1.44 to 1.48
  size doubled at x = 0.01            energy x 1.22, dissip. x 1.21  x 1.83, x 1.83
  vorticity correlation, r >> L       log r/r^2                      1/(r log r)
  zeta_2 at r = 10L, 100L, 1e4 L      0.486, 0.322, 0.197            0.979, 0.881, 0.902
  ultraviolet                         C_UV k^{-7/2}                  0.8727 C_UV k^{-7/2}
  threshold kL = sqrt2                a_2, kappa_2, kbar             (2/pi) a_2, (2/pi) kappa_2, kbar - log 2


==> anc/qsp_annealed/annealed.py <==
"""The conditional correlation with an annealed orientation of the plane of the polygon (the ratio at a fixed separation,
Supplement eq:cond-def-r):

    c_A(R) = Nbar(R)/Zbar(R),   Nbar = int_0^{pi/2} Ghat(H sin phi) sin phi dphi,   Zbar = the same with Zhat,   H = R/sqrt2,

against the quenched order of Definition post:cond, c(R) = int_0^{pi/2} C(H sin phi) sin phi dphi, C = Ghat/Zhat.
Source: the final interpolant qsource_final.Source of the archive (252 Floquet values of Ghat, 71 of Zhat), read only; the Abel
quadratures are those of coordF.py (class Abel4), applied to Ghat and to Zhat instead of C."""
import setup_paths
import numpy as np
import qsource_final as Q
import hankel as HK
import coordF as CF

SQ2 = np.sqrt(2.0)


class GhatSrc:
    """Ghat = g/h in the role of the source C of coordF.Abel4."""
    def __init__(self, S):
        self.S = S
        for k in ('hU', 'hP', 'hS', 'hPmax'):
            setattr(self, k, getattr(S, k))

    def C_and_hdC(self, h):
        h = np.atleast_1d(np.asarray(h, float))
        g, hdg = self.S.g_and_hdg(h)
        return g / h, (hdg - g) / h

    def osc_amp(self, h):
        h = np.atleast_1d(np.asarray(h, float))
        Go, hGo = self.S.Gosc_used(h)
        return Go / h, (hGo - Go) / h


class ZhatSrc:
    """Zhat = Pi/h in the role of the source."""
    def __init__(self, S):
        self.S = S
        for k in ('hU', 'hP', 'hS', 'hPmax'):
            setattr(self, k, getattr(S, k))

    def C_and_hdC(self, h):
        h = np.atleast_1d(np.asarray(h, float))
        P, hdP = self.S.Pi_and_hdPi(h)
        return P / h, (hdP - P) / h

    def osc_amp(self, h):
        h = np.atleast_1d(np.asarray(h, float))
        return np.zeros(h.shape, complex), np.zeros(h.shape, complex)


_OBJ = {}


def objs():
    if not _OBJ:
        S = Q.Source()
        _OBJ['S'] = S
        _OBJ['G'] = CF.Abel4(GhatSrc(S)); _OBJ['Z'] = CF.Abel4(ZhatSrc(S)); _OBJ['C'] = CF.Abel4(S)
    return _OBJ


def point(R):
    """Nbar, R Nbar', Zbar, R Zbar', c_A, R c_A', c (quenched), R c' at one R > 0."""
    o = objs()
    vG = o['G'].values(R); vZ = o['Z'].values(R); vC = o['C'].values(R)
    cA = vG[0] / vZ[0]
    return np.array([vG[0], vG[1], vZ[0], vZ[1], cA, cA * (vG[1] / vG[0] - vZ[1] / vZ[0]), vC[0], vC[1]])


def work(Rs):
    return np.array([point(r) for r in Rs])


def run(Rs, pool, nproc=2):
    Rs = np.asarray(Rs, float)
    chunks = [Rs[i::nproc] for i in range(nproc)]
    res = pool.map(work, chunks)
    out = np.empty((len(Rs), 8))
    for i in range(nproc):
        out[i::nproc] = res[i]
    return out


# ---- closed forms ---------------------------------------------------------------------------------------------------
def Is(s):
    from scipy.special import gamma
    return 0.5 * np.sqrt(np.pi) * gamma(0.5 * (s + 1)) / gamma(0.5 * s + 1)      # int_0^{pi/2} sin^s


def small_R_series(S, nterms=8):
    """coefficients of c_A = sum_n kA_n R^{n/2} from the series g = sum g_n h^{n/2}, Pi = sum p_n h^{n/2}:
    Nbar = (1/H) sum g_n I_{n/2} H^{n/2},  Zbar likewise."""
    n = nterms
    gser = np.zeros(n); gser[0] = Q.G1; gser[1] = -Q.A_END
    for c, p in zip(S.gcoef, S.gpow):
        if p < n: gser[p] = c
    pser = np.zeros(n); pser[0] = Q.SQPI4; pser[3] = Q.P_END
    for c, p in zip(S.Pcoef, S.Ppow):
        if p < n: pser[p] = c
    num = np.array([gser[i] * Is(0.5 * i) for i in range(n)]); den = np.array([pser[i] * Is(0.5 * i) for i in range(n)])
    k = np.zeros(n)
    for i in range(n):
        k[i] = (num[i] - sum(k[j] * den[i - j] for j in range(i))) / den[0]
    return k * SQ2 ** (-0.5 * np.arange(n))            # H^{n/2} = R^{n/2} 2^{-n/4}


if __name__ == '__main__':
    import json, time
    o = objs(); S = o['S']
    kA = small_R_series(S); kq = S.C_series()
    print('small-R series of c_A:', np.round(kA, 6))
    co = json.load(open(setup_paths.find('coord_c_final.json'))); Rc = np.array(co['R']); cc = np.array(co['c'])
    import specA
    M1 = specA.M1_moment(S); Ar = 16 * M1 / np.sqrt(np.pi); Cpp = Q.KBAR - 1.5 * np.log(2)
    print('A_r = 16 M1/sqrt(pi) = %.6f, C" = kbar - 1.5 log 2 = %.6f' % (Ar, Cpp))
    for R in (1e-4, 1e-3, 0.01, 0.1, 0.3, 1.0, SQ2, 2.0, 3.0, 5.0, 10.0, 30.0, 100.0, 300.0, 1e3, 1e4):
        t0 = time.time(); v = point(R); dt = time.time() - t0
        j = int(np.argmin(abs(Rc - R)))
        ser = sum(kA[i] * R ** (0.5 * i) for i in range(len(kA)))
        print('R=%-8g c_A=%.9e n_A=%.5f | series %.9e | tail law %.6e | quenched c=%.9e (archive %.9e at R=%g) n=%.5f | %.3fs'
              % (R, v[4], -v[5] / v[4], ser, Ar / (R * (np.log(R) + Cpp)), v[6], cc[j], Rc[j], -v[7] / v[6], dt))


==> anc/qsp_annealed/figs_two_orders.py <==
"""Figures of the two orders of the orientation average (quenched: Definition post:cond; annealed: eq:cond-def-r), in the style of
the figures of the archive (spectrum/figs_A1.py: colours #b03a2e, #1f618d, #5d6d7e, font 10, no top or right spines, vector PDF):
  figures/qsp_spectrum.pdf     (fig:ev-spectrum)  (a) P(K) and P_A(K) with their infrared (dashed) and ultraviolet (dotted) laws;
                                                  (b) K^{3/2} P and K^{3/2} P_A; inset: both on 1.2 < K < 1.65
  figures/qsp_time.pdf         (fig:ev-time)      E(k,t)/(nu/nu~)^{1/2} = P(kL)/(8 k^2 L^3) at k = 0.1, 0.2, 0.5, (a) quenched, (b) annealed
  figures/qsp_finite_size.pdf  (fig:ev-size)      (a) the energy above k_0, I(x) and I_A(x); (b) the decay index alpha_E(x) in both orders
  figures/qsp_orders_coord.pdf (fig:ev-orders-coord) (a) c(R) and c_A(R); (b) the index zeta_2 of the structure function in both orders
Needs two_orders.json and two_orders_curves.npz (two_orders.py).  usage: python3 -B figs_two_orders.py [OUTDIR] [--fresh]
(default OUTDIR: figures/ in this folder; ../../figures is the figure folder of the paper).  The curves computed for the figures
are kept in figs_two_orders_cache.npz; --fresh recomputes them (about two minutes on two cores)."""
import setup_paths, os, sys, json, time
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from scipy.special import zeta
import qsource_final as Q
import two_orders as TO

HERE = os.path.dirname(os.path.abspath(__file__))
_args = [a for a in sys.argv[1:] if not a.startswith('--')]
OUT = _args[0] if _args else os.path.join(HERE, 'figures')
os.makedirs(OUT, exist_ok=True)
CQ, CA, CG = '#b03a2e', '#1f618d', '#5d6d7e'
plt.rcParams.update({'font.family': 'DejaVu Sans', 'font.size': 10, 'axes.spines.top': False, 'axes.spines.right': False, 'pdf.fonttype': 42})
SQ2 = np.sqrt(2.0); GE = np.euler_gamma


def save(fig, name):
    fig.savefig(os.path.join(OUT, name + '.pdf')); plt.close(fig)


def main():
    t0 = time.time()
    J = json.load(open(os.path.join(HERE, 'two_orders.json'))); C = np.load(os.path.join(HERE, 'two_orders_curves.npz'))
    A = TO._getA(); S = A.S; qc = TO.quenched_constants(S); Ac, Bc = qc['Ac'], qc['Bc']
    M = json.load(open(setup_paths.find('part2.json')))['M_from_P']['M']
    uvA = A.uv_coefs(); uvQ = {int(k): v for k, v in J['uv_Q'].items()}
    R = TO.Runner()
    # ------------------------------------------------------------------------------------------------ qsp_spectrum.pdf
    K = np.unique(np.concatenate([np.logspace(-5, 4, 9 * 60 + 1), np.linspace(1.15, 1.7, 1101), SQ2 - np.logspace(-8, -2, 61), SQ2 + np.logspace(-8, -2, 61)]))
    cache = os.path.join(HERE, 'figs_two_orders_cache.npz')
    F = dict(np.load(cache)) if os.path.exists(cache) and '--fresh' not in sys.argv else {}
    if 'PA' not in F or len(F['PA']) != len(K):
        F['PQ'] = R(K, order='Q'); F['PA'] = R(K); np.savez(cache, **F)
    PQ, PA = F['PQ'], F['PA']
    fig, ax = plt.subplots(1, 2, figsize=(11.5, 4.2))
    a = ax[0]
    a.loglog(K, PQ, color=CQ, lw=2.0, label=r'quenched, $P(K)$')
    a.loglog(K, PA, color=CA, lw=2.0, label=r'annealed, $P_A(K)$')
    m = K <= 1.5
    a.loglog(K[m], TO.ir_law_Q(K[m], Ac, Bc, M), '--', color='k', lw=0.9, label='infrared laws')
    m = K <= 0.6
    a.loglog(K[m], A.ir_law(K[m]), '--', color='k', lw=0.9)
    m = K >= 1.0
    a.loglog(K[m], uvQ[1] * K[m] ** -1.5 + uvQ[3] * K[m] ** -2.5, ':', color='k', lw=1.2, label='ultraviolet laws')
    a.loglog(K[m], uvA[1] * K[m] ** -1.5 + uvA[3] * K[m] ** -2.5, ':', color='k', lw=1.2)
    a.text(4.0e-3, 1.5e-5, r'$2A_cK\log\frac{1}{K}+\dots$', fontsize=9)
    a.text(2.2e-5, 1.25e-2, r'$\frac{2A_r}{\pi}\,/\log\frac{1}{K}+\dots$', fontsize=9)
    a.text(25, 3.0e-3, r'$\propto K^{-3/2}$', fontsize=9)
    a.set_xlim(1e-5, 1e4); a.set_ylim(1e-8, 0.1)
    a.set_xlabel('$K=kL$'); a.set_ylabel(r'$P(K)=(kL)^2E$')
    a.set_title('(a) spectral function in the two orders'); a.legend(frameon=False, fontsize=8.5, loc='lower center')
    b = ax[1]
    b.semilogx(K, K ** 1.5 * PQ, color=CQ, lw=1.8, label='quenched')
    b.semilogx(K, K ** 1.5 * PA, color=CA, lw=1.8, label='annealed')
    b.axhline(uvQ[1], ls=':', color='k', lw=0.9); b.axhline(uvA[1], ls=':', color='k', lw=0.9)
    b.axvline(SQ2, ls=':', color='gray', lw=0.8)
    b.text(1.6e3, uvQ[1] + 0.0015, r'$C_{\rm UV}$', fontsize=9); b.text(1.1e3, uvA[1] - 0.0052, r'$0.8727\,C_{\rm UV}$', fontsize=9)
    b.text(SQ2 * 1.08, 0.003, r'$\sqrt{2}$', color='gray', fontsize=9)
    b.set_xlim(1e-3, 1e4); b.set_ylim(0, 0.08)
    b.set_xlabel('$K=kL$'); b.set_ylabel(r'$K^{3/2}P(K)$')
    b.set_title(r'(b) compensated spectra $K^{3/2}P$'); b.legend(frameon=False, fontsize=8.5, loc='center right', bbox_to_anchor=(1.0, 0.42))
    ins = b.inset_axes([0.08, 0.26, 0.34, 0.42])
    mi = (K >= 1.2) & (K <= 1.65)
    ins.plot(K[mi], PQ[mi], color=CQ, lw=1.4); ins.plot(K[mi], PA[mi], color=CA, lw=1.4)
    ins.axvline(SQ2, ls=':', color='gray', lw=0.8)
    p1 = json.load(open(setup_paths.find('part1.json')))
    ins.plot([p1['maximum']['K']], [p1['maximum']['P']], 'o', color=CQ, ms=3.2, mew=0.8)
    ins.plot([J['maximum_A']['K']], [J['maximum_A']['P']], 'o', color=CA, ms=3.2, mew=0.8)
    ins.set_xlim(1.2, 1.65); ins.tick_params(labelsize=7)
    ins.set_title(r'$P$ and $P_A$, $1.2<K<1.65$', fontsize=8)
    plt.tight_layout(); save(fig, 'qsp_spectrum')
    # ------------------------------------------------------------------------------------------------ qsp_time.pdf
    T = np.logspace(0, 4, 801)
    fig, ax = plt.subplots(1, 2, figsize=(11.5, 4.4), sharey=True)
    outt = {}
    for a, order, col, ttl in ((ax[0], 'Q', CQ, '(a) quenched order'), (ax[1], 'A', CA, '(b) annealed order')):
        for kk in (0.1, 0.2, 0.5):
            ts = 2 / kk ** 2
            Tt = np.unique(np.concatenate([T, [ts]])); Lt = np.sqrt(Tt); Kt = kk * Lt
            key = 'time_%s_%g' % (order, kk)
            if key not in F or len(F[key]) != len(Kt):
                F[key] = R(Kt, order=order); np.savez(cache, **F)
            P = F[key]
            E = P / (8 * kk ** 2 * Lt ** 3)
            a.loglog(Tt, E, '-', color=col, lw=2.0)
            a.annotate(r'$k=%g$' % kk, xy=(Tt[-1], E[-1]), xytext=(4, -3), textcoords='offset points', fontsize=9, annotation_clip=False)
            if order == 'Q':
                m = Kt <= 1.0
                if m.sum() > 1: a.loglog(Tt[m], TO.ir_law_Q(Kt[m], Ac, Bc, M) / (8 * kk ** 2 * Lt[m] ** 3), '--', color='k', lw=0.9)
                u = uvQ
            else:
                m = Kt <= 1.0                       # guide of slope -3/2 through the first point (the infrared law is reached at kL << 0.1 only)
                if m.sum() > 1: a.loglog(Tt[m], E[0] * Tt[m] ** -1.5, '--', color='k', lw=0.9)
                u = uvA
            m = Kt >= 2.5
            a.loglog(Tt[m], (u[1] * Kt[m] ** -1.5 + u[3] * Kt[m] ** -2.5) / (8 * kk ** 2 * Lt[m] ** 3), ':', color='k', lw=1.2)
            j = int(np.argmin(np.abs(Tt - ts)))
            a.plot([ts], [E[j]], 'o', color=col, ms=5, zorder=4)
            outt['%s_%g' % (order, kk)] = dict(t_star=ts - 1, E_tstar=float(E[j]), E_t1=float(E[0]))
        a.set_xlim(1, 1e4); a.set_ylim(3e-11, 2.0); a.set_xlabel(r'$t+t_0$'); a.set_title(ttl + r' ($\widetilde\nu=t_0=1$)', fontsize=10)
        a.text(1.6, 2.5e-10, r'dotted: $\propto(t+t_0)^{-9/4}$', fontsize=9)
    ax[0].text(6, 6.0e-2, r'dashed: $\propto(t+t_0)^{-1}\log\frac{1}{kL}$', fontsize=9)
    ax[1].text(6, 2.5e-1, r'dashed: slope $-3/2$', fontsize=9)
    ax[0].set_ylabel(r'$E(k,t)\,/\,(\nu/\widetilde\nu)^{1/2}$')
    ax[1].tick_params(labelleft=True)
    plt.tight_layout(); plt.subplots_adjust(wspace=0.27, right=0.94); save(fig, 'qsp_time')
    # ------------------------------------------------------------------------------------------------ qsp_finite_size.pdf
    Ke, IA, IQ, aA, aQ = C['Ke'], C['IA'], C['IQ'], C['alphaA'], C['alphaQ']
    fig, ax = plt.subplots(1, 2, figsize=(11.5, 4.2))
    a = ax[0]
    m = (Ke >= 1e-6) & (Ke <= 30)
    a.loglog(Ke[m], IQ[m], color=CQ, lw=2.0, label=r'quenched, $I(x)$')
    a.loglog(Ke[m], IA[m], color=CA, lw=2.0, label=r'annealed, $I_A(x)$')
    xs = np.logspace(-6, -1.0, 200)
    l = np.log(SQ2 / xs) - GE; Lq = l + Q.KBAR
    a.loglog(xs, Ac * l ** 2 + 2 * Bc * Lq * (np.log(Lq) - 1) + 2 * M * l + 0.0484229 + zeta(3) * Bc / (6 * Lq ** 2), '--', color='k', lw=0.9, label='small-$x$ laws')
    lam = np.log(1 / xs) + A.Cpp - GE
    a.loglog(xs, (2 * A.Ar / np.pi) / (xs * lam) * (1 + 1 / lam + 2 / lam ** 2), '--', color='k', lw=0.9)
    a.text(2.5e-6, 0.09, r'$A_c\log^2\frac{1}{x}+\dots$', fontsize=9)
    a.text(1.5e-4, 3.5e2, r'$\frac{2A_r}{\pi}\,\frac{1}{x\log(1/x)}+\dots$', fontsize=9)
    a.set_xlim(1e-6, 30); a.set_ylim(1e-6, 2e4)
    a.set_xlabel(r'$x=k_0L$'); a.set_ylabel(r'$I(x)=\int_x^\infty P(K)\,K^{-2}\,dK$')
    a.set_title(r'(a) energy above the lowest wave number $k_0$'); a.legend(frameon=False, fontsize=8.5, loc='lower left')
    b = ax[1]
    m = (Ke >= 1e-6) & (Ke <= 1e3)
    b.semilogx(Ke[m], aQ[m], color=CQ, lw=2.0, label='quenched')
    b.semilogx(Ke[m], aA[m], color=CA, lw=2.0, label='annealed')
    for y, s_ in ((1.0, r'$1$'), (1.5, r'$3/2$'), (2.25, r'$9/4$')):
        b.axhline(y, ls=':', color='gray', lw=0.8); b.text(1.25e-6, y + 0.02, s_, color='gray', fontsize=9)
    b.axvline(SQ2, ls=':', color='gray', lw=0.8); b.text(SQ2 * 1.12, 1.03, r'$\sqrt{2}$', color='gray', fontsize=9)
    b.set_xlim(1e-6, 1e3); b.set_ylim(0.95, 2.35)
    b.set_xlabel(r'$x=k_0L=k_0\sqrt{\widetilde\nu\,(t+t_0)}$'); b.set_ylabel(r'$\alpha_E=-\,d\log\mathcal{E}/d\log(t+t_0)$')
    b.set_title('(b) decay index of the energy'); b.legend(frameon=False, fontsize=8.5, loc='center left')
    plt.tight_layout(); save(fig, 'qsp_finite_size')
    # ------------------------------------------------------------------------------------------------ qsp_orders_coord.pdf
    Rc, cA, cQ = C['Rc'], C['cA'], C['cQ']
    fig, ax = plt.subplots(1, 2, figsize=(11.5, 4.2))
    a = ax[0]
    o = np.argsort(Rc); Rc, cA, cQ = Rc[o], cA[o], cQ[o]
    m = (Rc >= 1e-3)
    a.loglog(Rc[m], cQ[m], color=CQ, lw=1.8, label=r'quenched, $c(R)$')
    a.loglog(Rc[m], cA[m], color=CA, lw=1.8, label=r'annealed, $c_A(R)$')
    Rl = np.logspace(np.log10(3.0), 4, 300)
    LR = np.log(SQ2 * Rl) + Q.KBAR
    a.loglog(Rl, (2 * Ac * np.log(SQ2 * Rl) + 2 * Bc * np.log(LR) + 2 * M + np.pi ** 2 / 12 * Bc / LR ** 2 + zeta(3) * Bc / LR ** 3) / Rl ** 2, ':', color='k', lw=1.2,
             label='large-$R$ laws')
    a.loglog(Rl, A.Ar / (Rl * (np.log(Rl) + A.Cpp)), ':', color='k', lw=1.2)
    a.axhline(0.125, color='gray', lw=0.6); a.text(1.3e-3, 0.125 * 1.25, r'$c(0)=c_A(0)=1/8$', color='gray', fontsize=9)
    a.text(6, 1.2e-8, r'$2A_c\log R/R^2+\dots$', fontsize=9); a.text(25, 4.0e-3, r'$A_r/[R\,(\log R+C^{\prime\prime})]$', fontsize=9)
    a.set_xlim(1e-3, 1e4); a.set_ylim(3e-10, 0.5)
    a.set_xlabel('$R=r/L$'); a.set_ylabel('vorticity correlation'); a.set_title('(a) vorticity correlation in the two orders')
    a.legend(frameon=False, fontsize=8.5, loc='lower left')
    b = ax[1]
    Rz, zA, zQ = C['Rz'], C['zA'], C['zQ']
    b.semilogx(Rz, zQ, color=CQ, lw=1.8, label='quenched')
    b.semilogx(Rz, zA, color=CA, lw=1.8, label='annealed')
    for y, s_ in ((2 / 3, r'$2/3$'), (1.0, r'$1$'), (2.0, r'$2$')):
        b.axhline(y, ls=':', color='gray', lw=0.8); b.text(1.25e-3, y + 0.03, s_, color='gray', fontsize=9)
    b.set_xlim(1e-3, 1e4); b.set_ylim(0, 2.15)
    b.set_xlabel('$R=r/L$'); b.set_ylabel(r'$\zeta_2=\partial\log D_v/\partial\log r$')
    b.set_title('(b) index of the velocity structure function'); b.legend(frameon=False, fontsize=8.5, loc='lower left')
    plt.tight_layout(); save(fig, 'qsp_orders_coord')
    R.close()
    json.dump(outt, open(os.path.join(HERE, 'figs_two_orders.json'), 'w'), indent=1)
    print('figures written to', OUT, '%.0fs' % (time.time() - t0)); print(outt)


if __name__ == '__main__':
    main()


==> anc/qsp_annealed/run_grid.py <==
"""The two orientation averages of the annealed order, Nbar(R) and Zbar(R) (annealed.py), with their logarithmic derivatives
R Nbar' and R Zbar', on the 17380 separations 1e-8 <= R <= 2000 used by the transform specA.py (geometric below R = 0.02, steps
0.02, 0.05, 0.1 and 0.2 beyond R = 0.02, 60, 300 and 500).  Writes gridA.npz in this folder; about two minutes on two cores."""
import setup_paths, os, sys, time
import numpy as np
from multiprocessing import Pool
import annealed as AN

def pointGZ(R):
    o = AN.objs()
    vG = o['G'].values(R); vZ = o['Z'].values(R)
    return np.array([vG[0], vG[1], vZ[0], vZ[1]])

def work(Rs):
    return np.array([pointGZ(r) for r in Rs])

def grid():
    return np.concatenate([np.geomspace(1e-8, 0.02, 81)[:-1], np.arange(0.02, 60 - 1e-9, 0.02), np.arange(60, 300 - 1e-9, 0.05),
                           np.arange(300, 500 - 1e-9, 0.1), np.arange(500, 2000 + 1e-9, 0.2)])

if __name__ == '__main__':
    t0 = time.time(); R = grid(); nproc = 2
    # interleave so that both processes get the same mix of small and large R
    with Pool(nproc) as pool:
        res = pool.map(work, [R[i::nproc] for i in range(nproc)])
    out = np.empty((len(R), 4))
    for i in range(nproc): out[i::nproc] = res[i]
    np.savez(os.path.join(setup_paths.HERE, 'gridA.npz'), R=R, Nbar=out[:, 0], RdN=out[:, 1], Zbar=out[:, 2], RdZ=out[:, 3])
    print('grid of %d radii, %.0f s' % (len(R), time.time() - t0))


==> anc/qsp_annealed/setup_paths.py <==
"""Locates the modules and the data of the quantum-pendulum computation that the programs of the two orders use:
    qsource_final.py with CA_dense.json          the source: 252 Floquet values of Ghat, 71 of Zhat, and their interpolation
    hankel.py                                    the Hankel transform of the quenched order and its panels
    coordF.py                                    the Abel averages
    spectrum_P_final.json, coord_c_final.json    the final tables of the quenched order
    part1.json, part2.json                       its threshold and infrared analysis (part1.json is read by the figures only)
    specB_fine.json                              the earlier fixed-separation spectrum (optional)
Two layouts are accepted.
  flat      these files are in the folder of this file: the ancillary files of the paper.
  archive   they are in the folder qsp of the computational archive, in final/, assemble/, coordinate/, spectrum/ and
            literal/specB_fine/; that folder is found beside this one (anc/qsp_annealed, anc/qsp) or through the environment
            variable QSP_DIR.
find(name) returns the path of a data file in either layout.  Nothing is written outside the folder of this file."""
import os, sys
sys.dont_write_bytecode = True
os.environ.setdefault('OMP_NUM_THREADS', '1'); os.environ.setdefault('OPENBLAS_NUM_THREADS', '1')
HERE = os.path.dirname(os.path.abspath(__file__))
FLAT = os.path.exists(os.path.join(HERE, 'qsource_final.py'))
_FOLDER = {'spectrum_P_final.json': 'final', 'coord_c_final.json': 'final', 'part1.json': 'spectrum', 'part2.json': 'spectrum',
           'specB_fine.json': os.path.join('literal', 'specB_fine')}
if FLAT:
    QSP = HERE
    if HERE not in sys.path:
        sys.path.insert(0, HERE)
else:
    QSP = os.environ.get('QSP_DIR', os.path.join(os.path.dirname(HERE), 'qsp'))
    if not os.path.exists(os.path.join(QSP, 'final', 'qsource_final.py')):
        raise SystemExit('setup_paths: qsource_final.py was found neither in %s nor in the folder qsp of the computational archive '
                         'at %s; set QSP_DIR' % (HERE, QSP))
    for d in ('final', 'assemble', 'coordinate', 'spectrum'):
        p = os.path.join(QSP, d)
        if p not in sys.path:
            sys.path.insert(0, p)


def find(name):
    """the path of the data file `name`: beside this file in the flat layout, in its folder of the archive otherwise"""
    return os.path.join(HERE, name) if FLAT else os.path.join(QSP, _FOLDER[name], name)


==> anc/qsp_annealed/specA.py <==
"""Spectrum of the conditional correlation with an annealed orientation (the ratio at a fixed separation, Eq. (cond-def-r) of the
Supplement):

    c_A(R) = Nbar(R)/Zbar(R) = int_0^oo P_A(K) sinc(KR) dK ,
    P_A(K) = (2K/pi) int_0^oo R c_A(R) sin(KR) dR = (2/pi) int_0^oo F(R) cos(KR) dR ,     F = d(R c_A)/dR = c_A + R c_A' ,
    K dP_A/dK = -(2K/pi) int_0^oo R F(R) sin(KR) dR

(one integration by parts: R c_A -> A_r/log R at infinity, so the first form converges only in the sense of Abel, the second one
absolutely; the derivative again in the sense of Abel, the amplitude R F falling as 1/log^2 R).  Parts:
  F_UV(R) = e^{-R^2/2} sum_{n<=7} q_n R^{n/2}, with q_n = (1 + n/2) k^A_n + q_{n-4}/2 from the small-R series c_A = sum k^A_n R^{n/2},
            so that F - F_UV = O(R^4): transformed in closed form (Kummer's M), which carries the ultraviolet laws K^{-3/2}, ...;
  F_T(R)  = chi(R) [F_S(R) + F_W(R)], the large-R law switched on smoothly between R1/4 and R1 (chi = erfc(-6 t)/2,
            t = log(R/R_m)/log 2, R_m = R1/2), so that nothing is cut at R1.  F_S from the large-R law of R c_A,
                R c_A = A_r/Lc [1 + (a_1 + a_2/Lc)/R + (second order)/R^2],  Lc = log R + C",  A_r = 16 M_1/sqrt(pi),
                M_1 = int_0^oo h Ghat dh,  C" = kbar - (3/2) log 2
            (A_r and C" derived, the corrections fitted on [R1/4, R1]); F_W the wave Re[e^{i(sqrt2 R - pi/4)} W(R)] with its derived
            leading amplitude, R c_A wave = Re[e^{i(sqrt2 R - pi/4)} 16 D]/(R^2 Lc), and a fitted 1/R correction.  F_T is integrated
            on logarithmic panels from R1/4 out to R = 1e18 (Gauss, or Levin collocation where the phase is large); in the derivative
            the boundary term at the far end is dropped (Abel);
  F - F_UV - F_T on the grid 0 < R <= R1 of run_grid.py (at R1 it is of the relative order 1e-8, the accuracy of the derivative
            of the fitted law, and it is tapered to zero on the last quarter of the grid): cubic spline, every interval integrated
            exactly against cos(KR) and R sin(KR).
"""
import setup_paths, json, os
import numpy as np
from numpy.polynomial.legendre import leggauss
from scipy.interpolate import CubicSpline
from scipy.special import gamma as Gam
import qsource_final as Q
import hankel as HK
import annealed as AN

SQ2 = np.sqrt(2.0); GE = np.euler_gamma
HERE = os.path.dirname(os.path.abspath(__file__))


def kummer_neg(a, b, x):
    """M(a, b, -x), x >= 0 (array)."""
    x = np.atleast_1d(np.asarray(x, float)); out = np.empty_like(x)
    lo = x <= 40.0
    if lo.any():                       # e^{-x} M(b - a, b, x), power series
        xl = x[lo]; s = np.ones_like(xl); term = np.ones_like(xl)
        for m in range(600):
            term = term * (b - a + m) * xl / ((b + m) * (m + 1)); s = s + term
            if m > 5 and np.all(np.abs(term) <= 1e-18 * np.abs(s)): break
        out[lo] = np.exp(-xl) * s
    hi = ~lo
    if hi.any():
        xh = x[hi]; d = b - a
        if abs(d - round(d)) < 1e-12 and round(d) <= 0:      # 1/Gamma(b-a) = 0: e^{-x} times a polynomial (exponentially small)
            n = int(round(-d)); s = np.ones_like(xh); term = np.ones_like(xh)
            for m in range(n):
                term = term * (d + m) * xh / ((b + m) * (m + 1)); s = s + term
            out[hi] = np.exp(-xh) * s
        else:                           # asymptotic series Gamma(b)/Gamma(b-a) x^{-a} sum (a)_m (1+a-b)_m/(m! x^m)
            s = np.ones_like(xh); term = np.ones_like(xh)
            for m in range(60):
                nxt = term * (a + m) * (1 + a - b + m) / ((m + 1) * xh)
                if np.all(np.abs(nxt) > np.abs(term)): break
                term = nxt; s = s + term
                if np.all(np.abs(term) < 1e-18 * np.abs(s)): break
            out[hi] = Gam(b) / Gam(d) * xh ** (-a) * s
    return out


def Tc(mu, K):
    """int_0^oo R^mu e^{-R^2/2} cos(KR) dR"""
    al = 0.5 * (mu + 1)
    return 2 ** (0.5 * (mu - 1)) * Gam(al) * kummer_neg(al, 0.5, 0.5 * np.asarray(K, float) ** 2)


def Ts(nu, K):
    """int_0^oo R^nu e^{-R^2/2} sin(KR) dR"""
    K = np.asarray(K, float)
    return K * 2 ** (0.5 * nu) * Gam(0.5 * nu + 1) * kummer_neg(0.5 * nu + 1, 1.5, 0.5 * K ** 2)


class Tail:
    """integrals int_{R1}^oo A(R) e^{i om R} dR of a smooth amplitude on logarithmic panels"""
    def __init__(self, R1, Rmax=1e18, dlog=0.1, n=20):
        m = int(np.ceil(np.log(Rmax / R1) / dlog))
        self.e = R1 * np.exp(dlog * np.arange(m + 1))
        t, wt, D, Ep, Em = HK.levin_setup(n)
        self.t, self.wt, self.D, self.Ep, self.Em, self.n = t, wt, D, Ep, Em, n
        tN, wN = leggauss(HK.NMID); bw = HK._bary(t)
        Im = np.zeros((HK.NMID, n))
        for i, x in enumerate(tN):
            r = bw / (x - t); Im[i] = r / r.sum()
        self.tN, self.wN, self.Imid = tN, wN, Im
        self.al, self.be = self.e[:-1], self.e[1:]
        self.half = 0.5 * (self.be - self.al); self.mid = 0.5 * (self.be + self.al)
        self.x = self.mid[:, None] + self.half[:, None] * t[None, :]
        self.w = self.half[:, None] * wt[None, :]

    def integral(self, A, om, drop_end=False):
        """A: amplitude at the nodes self.x (shape (panels, n)); om real.  drop_end: leave out the boundary term of the last panel
        (the value in the sense of Abel of an integral whose amplitude does not fall fast enough); needs |om| Rmax >> 1."""
        hl = self.half; ph = abs(om) * 2 * hl; tot = 0j
        g = ph <= HK.PHMAX
        if g.any():
            tot += np.sum(self.w[g] * A[g] * np.exp(1j * om * self.x[g]))
        mid = (ph > HK.PHMAX) & (ph <= HK.PHLEV)
        if mid.any():
            FN = A[mid] @ self.Imid.T
            xN = self.mid[mid][:, None] + hl[mid][:, None] * self.tN[None, :]
            tot += np.sum(hl[mid][:, None] * self.wN[None, :] * FN * np.exp(1j * om * xN))
        lv = ph > HK.PHLEV
        if lv.any():
            M = self.D[None, :, :] / hl[lv][:, None, None] + 1j * om * np.eye(self.n)[None, :, :]
            pp = np.linalg.solve(M, A[lv].astype(complex)[:, :, None])[:, :, 0]
            up = (pp @ self.Ep) * np.exp(1j * om * self.be[lv]); dn = (pp @ self.Em) * np.exp(1j * om * self.al[lv])
            if drop_end:
                assert lv[-1], 'the far end is not in the oscillating regime'
                up[-1] = 0.0
            tot += np.sum(up - dn)
        elif drop_end:
            raise ValueError('the far end is not in the oscillating regime')
        return tot


def filon(x, c, K):
    """sums over the intervals of int s(x) e^{iKx} dx and int x s(x) e^{iKx} dx for the cubic spline s (c: CubicSpline.c)."""
    d = np.diff(x); z = K * d
    J = np.empty((5, len(d)), complex)                  # J_k = int_0^d t^k e^{iKt} dt
    small = np.abs(z) < 0.7
    if small.any():
        zs = z[small]; ds = d[small]
        for k in range(5):
            s = np.zeros(len(zs), complex); term = np.ones(len(zs), complex)
            for m in range(40):
                s += term / (m + k + 1)
                term = term * (1j * zs) / (m + 1)
            J[k, small] = ds ** (k + 1) * s
    big = ~small
    if big.any():
        dl = d[big]; e = np.exp(1j * z[big]); iK = 1j * K
        J[0, big] = (e - 1) / iK
        for k in range(1, 5):
            J[k, big] = (dl ** k * e - k * J[k - 1, big]) / iK
    # phases accumulated from interval to interval (x[0] = 0 in every use): the neighbouring intervals then cancel their
    # boundary terms exactly; with exp(iK x_i) taken separately the rounding of K x_i (of the order 1e-10 rad at K x ~ 1e6)
    # would be left over, multiplied by x F
    ph = np.exp(1j * K * x[0]) * np.concatenate([[1.0 + 0j], np.cumprod(np.exp(1j * z[:-1]))])
    co = (c[3], c[2], c[1], c[0])
    i0 = sum(co[k] * J[k] for k in range(4))
    i1 = sum(co[k] * J[k + 1] for k in range(4))
    return np.sum(ph * i0), np.sum(ph * (x[:-1] * i0 + i1))


class SpectrumA:
    UVT = (0, 1, 2, 3, 4, 5, 6, 7)

    def __init__(self, grid=os.path.join(HERE, 'gridA.npz'), fit_lo=None, verbose=True, second=('1', 'i', 'ii', 'L', 'LL'), Rcut=None):
        S = Q.Source(); self.S = S
        d = np.load(grid); R = d['R']
        cA = d['Nbar'] / d['Zbar']; RdcA = cA * (d['RdN'] / d['Nbar'] - d['RdZ'] / d['Zbar'])
        if Rcut is not None:                              # (test) use the grid up to Rcut only
            m = R <= Rcut + 1e-9; R, cA, RdcA = R[m], cA[m], RdcA[m]
        self.R, self.cA, self.RdcA = R, cA, RdcA
        self.F = cA + RdcA
        self.R1 = R[-1]
        # ---- small R
        self.kA = AN.small_R_series(S)
        qs = {n: self.kA[n] * (1 + 0.5 * n) for n in range(8)}           # F = sum qs_n R^{n/2} + O(R^4)
        self.q = {}
        for n in range(8):                                                # e^{-R^2/2} sum q_n R^{n/2} = sum qs_n R^{n/2} + O(R^4)
            self.q[n] = qs[n] + (0.5 * self.q[n - 4] if n >= 4 else 0.0)
        Fuv = np.exp(-0.5 * R * R) * sum(self.q[n] * R ** (0.5 * n) for n in self.UVT)
        self.Fuv_grid = Fuv
        # ---- large R: derived constants
        c = S.constants(); self.cst = c
        self.Dc = complex(*c['D'])
        self.M1 = M1_moment(S)
        self.Ar = 16 * self.M1 / np.sqrt(np.pi)
        self.Cpp = Q.KBAR - 1.5 * np.log(2.0)
        # ---- fit of the corrections of the smooth tail and of the wave on [fit_lo, R1]
        lo = fit_lo if fit_lo is not None else self.R1 / 4
        m = R >= lo
        Rm = R[m]; L = np.log(Rm); Lc = L + self.Cpp
        lead = self.Ar / Lc
        e = np.exp(1j * (SQ2 * Rm - 0.25 * np.pi))
        y = Rm * cA[m] - lead - (16 * self.Dc * e).real / (Rm ** 2 * Lc)
        self.second = second
        cols = [lead / Rm, lead / (Lc * Rm)] + [lead * self._sec(k, L, Lc) / Rm ** 2 for k in second]
        cols += [(e / (Rm ** 3 * Lc)).real, -(e / (Rm ** 3 * Lc)).imag]
        Mx = np.vstack(cols).T
        sc = np.abs(Mx).max(0)
        coef, *_ = np.linalg.lstsq(Mx / sc, y, rcond=None); coef = coef / sc
        self.a1, self.a2 = coef[0], coef[1]
        self.b = coef[2:2 + len(second)]
        self.w1 = coef[-2] + 1j * coef[-1]
        res = (Mx @ coef - y) / (Rm * cA[m])
        self.fit_rms = float(np.sqrt(np.mean(res ** 2))); self.fit_max = float(np.max(np.abs(res))); self.fit_lo = lo
        if verbose:
            print('M_1 = %.10f, A_r = 16 M_1/sqrt(pi) = %.9f, C" = %.9f' % (self.M1, self.Ar, self.Cpp))
            print('tail fit on [%g, %g]: a_1 = %.6f, a_2 = %.6f, second order %s, w_1 = %.5f%+.5fi; relative residual rms %.1e, max %.1e'
                  % (lo, self.R1, self.a1, self.a2, np.round(self.b, 4), self.w1.real, self.w1.imag, self.fit_rms, self.fit_max))
        self.R0 = self.R1 / 4; self.Rm = self.R1 / 2
        self.tail = Tail(self.R0)
        xn = self.tail.x; ch = self.chi(xn)
        self.FS_nodes = ch * self.F_smooth(xn)
        self.W_nodes = ch * self.W_amp(xn) * np.exp(-0.25j * np.pi)
        m = R > self.R0
        FT = np.zeros_like(R)
        FT[m] = self.chi(R[m]) * (self.F_smooth(R[m]) + (np.exp(1j * (SQ2 * R[m] - 0.25 * np.pi)) * self.W_amp(R[m])).real)
        self.Frem = self.F - Fuv - FT
        self.end_mismatch = float(abs(self.Frem[-1] / self.F[-1]))
        # the remainder is tapered to zero on the last quarter of the grid, where it is of the relative order end_mismatch
        Ra = 0.75 * self.R1; mt = R > Ra
        from scipy.special import erfc
        self.Frem[mt] *= 0.5 * erfc(6.0 * (2 * (R[mt] - Ra) / (self.R1 - Ra) - 1))
        self.x = np.concatenate([[0.0], R])
        self.spl = CubicSpline(self.x, np.concatenate([[0.0], self.Frem]))
        if verbose:
            print('remainder at R1 relative to F: %.1e' % self.end_mismatch)

    def chi(self, R):
        from scipy.special import erfc
        return 0.5 * erfc(-6.0 * np.log(np.asarray(R, float) / self.Rm) / np.log(2.0))

    @staticmethod
    def _sec(k, L, Lc):
        return {'1': 1.0 + 0 * L, 'i': 1 / Lc, 'ii': 1 / Lc ** 2, 'L': L, 'LL': L * L, 'iii': 1 / Lc ** 3}[k]

    @staticmethod
    def _dsec(k, L, Lc):
        return {'1': 0 * L, 'i': -1 / Lc ** 2, 'ii': -2 / Lc ** 3, 'L': 1.0 + 0 * L, 'LL': 2 * L, 'iii': -3 / Lc ** 4}[k]

    # ---- the large-R model of f = R c_A (smooth part), its derivative F_S = f', and the wave
    def f_smooth(self, R):
        L = np.log(R); Lc = L + self.Cpp
        u = self.a1 + self.a2 / Lc
        v = sum(b * self._sec(k, L, Lc) for b, k in zip(self.b, self.second))
        return self.Ar / Lc * (1 + u / R + v / R ** 2)

    def F_smooth(self, R):
        L = np.log(R); Lc = L + self.Cpp; A = self.Ar
        u = self.a1 + self.a2 / Lc; du = -self.a2 / Lc ** 2
        v = sum(b * self._sec(k, L, Lc) for b, k in zip(self.b, self.second))
        dv = sum(b * self._dsec(k, L, Lc) for b, k in zip(self.b, self.second))
        br = 1 + u / R + v / R ** 2
        dbr = (du - u) / R + (dv - 2 * v) / R ** 2            # d br / d log R
        return (-A / Lc ** 2 * br + A / Lc * dbr) / R

    def wave_f(self, R):
        """the wave of R c_A (real)"""
        Lc = np.log(R) + self.Cpp
        return (np.exp(1j * (SQ2 * R - 0.25 * np.pi)) * (16 * self.Dc / R ** 2 + self.w1 / R ** 3)).real / Lc

    def W_amp(self, R):
        """complex W(R): the wave part of F is Re[e^{i(sqrt2 R - pi/4)} W]."""
        Lc = np.log(R) + self.Cpp
        B = (16 * self.Dc / R ** 2 + self.w1 / R ** 3) / Lc
        dB = ((-32 * self.Dc / R ** 2 - 3 * self.w1 / R ** 3) / Lc - (16 * self.Dc / R ** 2 + self.w1 / R ** 3) / Lc ** 2) / R
        return 1j * SQ2 * B + dB

    def cA_large(self, R):
        """c_A beyond the grid, from the fitted law"""
        R = np.asarray(R, float)
        return (self.f_smooth(R) + self.wave_f(R)) / R

    # ---- the spectrum and its derivative
    def parts(self, K, deriv=False):
        K = float(K)
        uv = (2 / np.pi) * sum(self.q[n] * Tc(0.5 * n, K)[0] for n in self.UVT)
        g0, g1 = filon(self.x, self.spl.c, K)
        ts = self.tail.integral(self.FS_nodes, K)
        twp = self.tail.integral(self.W_nodes, SQ2 + K); twm = self.tail.integral(self.W_nodes, SQ2 - K)
        P = (uv, (2 / np.pi) * g0.real, (2 / np.pi) * ts.real, (2 / np.pi) * 0.5 * (twp + twm).real)
        if not deriv:
            return P
        duv = -(2 / np.pi) * K * sum(self.q[n] * Ts(0.5 * n + 1, K)[0] for n in self.UVT)
        xn = self.tail.x
        dts = self.tail.integral(self.FS_nodes * xn, K, drop_end=True)
        # R Re[e^{i a R} Wc] sin(KR) = (1/2) Im[ Wc R e^{i(a+K)R} ] - (1/2) Im[ Wc R e^{i(a-K)R} ]
        dwp = self.tail.integral(self.W_nodes * xn, SQ2 + K); dwm = self.tail.integral(self.W_nodes * xn, SQ2 - K)
        D = (duv, -(2 / np.pi) * K * g1.imag, -(2 / np.pi) * K * dts.imag, -(2 / np.pi) * K * 0.5 * (dwp.imag - dwm.imag))
        return P, D

    def P(self, K):
        K = np.atleast_1d(np.asarray(K, float))
        return np.array([sum(self.parts(k)) for k in K])

    def P_and_KdP(self, K):
        K = np.atleast_1d(np.asarray(K, float)); P = np.empty_like(K); D = np.empty_like(K)
        for i, k in enumerate(K):
            p, d = self.parts(k, deriv=True); P[i] = sum(p); D[i] = sum(d)
        return P, D

    # ---- laws
    def uv_coefs(self):
        """coefficients of K^{-1-n/2} in P_A, n = 1, 3, 5, 6, 7, from the series c_A = sum k^A_n R^{n/2}:
        (2/pi) (1 + n/2) k^A_n Gamma(1 + n/2) cos(pi (1 + n/2)/2)   (zero for n = 0, 4, 8; k^A_2 = 0)"""
        out = {}
        for n in (1, 3, 5, 6, 7):
            mu = 0.5 * n
            out[n] = (2 / np.pi) * self.kA[n] * (1 + mu) * Gam(mu + 1) * np.cos(0.5 * np.pi * (mu + 1))
        return out

    def uv_law(self, K, nterms=5):
        u = self.uv_coefs(); K = np.asarray(K, float)
        return sum(u[n] * K ** (-1 - 0.5 * n) for n in (1, 3, 5, 6, 7)[:nterms])

    def ir_series(self, K, order=4):
        """(2 A_r/pi) sum_{n<order} e_n/Lam^{n+1},  Lam = log(1/K) + C",  sum e_n s^n/n! = Gamma(1 - s) cos(pi s/2):
        e = 1, gamma, gamma^2 - pi^2/12, ...  (the asymptotic series of the sine transform of A_r/(log R + C"))"""
        from scipy.special import zeta
        Lam = np.log(1 / np.asarray(K, float)) + self.Cpp
        # log of the generating function: gamma s - (pi^2/24) s^2 + (zeta(3)/3) s^3 + (zeta(4)/4 - pi^4/192) s^4 + ...
        lg = [0.0, GE, -np.pi ** 2 / 24, zeta(3) / 3, zeta(4) / 4 - np.pi ** 4 / 192, zeta(5) / 5]
        # exponentiate the series
        e = np.zeros(6); e[0] = 1.0
        for n in range(1, 6):
            e[n] = sum(k * lg[k] * e[n - k] for k in range(1, n + 1)) / n
        fact = [1, 1, 2, 6, 24, 120]
        return (2 * self.Ar / np.pi) * sum(e[n] * fact[n] / Lam ** (n + 1) for n in range(order))

    def ir_law(self, K):
        """the two leading terms in closed form: (2 A_r/pi)[1/(Lam - gamma) - (pi^2/12)/Lam^3]"""
        Lam = np.log(1 / np.asarray(K, float)) + self.Cpp
        return (2 * self.Ar / np.pi) * (1 / (Lam - GE) - (np.pi ** 2 / 12) / Lam ** 3)


def M1_moment(S):
    """M_1 = int_0^oo g(h) dh, g = h Ghat (Gauss panels of hankel.Panels; beyond h = 40 the smooth part by Gauss and the
    oscillating part Re[G_osc e^{2ih}] by Levin collocation at frequency 2)."""
    pan = HK.Panels(S, n=20)
    x = pan.x
    small = pan.be <= 40.0
    tot = np.sum(pan.w[small] * S.g(x[small].ravel()).reshape(x[small].shape))
    big = ~small
    xb = x[big]
    gs, _, Go, _ = S.split(xb.ravel())
    tot += np.sum(pan.w[big] * gs.reshape(xb.shape))
    Go = Go.reshape(xb.shape)
    hl = pan.half[big]
    M = pan.D[None, :, :] / hl[:, None, None] + 2j * np.eye(pan.n)[None, :, :]
    pp = np.linalg.solve(M, Go.astype(complex)[:, :, None])[:, :, 0]
    tot += np.sum((pp @ pan.Ep) * np.exp(2j * pan.be[big]) - (pp @ pan.Em) * np.exp(2j * pan.al[big])).real
    return float(tot)


if __name__ == '__main__':
    import time
    t0 = time.time(); A = SpectrumA(); print('setup %.1fs' % (time.time() - t0))
    u = A.uv_coefs(); print('UV coefficients:', {k: '%.6f' % v for k, v in u.items()})
    for K in (1e-8, 1e-6, 1e-4, 1e-3, 0.01, 0.1, 0.5, 1.0, 1.4, 1.5, 2.0, 5.0, 10.0, 100.0, 1e3, 1e4):
        t1 = time.time(); p, d = A.parts(K, deriv=True); P = sum(p); D = sum(d)
        h = 1e-4 * K; Dn = K * (A.P([K + h])[0] - A.P([K - h])[0]) / (2 * h)
        print('K=%-7g P_A=%.10e KdP/dK=%+.8e (finite difference %+.8e; parts %s) n=%.6f | IR series %.6e UV law %.6e (%.2fs)'
              % (K, P, D, Dn, ' '.join('%+.2e' % v for v in d), 2 - D / P, A.ir_series(K), A.uv_law(K), time.time() - t1))


==> anc/qsp_annealed/two_orders.json <==
{
 "table": [
  {
   "K": 1e-08,
   "P": 1.7214737406760561e-09,
   "n": 1.0573503573179144,
   "PA": 0.004449800254829141,
   "nA": 1.9514673626576728
  },
  {
   "K": 1e-06,
   "P": 1.2734537917168967e-07,
   "n": 1.0750714623226088,
   "PA": 0.005730024139776758,
   "nA": 1.9375529325751961
  },
  {
   "K": 0.0001,
   "P": 8.443437597316896e-06,
   "n": 1.1068349150007535,
   "PA": 0.00804010904359173,
   "nA": 1.9126045766737116
  },
  {
   "K": 0.001,
   "P": 6.414635930917905e-05,
   "n": 1.1336236543099694,
   "PA": 0.010057294659992267,
   "nA": 1.8916923140508795
  },
  {
   "K": 0.01,
   "P": 0.0004515342369405972,
   "n": 1.1742339851667487,
   "PA": 0.013303095982357483,
   "nA": 1.8655559817723781
  },
  {
   "K": 0.03,
   "P": 0.0011030911915211417,
   "n": 1.2005006264006195,
   "PA": 0.015484219442930719,
   "nA": 1.860238821895507
  },
  {
   "K": 0.1,
   "P": 0.0028310278172004504,
   "n": 1.2346072638697487,
   "PA": 0.018156132080719877,
   "nA": 1.8828718882752091
  },
  {
   "K": 0.3,
   "P": 0.006447789692470805,
   "n": 1.265550690582457,
   "PA": 0.019976208851950197,
   "nA": 1.9495898316200013
  },
  {
   "K": 0.5,
   "P": 0.009367400978750237,
   "n": 1.2692421514312047,
   "PA": 0.02033024823891396,
   "nA": 1.9779974078717446
  },
  {
   "K": 0.7,
   "P": 0.011999230544720076,
   "n": 1.2554975769089582,
   "PA": 0.020476311275502552,
   "nA": 1.9747637224098018
  },
  {
   "K": 1.0,
   "P": 0.015770254147719286,
   "n": 1.2007904902311675,
   "PA": 0.020804810087260896,
   "nA": 1.923912595504612
  },
  {
   "K": 1.2,
   "P": 0.01836203359647722,
   "n": 1.1146448458200116,
   "PA": 0.021223576689733556,
   "nA": 1.8445589321657805
  },
  {
   "K": 1.6,
   "P": 0.02252846736868653,
   "n": 2.298071281391582,
   "PA": 0.021663573544556825,
   "nA": 2.6039917440381246
  },
  {
   "K": 2.0,
   "P": 0.0193880998843444,
   "n": 2.9361538218868697,
   "PA": 0.017823001689031157,
   "nA": 3.066891424450473
  },
  {
   "K": 3.0,
   "P": 0.012115290789419668,
   "n": 3.298364893874063,
   "PA": 0.010811555504093975,
   "nA": 3.3371932744800805
  },
  {
   "K": 5.0,
   "P": 0.006027522769788623,
   "n": 3.41329215444042,
   "PA": 0.00531303454049291,
   "nA": 3.427894072641126
  },
  {
   "K": 10.0,
   "P": 0.0022149642166821243,
   "n": 3.4657474784809974,
   "PA": 0.001940622267398889,
   "nA": 3.470635982182564
  },
  {
   "K": 30.0,
   "P": 0.0004353901682755418,
   "n": 3.4901934352228396,
   "PA": 0.0003803906144240748,
   "nA": 3.4914232349675123
  },
  {
   "K": 100.0,
   "P": 7.202228781425084e-05,
   "n": 3.497203583538775,
   "PA": 6.287403033744605e-05,
   "nA": 3.4975276929241583
  },
  {
   "K": 1000.0,
   "P": 2.283229768945023e-06,
   "n": 3.4997255981514943,
   "PA": 1.992644881914738e-06,
   "nA": 3.4997567455050262
  },
  {
   "K": 10000.0,
   "P": 7.221988212498458e-08,
   "n": 3.4999725928106953,
   "PA": 6.302675244451026e-08,
   "nA": 3.499975717362796
  }
 ],
 "maximum_A": {
  "K": 1.4509196041029617,
  "P": 0.022449025729281355
 },
 "P_A_sqrt2": 0.022292803447644307,
 "crossings": [
  1.4527886155549496
 ],
 "nA_range_below_1.2": {
  "min": 1.8512754895140688,
  "Kmin": 1.1885022274370214,
  "max": 1.9799474224552056,
  "Kmax": 0.5623413251903491
 },
 "positive_A": true,
 "min_PA_over_PQ": 0.8727063876377334,
 "max_PA_over_PQ": 2584878.3804751015,
 "constants_A": {
  "M1": 0.015931166039844544,
  "Ar": 0.14381116693520082,
  "Cpp": 2.696377977421286,
  "two_Ar_over_pi": 0.09155303235820379,
  "lam_shift": 2.1191623125197534,
  "uv": {
   "1": 0.06302828326735836,
   "3": -0.015307768674626143,
   "5": -0.011493805133970785,
   "6": -0.0016822714615566964,
   "7": -0.009980980420474473
  },
  "kA": [
   0.125,
   -0.10532565129294165,
   0.0,
   0.010232236208354293,
   0.006720545533854939,
   -0.0021951007186217235,
   -0.00011010440968688086,
   -0.0004235954748021116
  ],
  "fit": {
   "lo": 499.9999999999787,
   "R1": 1999.9999999999147,
   "a1": -0.5627238996929054,
   "a2": -1.08136990042743,
   "second": [
    "1",
    "i",
    "ii",
    "L",
    "LL"
   ],
   "b": [
    6.319808832478658,
    -37.74204283502668,
    77.38619871882463,
    -0.5231082564873105,
    0.021569398831752372
   ],
   "w1": [
    0.1229906849600163,
    -0.2231781403794112
   ],
   "rms": 4.4239317275385865e-12,
   "max": 2.632610828390222e-11,
   "end_mismatch": 3.4044724399671434e-08
  }
 },
 "uv_Q": {
  "1": 0.07222185987565219,
  "3": -0.019777423123220398,
  "5": -0.01744221124124899,
  "6": -0.0038102736127217113,
  "7": -0.015527061436778577
 },
 "uv_ratio": 0.8727036852260127,
 "sum_rule_A": {
  "core": 0.12373944454103619,
  "uv_tail": 0.0012605554597077092,
  "below": 4.002546196424743e-12,
  "total": 0.12500000000474645,
  "rel": 3.797162584362468e-11
 },
 "sum_rule_Q": {
  "core": 0.12355557598807392,
  "uv_tail": 0.0014444240118652919,
  "below": 9.754920171618251e-20,
  "total": 0.1249999999999392,
  "rel": -4.863887070882811e-13
 },
 "back_transform": [
  {
   "R": 0.3,
   "from_spectrum": 0.06948053860139407,
   "direct": 0.06948053860052757,
   "rel": 1.2471135235614383e-11
  },
  {
   "R": 3.0,
   "from_spectrum": 0.009672443120932253,
   "direct": 0.009672443092031207,
   "rel": 2.987977865132052e-09
  },
  {
   "R": 10.0,
   "from_spectrum": 0.002678855185903302,
   "direct": 0.00267885518534875,
   "rel": 2.0701063085937221e-10
  }
 ],
 "uv_check": [
  {
   "K": 10.0,
   "P": 0.001940622267398889,
   "two": -0.002108084982252678,
   "three": -0.00023954550523863638,
   "five": 9.72621981620847e-06
  },
  {
   "K": 30.0,
   "P": 0.0003803906144240748,
   "two": -0.00021542997705181754,
   "three": -1.1156853405580591e-05,
   "five": 2.1710307041011845e-07
  },
  {
   "K": 100.0,
   "P": 6.287403033744605e-05,
   "two": -1.8691679099847036e-05,
   "three": -4.113406103511963e-07,
   "five": 1.4967108219465786e-08
  },
  {
   "K": 300.0,
   "P": 1.2119954662501722e-05,
   "two": -1.9941980432536255e-06,
   "three": 3.366019596384717e-08,
   "five": 5.6666066061694664e-08
  },
  {
   "K": 1000.0,
   "P": 1.992644881914738e-06,
   "two": -1.8331788520509207e-07,
   "three": -9.141019052805177e-10,
   "five": 8.853429100952326e-11
  },
  {
   "K": 10000.0,
   "P": 6.302675244451026e-08,
   "two": -7.295414272689982e-10,
   "three": 1.094097701326291e-09,
   "five": 1.0969252173254063e-09
  }
 ],
 "ir_check": [
  {
   "K": 1e-12,
   "P": 0.0030748014864792183,
   "Lam": 30.327399093349833,
   "lead": -0.07201430021686483,
   "closed": 3.484027645317411e-05,
   "order1": 0.01854334489364029,
   "order2": -0.0004803245050162275,
   "order3": 4.1741213865575943e-05,
   "order4": 4.804235878008711e-07,
   "order5": 5.707622730000139e-08,
   "withK": 5.7077169213215484e-08
  },
  {
   "K": 1e-10,
   "P": 0.003636784473242307,
   "Lam": 25.722228907361743,
   "lead": -0.08533824617010966,
   "closed": 5.703967593939652e-05,
   "order1": 0.021770664476469692,
   "order2": -0.0006549815044603058,
   "order3": 6.835446043407245e-05,
   "order4": 9.396857656440716e-07,
   "order5": 1.2417548345133866e-07,
   "withK": 1.2427074147502992e-07
  },
  {
   "K": 1e-08,
   "P": 0.004449800254829141,
   "Lam": 21.117058721373652,
   "lead": -0.10468995119831714,
   "closed": 0.00010296627390626867,
   "order1": 0.026363527883632498,
   "order2": -0.0009447422907705727,
   "order3": 0.0001234282444775303,
   "order4": 2.129235614489744e-06,
   "order5": 3.4199528475831187e-07,
   "withK": 3.516778968037926e-07
  },
  {
   "K": 1e-06,
   "P": 0.005730024139776758,
   "Lam": 16.51188853538556,
   "lead": -0.13532947012887897,
   "closed": 0.0002142337141803896,
   "order1": 0.033428576465761584,
   "order2": -0.0014773586787445447,
   "order3": 0.00025708875170593615,
   "order4": 5.0615919267027465e-06,
   "order5": 3.1314401116588897e-07,
   "withK": 1.3063479802344347e-06
  },
  {
   "K": 1e-05,
   "P": 0.006691940007101382,
   "Lam": 14.209303442391516,
   "lead": -0.15847892163337085,
   "closed": 0.00032761603491304747,
   "order1": 0.038609030525056376,
   "order2": -0.0019347511301925913,
   "order3": 0.0003949397425477841,
   "order4": 1.384368599532948e-06,
   "order5": -7.230943505631693e-06,
   "withK": 2.890551001000219e-06
  },
  {
   "K": 0.0001,
   "P": 0.00804010904359173,
   "Lam": 11.906718349397469,
   "lead": -0.19115578138851086,
   "closed": 0.00047001431536597416,
   "order1": 0.04563782776673908,
   "order2": -0.002708994101212503,
   "order3": 0.0005846436950547318,
   "order4": -7.98117464135828e-05,
   "order5": -9.716537633630562e-05,
   "withK": 6.735543526259491e-06
  },
  {
   "K": 0.001,
   "P": 0.010057294659992267,
   "Lam": 9.604133256403422,
   "lead": -0.24116844095317236,
   "closed": 6.849045534274012e-06,
   "order1": 0.055034395098602085,
   "order2": -0.004779131042958684,
   "order3": 0.00022582322776609765,
   "order4": -0.0010273604413773008,
   "order5": -0.001067911951737499,
   "withK": 1.2096550305207288e-05
  },
  {
   "K": 0.01,
   "P": 0.013303095982357483,
   "Lam": 7.301548163409378,
   "lead": -0.3308466205729006,
   "closed": -0.008840071421408857,
   "order1": 0.06095006943740122,
   "order2": -0.016777479338346835,
   "order3": -0.008343083912912386,
   "order4": -0.011126426265376965,
   "order5": -0.011244700905779892,
   "withK": 0.0002594281368779594
  },
  {
   "K": 0.1,
   "P": 0.018156132080719877,
   "Lam": 4.998963070415332,
   "lead": -0.5433680567572108,
   "closed": -0.0968177071401285,
   "order1": -0.00864197028457181,
   "order2": -0.11126195637889269,
   "order3": -0.09538330797807426,
   "order4": -0.10306329174189166,
   "order5": -0.10353705426524529,
   "withK": 0.029988651681400302
  }
 ],
 "tail_sensitivity": {
  "second order 3 terms": {
   "K": [
    1e-08,
    1e-06,
    0.0001,
    0.01,
    0.3,
    1.0,
    1.4,
    1.5,
    3.0,
    30.0,
    300.0
   ],
   "rel": [
    -4.1677772344428377e-13,
    -1.1971756919137988e-11,
    -3.268596504568677e-11,
    -3.2307490016592055e-14,
    0.0,
    0.0,
    8.881784197001252e-16,
    0.0,
    0.0,
    0.0,
    0.0
   ],
   "fit_rms": 4.424916867199076e-12
  },
  "fit from R = 1000": {
   "K": [
    1e-08,
    1e-06,
    0.0001,
    0.01,
    0.3,
    1.0,
    1.4,
    1.5,
    3.0,
    30.0,
    300.0
   ],
   "rel": [
    2.376765451117535e-12,
    8.975487020279616e-11,
    6.655054285431561e-11,
    -4.440892098500626e-15,
    0.0,
    0.0,
    -2.511579832997768e-11,
    2.0294876890147862e-13,
    0.0,
    -1.7197354651443675e-13,
    0.0
   ],
   "fit_rms": 4.957928069070644e-13
  },
  "grid cut at R = 1000": {
   "K": [
    1e-08,
    1e-06,
    0.0001,
    0.01,
    0.3,
    1.0,
    1.4,
    1.5,
    3.0,
    30.0,
    300.0
   ],
   "rel": [
    3.1657787502581414e-11,
    6.426748022647644e-10,
    3.4829490402898955e-09,
    7.042366689802293e-12,
    2.367661622315609e-12,
    -5.317413176442187e-12,
    3.4328140330330825e-10,
    -3.361300127124878e-11,
    -2.3292479056635784e-13,
    -3.0648341309280625e-08,
    -1.1102230246251565e-15
   ],
   "fit_rms": 7.338257966631425e-11
  }
 },
 "specB": {
  "key": "1500",
  "n": 33,
  "max_rel": 9.450223891505072e-05,
  "Kmin": 1.0,
  "Kmax": 2.0
 },
 "threshold": {
  "a2": 0.03599420206081534,
  "kap2": 0.017752599940299298,
  "a2A": 0.02291462072250899,
  "kap2A": 0.011301656132926078,
  "fits": {
   "1e-12_1e-06": {
    "n": 61,
    "a2A": 0.02291822265098183,
    "rel_a2": 0.00015718909409234705,
    "resid_sym": 1.7258162609418148e-07,
    "resid_single_log": 0.00042976990696007994,
    "kap2A": 0.011304772372221416,
    "rel_kap2": 0.0002757329774225603,
    "resid_anti": 1.2245486117842298e-07
   },
   "1e-12_1e-04": {
    "n": 81,
    "a2A": 0.02292016530787021,
    "rel_a2": 0.00024196714527224827,
    "resid_sym": 5.018463214677416e-07,
    "resid_single_log": 0.0010913221024195958,
    "kap2A": 0.011308673475386857,
    "rel_kap2": 0.000620912756346792,
    "resid_anti": 7.467566632141098e-07
   },
   "1e-10_1e-05": {
    "n": 51,
    "a2A": 0.0229201734994136,
    "rel_a2": 0.0002423246263532075,
    "resid_sym": 1.457469841550929e-07,
    "resid_single_log": 0.00038052176063052556,
    "kap2A": 0.011306717437315598,
    "rel_kap2": 0.0004478374080745251,
    "resid_anti": 2.2845980826829548e-07
   },
   "1e-12_1e-08": {
    "n": 41,
    "a2A": 0.02291708809122157,
    "rel_a2": 0.0001076766114727068,
    "resid_sym": 6.722873723691292e-08,
    "resid_single_log": 0.00013631086023667416,
    "kap2A": 0.011303566090315489,
    "rel_kap2": 0.00016899800940195497,
    "resid_anti": 3.1342470007810624e-08
   }
  },
  "kap2A_with_kbar_unshifted": 0.011735959628500854,
  "rows": [
   {
    "d": 1e-12,
    "L": 29.750183428448306,
    "left": 0.04227308776715708,
    "right": 0.04151253051881294,
    "sym_rem": -0.03586337174454382,
    "antiL": 0.011313358823037021
   },
   {
    "d": 1e-10,
    "L": 25.145013242460212,
    "left": 0.038493141515149064,
    "right": 0.03759289531166892,
    "sym_rem": -0.03586373700887122,
    "antiL": 0.011318351353991361
   },
   {
    "d": 1e-08,
    "L": 20.53984305647212,
    "left": 0.03396557070262722,
    "right": 0.03286258863758683,
    "sym_rem": -0.03586463989805368,
    "antiL": 0.011327539255016589
   },
   {
    "d": 1e-06,
    "L": 15.934672870484027,
    "left": 0.02832152581984668,
    "right": 0.026897101060973157,
    "sym_rem": -0.035866866923401054,
    "antiL": 0.011348871280633844
   },
   {
    "d": 0.0001,
    "L": 11.329502684495935,
    "left": 0.02083753591809345,
    "right": 0.018807976245604027,
    "sym_rem": -0.03587384164045373,
    "antiL": 0.011496950878906799
   },
   {
    "d": 0.001,
    "L": 9.02691759150189,
    "left": 0.015989495256612682,
    "right": 0.013312942862903592,
    "sym_rem": -0.03588142429785872,
    "antiL": 0.01208050894367454
   },
   {
    "d": 0.01,
    "L": 6.724332498507844,
    "left": 0.010212209475945434,
    "right": 0.005816353631083392,
    "sym_rem": -0.035863262085272324,
    "antiL": 0.014779598158180743
   }
  ],
  "neg_window": {
   "left": 8.407711050248629e-08,
   "right": 3.119247715508884e-08
  },
  "n_pm1e-3": [
   0.9855488634981124,
   1.1554515403434493
  ]
 },
 "quenched_c_check": 1.5543122344752192e-15,
 "positive_cA": true,
 "small_R": {
  "kA": [
   0.125,
   -0.10532565129294165,
   0.0,
   0.010232236208354293,
   0.006720545533854939,
   -0.0021951007186217235,
   -0.00011010440968688086,
   -0.0004235954748021116
  ],
  "rows": [
   {
    "R": 0.0001,
    "c": 0.12394675378629262,
    "series": 0.12394675378629263,
    "rel": -1.1102230246251565e-16
   },
   {
    "R": 0.001,
    "c": 0.12166964068146323,
    "series": 0.12166964068146306,
    "rel": 1.3322676295501878e-15
   },
   {
    "R": 0.01,
    "c": 0.11447831705945215,
    "series": 0.11447831705799642,
    "rel": 1.2716050434846693e-11
   },
   {
    "R": 0.1,
    "c": 0.092076710211459,
    "series": 0.09207669618743088,
    "rel": 1.5230811589717064e-07
   }
  ],
  "kQ": [
   0.125,
   -0.16421161668888165,
   0.0,
   0.030927297031483655,
   0.028886886542639833,
   -0.012690733632109437,
   -0.0011974534709918614,
   -0.003964198918724126
  ]
 },
 "large_R": [
  {
   "R": 10.0,
   "c": 0.00267885518534875,
   "lead": -0.06881374875547519,
   "law": -0.0015782942572909464,
   "cQ": 0.0003290399547718623
  },
  {
   "R": 30.0,
   "c": 0.0007672134328145357,
   "lead": -0.024107413328555927,
   "law": -1.551173963854069e-05,
   "cQ": 4.43187618659606e-05
  },
  {
   "R": 100.0,
   "c": 0.00019556560452582952,
   "lead": -0.0070787192798317244,
   "law": -4.416594423517495e-08,
   "cQ": 4.94798543747104e-06
  },
  {
   "R": 300.0,
   "c": 5.693547753349995e-05,
   "lead": -0.002301788749369038,
   "law": 4.198013048295479e-10,
   "cQ": 6.517405255680609e-07
  },
  {
   "R": 1000.0,
   "c": 1.496378589861546e-05,
   "lead": -0.0006743088640065453,
   "law": 7.317479955304407e-12,
   "cQ": 6.903487389788217e-08
  },
  {
   "R": 3000.0,
   "c": 4.477958807695694e-06,
   "lead": -0.00022116429232788004,
   "law": -1.1527445664683e-12,
   "cQ": 8.747604990991991e-09
  },
  {
   "R": 10000.0,
   "c": 1.2077363805137923e-06,
   "lead": -6.534752770970265e-05,
   "law": -1.9461321443259294e-11,
   "cQ": 8.959725360140012e-10
  }
 ],
 "wave": {
  "D_fit": [
   0.0029716799896374814,
   0.0015480696620635672
  ],
  "D": [
   0.0029559911371088384,
   0.0015432841204930795
  ],
  "rel_abs": 0.004835250188723439,
  "darg": -0.0009009220001154339,
  "w1": [
   0.1229906849600163,
   -0.2231781403794112
  ],
  "ratio_to_quenched": 0.6366197723675814
 },
 "n_w": {
  "1": {
   "A": 0.9028922247161392,
   "Q": 1.3647259081218603
  },
  "10": {
   "A": 1.1703359678936147,
   "Q": 2.2964322137290174
  },
  "100": {
   "A": 1.1312287358387634,
   "Q": 1.9223841558187393
  },
  "1000": {
   "A": 1.103534407129235,
   "Q": 1.9049847840930905
  },
  "10000": {
   "A": 1.0838676795045532,
   "Q": 1.7933389079548403
  }
 },
 "I_check_quenched": 3.644640145239464e-12,
 "finite_size": [
  {
   "x": 1e-06,
   "IQ": 0.9307210180849226,
   "PQ": 1.2734537917168967e-07,
   "alphaQ": 1.0684122184291696,
   "DQ": 0.9943937076707674,
   "IA": 6143.78222552334,
   "PA": 0.005730024139776758,
   "alphaA": 1.4663270872437755,
   "DA": 9008.794295411719
  },
  {
   "x": 1e-05,
   "IQ": 0.6626529548674887,
   "PQ": 1.0558302784150299e-06,
   "alphaQ": 1.0796669109116224,
   "DQ": 0.7154444687882402,
   "IA": 727.1925553590169,
   "PA": 0.006691940007101382,
   "alphaA": 1.4601215976281243,
   "DA": 1061.789555714086
  },
  {
   "x": 0.0001,
   "IQ": 0.44402442006016063,
   "PQ": 8.443437597316896e-06,
   "alphaQ": 1.0950785273946522,
   "DQ": 0.4862416080467451,
   "IA": 89.03664021466123,
   "PA": 0.00804010904359173,
   "alphaA": 1.451505639936973,
   "DA": 129.23718543261987
  },
  {
   "x": 0.001,
   "IQ": 0.2731621424522335,
   "PQ": 6.414635930917905e-05,
   "alphaQ": 1.1174144387895846,
   "DQ": 0.305235322106823,
   "IA": 11.405241390226204,
   "PA": 0.010057294659992267,
   "alphaA": 1.440906698766189,
   "DA": 16.43388872022234
  },
  {
   "x": 0.01,
   "IQ": 0.14763538679485846,
   "PQ": 0.0004515342369405972,
   "alphaQ": 1.1529220895963144,
   "DQ": 0.17021209864188833,
   "IA": 1.5190911740271267,
   "PA": 0.013303095982357483,
   "alphaA": 1.4378636453759004,
   "DA": 2.184245973145001
  },
  {
   "x": 0.03,
   "IQ": 0.10268420597307168,
   "PQ": 0.0011030911915211417,
   "alphaQ": 1.179042658194585,
   "DQ": 0.12106905916509071,
   "IA": 0.5748579358021023,
   "PA": 0.015484219442930719,
   "alphaA": 1.4489288709022663,
   "DA": 0.8329282598509476
  },
  {
   "x": 0.1,
   "IQ": 0.06359503005946446,
   "PQ": 0.0028310278172004504,
   "alphaQ": 1.2225824733908688,
   "DQ": 0.0777501691454667,
   "IA": 0.18849259633812784,
   "PA": 0.018156132080719877,
   "alphaA": 1.4816139316196393,
   "DA": 0.2792732567417272
  },
  {
   "x": 0.3,
   "IQ": 0.036331183402841145,
   "PQ": 0.006447789692470805,
   "alphaQ": 1.2957876718454933,
   "DQ": 0.047077499556959154,
   "IA": 0.061804515556399535,
   "PA": 0.019976208851950197,
   "alphaA": 1.5386933482155514,
   "DA": 0.09509819697631652
  },
  {
   "x": 1.0,
   "IQ": 0.014184595687099403,
   "PQ": 0.015770254147719286,
   "alphaQ": 1.5558936784522523,
   "DQ": 0.022069722760959046,
   "IA": 0.014436482539295196,
   "PA": 0.020804810087260896,
   "alphaA": 1.7205636840771814,
   "DA": 0.024838887582925642
  },
  {
   "x": 1.4142135623730951,
   "IQ": 0.008849282754721764,
   "PQ": 0.021881564583493805,
   "alphaQ": 1.8742291962421502,
   "DQ": 0.016585584104701696,
   "IA": 0.008212392310887382,
   "PA": 0.022292803447644307,
   "alphaA": 1.9597320666591997,
   "DA": 0.01609408855563145
  },
  {
   "x": 3.0,
   "IQ": 0.0016958517576158775,
   "PQ": 0.012115290789419668,
   "alphaQ": 2.1906790334130792,
   "DQ": 0.003715066889185822,
   "IA": 0.0015000727270443502,
   "PA": 0.010811555504093975,
   "alphaA": 2.201225703835972,
   "DA": 0.003301998644393346
  },
  {
   "x": 10.0,
   "IQ": 8.942883807724181e-05,
   "PQ": 0.0022149642166821243,
   "alphaQ": 2.238394831189133,
   "DQ": 0.000200177048911348,
   "IA": 7.825255725583106e-05,
   "PA": 0.001940622267398889,
   "alphaA": 2.2399737053029547,
   "DA": 0.00017528367062577552
  },
  {
   "x": 100.0,
   "IQ": 2.8831838981497636e-07,
   "PQ": 7.202228781425084e-05,
   "alphaQ": 2.249006139713633,
   "DQ": 6.484298288862305e-07,
   "IA": 2.5167316377193306e-07,
   "PA": 6.287403033744605e-05,
   "alphaA": 2.249120672922097,
   "DA": 5.660433154591633e-07
  }
 ],
 "small_x_A": [
  {
   "x": 1e-08,
   "lam": 20.53984305647212,
   "xI_over_lead": 1.0523168718739369,
   "xI_two": 1.003462436439332,
   "xI_three": 1.0007987679007324,
   "alpha": 1.4743384989692658,
   "alpha_law1": 1.4756570681370202,
   "alpha_law2": 1.4744719114736489
  },
  {
   "x": 1e-06,
   "lam": 15.934672870484025,
   "xI_over_lead": 1.0693164107134707,
   "xI_two": 1.0061727988532607,
   "xI_three": 1.0018012565752614,
   "alpha": 1.4663270872437755,
   "alpha_law1": 1.46862188486303,
   "alpha_law2": 1.466652712643932
  },
  {
   "x": 1e-05,
   "lam": 13.632087777489982,
   "xI_over_lead": 1.0827771063885547,
   "xI_two": 1.0087769279550776,
   "xI_three": 1.0028566342194905,
   "alpha": 1.4601215976281243,
   "alpha_law1": 1.463321832417656,
   "alpha_law2": 1.460631256463259
  },
  {
   "x": 0.0001,
   "lam": 11.329502684495935,
   "xI_over_lead": 1.1018104243492193,
   "xI_two": 1.0124466882323748,
   "xI_three": 1.0039833213712788,
   "alpha": 1.451505639936973,
   "alpha_law1": 1.4558674362040416,
   "alpha_law2": 1.4519720698296328
  },
  {
   "x": 0.001,
   "lam": 9.026917591501888,
   "xI_over_lead": 1.1245304659920743,
   "xI_two": 1.0123793033112174,
   "xI_three": 0.9993777326720173,
   "alpha": 1.440906698766189,
   "alpha_law1": 1.4446101069460622,
   "alpha_law2": 1.4384740264410087
  },
  {
   "x": 0.01,
   "lam": 6.724332498507845,
   "xI_over_lead": 1.1157330223362854,
   "xI_two": 0.9712890820279393,
   "xI_three": 0.9497575132916717,
   "alpha": 1.4378636453759004,
   "alpha_law1": 1.425643177205923,
   "alpha_law2": 1.4145853030138635
  }
 ],
 "small_x_Q": [
  {
   "x": 1e-08,
   "I_over_lead": 0.8641106692848597,
   "alpha": 1.0531391554117835,
   "alpha_law": 1.0542868102379064,
   "I0": 0.04842288187563604
  },
  {
   "x": 1e-06,
   "I_over_lead": 0.8826948708008088,
   "alpha": 1.0684122184291696,
   "alpha_law": 1.072382413650542,
   "I0": 0.04842286962359699
  },
  {
   "x": 0.0001,
   "I_over_lead": 0.9475026979982761,
   "alpha": 1.0950785273946522,
   "alpha_law": 1.108573620475813,
   "I0": 0.048422802909211915
  },
  {
   "x": 0.01,
   "I_over_lead": 1.2601552616335339,
   "alpha": 1.1529220895963144,
   "alpha_law": 1.217147240951626,
   "I0": 0.048422356693154214
  },
  {
   "x": 0.1,
   "I_over_lead": 2.171284635289561,
   "alpha": 1.2225824733908688,
   "alpha_law": 1.4342944819032517,
   "I0": 0.048438357057476275
  }
 ],
 "doubling": [
  {
   "x": 0.001,
   "energy_Q": 1.1703558288146276,
   "energy_A": 1.8466983528311676,
   "diss_Q": 1.1622774677266783,
   "diss_A": 1.8507694322820276
  },
  {
   "x": 0.01,
   "energy_Q": 1.2249377616597874,
   "energy_A": 1.8324992801728626,
   "diss_Q": 1.211383010905925,
   "diss_A": 1.8307237397183647
  },
  {
   "x": 0.03,
   "energy_Q": 1.2657202895055704,
   "energy_A": 1.8510294336181636,
   "diss_Q": 1.246956848165135,
   "diss_A": 1.84013469469869
  },
  {
   "x": 0.1,
   "energy_Q": 1.3342444575673236,
   "energy_A": 1.9180738887603244,
   "diss_Q": 1.3040280751636666,
   "diss_A": 1.889584474788999
  },
  {
   "x": 0.3,
   "energy_Q": 1.4492803010566604,
   "energy_A": 2.0496821710593953,
   "diss_Q": 1.3911726888497675,
   "diss_A": 1.9969342586313972
  }
 ],
 "alphaA_monotone": false,
 "alphaA_min": {
  "x": 0.005126839779828194,
  "alpha": 1.4364702854976366
 },
 "x_alphaA_three_halves": 0.15285861339572307,
 "LM": [
  {
   "x": 1e-08,
   "LM_A": 3.376861829654153,
   "LM_Q": 0.7954660400006591
  },
  {
   "x": 1e-06,
   "LM_A": 3.0057841558752267,
   "LM_Q": 0.7954638774065009
  },
  {
   "x": 0.0001,
   "LM_A": 2.5080126203521718,
   "LM_Q": 0.7953163187641944
  },
  {
   "x": 0.01,
   "LM_A": 1.752004244679883,
   "LM_Q": 0.7869315106595945
  },
  {
   "x": 0.1,
   "LM_A": 1.1755556758666843,
   "LM_Q": 0.7386430186886035
  },
  {
   "x": 0.3,
   "LM_A": 0.8385811611845428,
   "LM_Q": 0.6611846989198584
  }
 ],
 "structure": [
  {
   "R": 0.001,
   "SQ": 1.019859330493759e-08,
   "zQ": 1.9893099439140334,
   "SA": 1.0226351888726708e-08,
   "zA": 1.990695871887079
  },
  {
   "R": 0.01,
   "SQ": 9.727458494356142e-07,
   "zQ": 1.9646206947747598,
   "SA": 9.815146671217339e-07,
   "zA": 1.9693930415586722
  },
  {
   "R": 0.1,
   "SQ": 8.251116619975151e-05,
   "zQ": 1.8707938455881166,
   "SA": 8.525101073955128e-05,
   "zA": 1.8905501231623307
  },
  {
   "R": 0.3,
   "SQ": 0.0006053720857027022,
   "zQ": 1.7397005846481408,
   "SA": 0.0006467673251237785,
   "zA": 1.785176040874149
  },
  {
   "R": 1.0,
   "SQ": 0.004103041876360419,
   "zQ": 1.3814500036315307,
   "SA": 0.004840207949404819,
   "zA": 1.5211823722996416
  },
  {
   "R": 2.0,
   "SQ": 0.009372460082629715,
   "zQ": 0.9768285832336604,
   "SA": 0.012742769390590372,
   "zA": 1.262760982484368
  },
  {
   "R": 3.0,
   "SQ": 0.013201896146910497,
   "zQ": 0.7231413346309508,
   "SA": 0.020631539579225297,
   "zA": 1.1222628299872268
  },
  {
   "R": 5.0,
   "SQ": 0.018249732104140163,
   "zQ": 0.5835168532149372,
   "SA": 0.03570897935573856,
   "zA": 1.0427337385602025
  },
  {
   "R": 10.0,
   "SQ": 0.026408612805107444,
   "zQ": 0.48642941810461693,
   "SA": 0.0718999581905422,
   "zA": 0.9790507555008523
  },
  {
   "R": 30.0,
   "SQ": 0.042472952193442284,
   "zQ": 0.3883122890574265,
   "SA": 0.20252855670005582,
   "zA": 0.9131700639553276
  },
  {
   "R": 100.0,
   "SQ": 0.0649769845453655,
   "zQ": 0.32238728456834875,
   "SA": 0.5944609384314381,
   "zA": 0.8813392009301848
  },
  {
   "R": 300.0,
   "SQ": 0.09035447765066316,
   "zQ": 0.2798984651336945,
   "SA": 1.5583843154788128,
   "zA": 0.8757805332431086
  },
  {
   "R": 1000.0,
   "SQ": 0.12378665991756328,
   "zQ": 0.24463077118846266,
   "SA": 4.486312882460471,
   "zA": 0.8819943453712038
  },
  {
   "R": 10000.0,
   "SQ": 0.20496883464876756,
   "zQ": 0.1967359396278108,
   "SA": 34.994869221543205,
   "zA": 0.9024685898011914
  },
  {
   "R": 100000.0,
   "SQ": 0.3098406118666591,
   "zQ": 0.16404956822129932,
   "SA": 285.504660928427,
   "zA": 0.919869174283775
  },
  {
   "R": 1000000.0,
   "SQ": 0.43929485848041083,
   "zQ": 0.1403602070822404,
   "SA": 2410.557851427433,
   "zA": 0.932451069287213
  }
 ],
 "zA_min": {
  "R": 266.07250597988144,
  "z": 0.8756888121859394
 },
 "R_zQ_two_thirds": 3.3956499324803415,
 "index_range_K_le_1": {
  "annealed": {
   "min": 1.8600694719911852,
   "Kmin": 0.02660725059798814,
   "max": 1.9799474224552056,
   "Kmax": 0.5623413251903491
  },
  "quenched": {
   "min": 1.057350357317914,
   "Kmin": 1e-08,
   "max": 1.2700945964990975,
   "Kmax": 0.4466835921509635
  }
 },
 "positive_A_nodes": {
  "n": 8376,
  "min": 6.305605095802529e-08,
  "all": true
 },
 "n_w_osc_A": {
  "rows": [
   {
    "lo": 6,
    "hi": 8,
    "amp": 0.10152651742113128,
    "envelope_mid": 0.07495301337475128
   },
   {
    "lo": 8,
    "hi": 12,
    "amp": 0.06933012490733903,
    "envelope_mid": 0.052467109362325896
   },
   {
    "lo": 18,
    "hi": 22,
    "amp": 0.028666134841824897,
    "envelope_mid": 0.026233554681162948
   },
   {
    "lo": 45,
    "hi": 60,
    "amp": 0.01171615337502141,
    "envelope_mid": 0.009993735116633503
   },
   {
    "lo": 90,
    "hi": 110,
    "amp": 0.005837151724794598,
    "envelope_mid": 0.005246710936232589
   }
  ],
  "coef": 0.5246710936232589
 }
}

==> anc/qsp_annealed/two_orders.py <==
"""The two orders of the orientation average in the conditional correlation of the even ensemble at zero winding:

  quenched  the ratio C = Ghat/Zhat at a fixed projected separation h, then the average over the orientation (Definition post:cond);
            P(K) = 2K int h J0(sqrt2 hK) C dh, c(R) = int_0^{pi/2} C(R sin(th)/sqrt2) sin(th) dth      (the spectrum of the main text);
  annealed  the ratio of the two orientation averages at a fixed separation (eq:cond-def-r of the Supplement),
            c_A(R) = Nbar/Zbar, P_A(K) = (2/pi) int (R c_A)' cos(KR) dR                                (specA.py).

Parts (each prints to stdout; all numbers go to two_orders.json, the curves of the figures to two_orders_curves.npz):
  1  P_A, K dP_A/dK and the index n = 2 - K P'/P on the 741 wave numbers of spectrum_P_final.json; table of both orders
  2  checks of P_A: sum rule, back transform to c_A(R), ultraviolet and infrared laws, positivity, maximum, the fitted tail,
     the earlier fixed-separation spectrum specB_fine.json (literal/specB_fine of the archive)
  3  the threshold K = sqrt2: slopes down to |K - sqrt2| = 1e-12, fits of the law with (2/pi) a_2, (2/pi) kappa_2, kbar - log 2
  4  coordinate space: c_A(R) against its small-R series and its large-R law, the wave, the index of the correlation
  5  finite size: the energy above k_0, I(x) = int_x^oo P/K^2 dK, the decay index alpha_E = 1 + P/(2xI) and the dissipation
     function I + P/(2x) = alpha_E I in both orders
  6  the velocity structure function and its index zeta_2 in both orders
usage: python3 -B two_orders.py [parts, default 123456] [--fresh]     (about 12 minutes on two cores)
The values of P and P_A at the nodes of the K integrals (part 2) and of the quenched c on the grid (part 6) are kept in
two_orders_curves.npz and reused by a later run of single parts; --fresh recomputes them.  Part 5 needs part 2."""
import setup_paths, os, sys, json, time
import numpy as np
from multiprocessing import Pool
from scipy.interpolate import CubicSpline
from scipy.optimize import brentq
from scipy.special import zeta
import qsource_final as Q
import hankel as HK
import specA as SA
import annealed as AN

HERE = os.path.dirname(os.path.abspath(__file__))
SQ2 = np.sqrt(2.0); GE = np.euler_gamma
NPROC = 2
_A = None; _T = None


def _getA():
    global _A
    if _A is None: _A = SA.SpectrumA(verbose=False)
    return _A


def _getT():
    global _T
    if _T is None: _T = HK.Transform(Q.Source())
    return _T


def _workA(args):
    Ks, deriv = args; A = _getA()
    if len(Ks) == 0: return np.array([]), np.array([])
    return A.P_and_KdP(Ks) if deriv else (A.P(Ks), None)


def _workQ(args):
    Ks, deriv = args; T = _getT()
    if len(Ks) == 0: return np.array([]), np.array([])
    return T.P_and_KdP(Ks) if deriv else (T.P(Ks), None)


class Runner:
    def __init__(self): self.pool = Pool(NPROC)

    def __call__(self, Ks, deriv=False, order='A'):
        Ks = np.atleast_1d(np.asarray(Ks, float))
        res = self.pool.map(_workA if order == 'A' else _workQ, [(Ks[i::NPROC], deriv) for i in range(NPROC)])
        P = np.empty_like(Ks); D = np.empty_like(Ks)
        for i in range(NPROC):
            P[i::NPROC] = res[i][0]
            if deriv: D[i::NPROC] = res[i][1]
        return (P, D) if deriv else P

    def close(self): self.pool.close(); self.pool.join()


def gauss_panels(edges, n=12):
    t, w = np.polynomial.legendre.leggauss(n)
    e = np.asarray(edges, float); mid = 0.5 * (e[1:] + e[:-1]); hl = 0.5 * np.diff(e)
    return (mid[:, None] + hl[:, None] * t[None, :]).ravel(), (hl[:, None] * w[None, :]).ravel()


def conv(o):
    if isinstance(o, dict): return {str(k): conv(v) for k, v in o.items()}
    if isinstance(o, (list, tuple)): return [conv(v) for v in o]
    if isinstance(o, np.ndarray): return conv(o.tolist())
    if isinstance(o, np.floating): return float(o)
    if isinstance(o, np.integer): return int(o)
    if isinstance(o, np.bool_): return bool(o)
    if isinstance(o, complex): return [o.real, o.imag]
    return o


def load(name):
    p = os.path.join(HERE, name)
    try:
        return json.load(open(p))
    except (OSError, ValueError):
        return {}


def dump(obj, name):
    txt = json.dumps(conv(obj), indent=1)             # serialize first: a failure must not leave a truncated file
    with open(os.path.join(HERE, name), 'w') as f:
        f.write(txt)


def quenched_constants(S):
    c = S.constants()
    Ac = c['Ep'] / Q.C4; Bc = (c['F'] - Q.KBAR * c['Ep']) / Q.C4
    D = complex(*c['D']); De = D * np.exp(0.25j * np.pi)
    return dict(Ac=Ac, Bc=Bc, D=D, a2=8 * SQ2 * De.imag, kap2=4 * SQ2 * np.pi * De.real)


def ir_law_Q(K, Ac, Bc, M):
    x = np.log(SQ2 / K) - GE; L = x + Q.KBAR
    return K * (2 * (Ac * x + Bc * np.log(L) + M) - zeta(3) * Bc / (3 * L ** 3))


# ============================================================================================================ part 1
def part1(R, out, curves):
    A = _getA()
    fin = json.load(open(setup_paths.find('spectrum_P_final.json')))
    K = np.array(fin['K']); PQ = np.array(fin['P']); DQ = np.array(fin['KdPdK'])
    t0 = time.time(); PA, DA = R(K, True)
    print('part 1: P_A and K dP_A/dK at the %d wave numbers of spectrum_P_final.json, %.0fs' % (len(K), time.time() - t0))
    curves.update(K=K, PA=PA, KdPA=DA, PQ=PQ, KdPQ=DQ)
    tabK = [1e-8, 1e-6, 1e-4, 1e-3, 0.01, 0.03, 0.1, 0.3, 0.5, 0.7, 1.0, 1.2, 1.6, 2.0, 3.0, 5.0, 10.0, 30.0, 100.0, 1e3, 1e4]
    pa, da = R(tabK, True); pq, dq = R(tabK, True, 'Q')
    tab = []
    print('      K        P (quenched)  n       P_A (annealed) n_A     P_A/P')
    for k, a, b, c, d in zip(tabK, pq, dq, pa, da):
        tab.append(dict(K=k, P=a, n=2 - b / a, PA=c, nA=2 - d / c))
        print('   %-9g  %.6e  %.5f  %.6e  %.5f  %.4f' % (k, a, 2 - b / a, c, 2 - d / c, c / a))
    out['table'] = tab
    # the maximum of P_A (zero of K dP_A/dK) and the value at the threshold
    f = lambda k: A.P_and_KdP([k])[1][0]
    Kmax = brentq(f, 1.45, 1.6, xtol=1e-13); Pmax = A.P([Kmax])[0]
    out['maximum_A'] = dict(K=Kmax, P=Pmax); out['P_A_sqrt2'] = float(A.P([SQ2])[0])
    print('maximum of P_A: %.9f at K = %.7f (quenched: %.9f at %.7f); P_A(sqrt2) = %.10f' % (Pmax, Kmax, fin['maximum']['P'], fin['maximum']['K'], out['P_A_sqrt2']))
    # where the two spectra cross
    g = lambda lk: A.P([np.exp(lk)])[0] - _getT().P(np.array([np.exp(lk)]))[0]
    xs = np.log(np.array([0.05, 0.3, 1.0, 1.3, 1.45, 1.6, 2.0, 3.0, 10.0, 100.0])); gv = [g(v) for v in xs]
    cr = [float(np.exp(brentq(g, xs[i], xs[i + 1], xtol=1e-12))) for i in range(len(xs) - 1) if gv[i] * gv[i + 1] < 0]
    out['crossings'] = cr
    print('P_A = P at K =', ', '.join('%.6f' % v for v in cr), '(P_A > P below the first, P_A < P above the last)' if len(cr) else '')
    # index features of the annealed order
    m = K <= 1.0
    nA = 2 - DA[m] / PA[m]; nQ = 2 - DQ[m] / PQ[m]; Km = K[m]
    rng = {}
    for nm, n_ in (('annealed', nA), ('quenched', nQ)):
        i = int(np.argmin(n_)); j = int(np.argmax(n_))
        rng[nm] = dict(min=float(n_[i]), Kmin=float(Km[i]), max=float(n_[j]), Kmax=float(Km[j]))
        print('local index of the %s order for 1e-8 <= K <= 1: between %.4f (K = %.4g) and %.4f (K = %.4g)' % (nm, n_[i], Km[i], n_[j], Km[j]))
    out['index_range_K_le_1'] = rng
    out['positive_A'] = bool(np.all(PA > 0)); out['min_PA_over_PQ'] = float(np.min(PA / PQ)); out['max_PA_over_PQ'] = float(np.max(PA / PQ))
    print('P_A > 0 at all %d wave numbers: %s; P_A/P between %.4f and %.4g' % (len(K), out['positive_A'], out['min_PA_over_PQ'], out['max_PA_over_PQ']))


# ============================================================================================================ part 2
def log_edges():
    lo, hi = np.log(1e-9), np.log(1e4)
    edges = list(np.arange(lo, hi - 0.01, 0.05)) + [hi]
    ls2 = np.log(SQ2)
    edges = [e for e in edges if abs(e - ls2) > 0.011]
    gd = 10 ** np.arange(-14, -1.99, 0.25)
    edges += [ls2] + list(np.log(SQ2 - gd)) + list(np.log(SQ2 + gd))
    return np.unique(np.array(edges))


def part2(R, out, curves):
    A = _getA(); S = A.S; uv = A.uv_coefs()
    out['constants_A'] = dict(M1=A.M1, Ar=A.Ar, Cpp=A.Cpp, two_Ar_over_pi=2 * A.Ar / np.pi, lam_shift=A.Cpp - GE, uv=uv, kA=A.kA,
                              fit=dict(lo=A.fit_lo, R1=A.R1, a1=A.a1, a2=A.a2, second=list(A.second), b=A.b, w1=A.w1, rms=A.fit_rms, max=A.fit_max,
                                       end_mismatch=A.end_mismatch))
    print('part 2: M_1 = %.10f, A_r = %.9f, 2A_r/pi = %.9f, C" = %.9f, C" - gamma = %.9f' % (A.M1, A.Ar, 2 * A.Ar / np.pi, A.Cpp, A.Cpp - GE))
    print('   ultraviolet coefficients of P_A:', ', '.join('K^-%g: %.7f' % (1 + n / 2, v) for n, v in uv.items()))
    cQ = S.C_series()
    from scipy.special import gamma as Gam
    Mmu = lambda mu: 2 ** mu * Gam((1 + mu) / 2) / Gam((1 - mu) / 2)
    uvQ = {n: 2 * cQ[n] * Mmu(1 + n / 2) * SQ2 ** (-2 - n / 2) for n in (1, 3, 5, 6, 7) if n < len(cQ)}
    out['uv_Q'] = uvQ
    print('   quenched:                        ', ', '.join('K^-%g: %.7f' % (1 + n / 2, v) for n, v in uvQ.items()))
    print('   ratio of the leading coefficients %.6f; (2/pi) I_{1/2}/I_{3/2} = %.6f' % (uv[1] / uvQ[1], (2 / np.pi) * AN.Is(0.5) / AN.Is(1.5)))
    out['uv_ratio'] = uv[1] / uvQ[1]
    # ---- the nodes of all K integrals: Gauss panels in log K, graded toward sqrt2
    edges = log_edges(); x, wx = gauss_panels(edges, 12); Kn = np.exp(x)
    if 'PnA' in curves and len(curves['PnA']) == len(Kn) and '--fresh' not in sys.argv:
        Pn, PnQ = curves['PnA'], curves['PnQ']
        print('   P_A and P at the %d Gauss nodes: read from two_orders_curves.npz (--fresh recomputes)' % len(Kn))
    else:
        t0 = time.time(); Pn = R(Kn); PnQ = R(Kn, order='Q')
        print('   P_A and P at %d Gauss nodes (%d panels in log K, 1e-9..1e4), %.0fs' % (len(Kn), len(edges) - 1, time.time() - t0))
        curves.update(Kn=Kn, wn=wx, PnA=Pn, PnQ=PnQ, edges=edges)
        np.savez(os.path.join(HERE, 'two_orders_curves.npz'), **curves)
    out['positive_A_nodes'] = dict(n=len(Kn), min=float(Pn.min()), all=bool(np.all(Pn > 0)))
    print('   P_A > 0 at all %d nodes, %.0e <= K <= %.0e: %s (smallest value %.3e, at the largest K)' % (len(Kn), Kn.min(), Kn.max(), out['positive_A_nodes']['all'], Pn.min()))
    K0 = 1e4; Klo = 1e-9
    for nm, P_, u_ in (('A', Pn, uv), ('Q', PnQ, uvQ)):
        core = np.sum(wx * P_ * Kn)
        tail = sum(v * K0 ** (-n / 2) / (n / 2) for n, v in u_.items())
        low = Klo * P_[0] if nm == 'A' else 0.5 * Klo * P_[0]           # int_0^Klo: P_A ~ const/log, P ~ K log
        tot = core + tail + low
        out['sum_rule_' + nm] = dict(core=core, uv_tail=tail, below=low, total=tot, rel=8 * tot - 1)
        print('   sum rule (%s): int P dK = %.12f + %.6e (K > 1e4) + %.1e (K < 1e-9) = %.13f; 8 int - 1 = %+.1e' % (nm, core, tail, low, tot, 8 * tot - 1))
    # ---- back transform: c_A(R) = (1/R) int_0^R F_UV + int [P_A - P_UV-part] sinc(KR) dK
    rows = []
    obj = AN.objs()
    tq, wq = np.polynomial.legendre.leggauss(40)
    for Rv in (0.3, 3.0, 10.0):
        # closed-form part: (1/R) int_0^R e^{-r^2/2} sum q_n r^{n/2} dr, in u = sqrt r
        ue = np.linspace(0, np.sqrt(Rv), 81); u, wu = gauss_panels(ue, 20); r = u * u
        cuv = np.sum(wu * 2 * u * np.exp(-0.5 * r * r) * sum(A.q[n] * r ** (0.5 * n) for n in A.UVT)) / Rv
        # the rest of the spectrum falls as K^-5: Gauss panels of width <= 1.5/R in K up to 60
        Ke = np.unique(np.concatenate([np.geomspace(1e-12, 0.05, 61), np.arange(0.05, 60.0 + 1e-9, min(0.25, 1.5 / Rv))]))
        Ke = np.unique(np.concatenate([Ke, [SQ2], SQ2 - np.geomspace(1e-10, 0.02, 21), SQ2 + np.geomspace(1e-10, 0.02, 21)]))
        k, wk = gauss_panels(Ke, 8)
        prt = R(k) - (2 / np.pi) * sum(A.q[n] * SA.Tc(0.5 * n, k) for n in A.UVT)
        z = k * Rv
        crest = np.sum(wk * prt * np.sinc(z / np.pi))
        direct = AN.point(Rv)[4]
        rows.append(dict(R=Rv, from_spectrum=cuv + crest, direct=direct, rel=(cuv + crest) / direct - 1))
        print('   back transform R = %-4g: c_A from P_A %.12f, direct %.12f, rel %+.1e' % (Rv, cuv + crest, direct, (cuv + crest) / direct - 1))
    out['back_transform'] = rows
    # ---- ultraviolet law
    rows = []
    for Kv in (10.0, 30.0, 100.0, 300.0, 1e3, 1e4):
        p = A.P([Kv])[0]
        rows.append(dict(K=Kv, P=p, two=p / A.uv_law(Kv, 2) - 1, three=p / A.uv_law(Kv, 3) - 1, five=p / A.uv_law(Kv, 5) - 1))
        print('   ultraviolet K = %-6g: P_A/(K^-3/2, K^-5/2 terms) - 1 = %+.2e, with K^-7/2 %+.2e, with K^-4 and K^-9/2 %+.2e' % (Kv, rows[-1]['two'], rows[-1]['three'], rows[-1]['five']))
    out['uv_check'] = rows
    # ---- infrared law
    rows = []
    for Kv in (1e-12, 1e-10, 1e-8, 1e-6, 1e-5, 1e-4, 1e-3, 1e-2, 0.1):
        p = A.P([Kv])[0]; Lam = np.log(1 / Kv) + A.Cpp
        r = dict(K=Kv, P=p, Lam=Lam, lead=p / ((2 * A.Ar / np.pi) / np.log(1 / Kv)) - 1, closed=p / A.ir_law(Kv) - 1)
        for o in (1, 2, 3, 4, 5): r['order%d' % o] = p / A.ir_series(Kv, o) - 1
        lam = Lam - GE                                   # the term of the order K, from the 1/R correction of the tail of R c_A
        r['withK'] = p / (A.ir_series(Kv, 5) + A.Ar * Kv * (A.a1 / lam + A.a2 / lam ** 2)) - 1
        rows.append(r)
        print('   infrared K = %-6g: P_A = %.9e; P_A/[(2A_r/pi)/log(1/K)] - 1 = %+.3f; /series of %s terms - 1: %s; with A_r K (a_1/lam + a_2/lam^2): %+.1e; /closed form - 1: %+.1e'
              % (Kv, p, r['lead'], '1..5', ' '.join('%+.1e' % r['order%d' % o] for o in (1, 2, 3, 4, 5)), r['withK'], r['closed']))
    out['ir_check'] = rows
    # ---- sensitivity to the fitted tail and to the grid
    Ks = np.array([1e-8, 1e-6, 1e-4, 1e-2, 0.3, 1.0, 1.4, 1.5, 3.0, 30.0, 300.0])
    P0 = A.P(Ks); sens = {}
    for nm, kw in (('second order 3 terms', dict(second=('1', 'i', 'ii'))), ('fit from R = 1000', dict(fit_lo=1000.0)),
                   ('grid cut at R = 1000', dict(Rcut=1000.0))):
        B = SA.SpectrumA(verbose=False, **kw); P1 = B.P(Ks)
        sens[nm] = dict(K=Ks, rel=P1 / P0 - 1, fit_rms=B.fit_rms)
        print('   variant %-22s (fit rms %.0e): max |P_A,var/P_A - 1| = %.1e (at K = %g)' % (nm, B.fit_rms, np.max(np.abs(P1 / P0 - 1)), Ks[np.argmax(np.abs(P1 / P0 - 1))]))
    out['tail_sensitivity'] = sens
    # ---- the earlier computation of the same spectrum (literal/specB_fine, an older source)
    p = setup_paths.find('specB_fine.json')
    if os.path.exists(p):
        sb = json.load(open(p)); key = sorted(sb.keys(), key=lambda s: -int(s) if s.isdigit() else 0)[0]
        Kb = np.array(sb[key]['K']); Pb = np.array(sb[key]['PB']); Pa = A.P(Kb)
        out['specB'] = dict(key=key, n=len(Kb), max_rel=float(np.max(np.abs(Pb / Pa - 1))), Kmin=float(Kb.min()), Kmax=float(Kb.max()))
        print('   literal/specB_fine (entry %s, %d wave numbers %.2f..%.2f): max |P_B/P_A - 1| = %.1e' % (key, len(Kb), Kb.min(), Kb.max(), out['specB']['max_rel']))


# ============================================================================================================ part 3
def part3(R, out, curves):
    A = _getA(); q = quenched_constants(A.S)
    a2A = 2 / np.pi * q['a2']; k2A = 2 / np.pi * q['kap2']
    out['threshold'] = dict(a2=q['a2'], kap2=q['kap2'], a2A=a2A, kap2A=k2A)
    print('part 3: a_2 = %.7f, kappa_2 = %.7f (quenched); (2/pi) a_2 = %.7f, (2/pi) kappa_2 = %.7f (annealed, derived)' % (q['a2'], q['kap2'], a2A, k2A))
    dd = np.unique(np.concatenate([10 ** np.linspace(-12, -1, 111), [3e-4, 3e-3, 3e-2]]))
    PL, DL = R(SQ2 - dd, True); PR, DR = R(SQ2 + dd, True)
    sL = DL / (SQ2 - dd); sR = DR / (SQ2 + dd)
    curves.update(th_d=dd, th_sL=sL, th_sR=sR, th_PL=PL, th_PR=PR)
    L = np.log(1 / (SQ2 * dd)) - GE + Q.KBAR - np.log(2.0)
    Ssym = 0.5 * (sL + sR); Aanti = 0.5 * (sL - sR)
    fits = {}
    for lo, hi in ((1e-12, 1e-6), (1e-12, 1e-4), (1e-10, 1e-5), (1e-12, 1e-8)):
        m = (dd >= lo * 0.999) & (dd <= hi * 1.001)
        X = np.vstack([np.log(L[m]) + np.pi ** 2 / (24 * L[m] ** 2), np.ones(m.sum()), dd[m] * np.log(L[m]), dd[m]]).T
        cs, *_ = np.linalg.lstsq(X, Ssym[m], rcond=None); rs = np.max(np.abs(X @ cs - Ssym[m]))
        X1 = np.vstack([np.log(1 / dd[m]), np.ones(m.sum()), dd[m]]).T
        c1, *_ = np.linalg.lstsq(X1, Ssym[m], rcond=None); r1 = np.max(np.abs(X1 @ c1 - Ssym[m]))
        Y = np.vstack([1 / L[m] + np.pi ** 2 / (12 * L[m] ** 3), dd[m]]).T
        ca, *_ = np.linalg.lstsq(Y, Aanti[m], rcond=None); ra = np.max(np.abs(Y @ ca - Aanti[m]))
        fits['%.0e_%.0e' % (lo, hi)] = dict(n=int(m.sum()), a2A=cs[0], rel_a2=cs[0] / a2A - 1, resid_sym=rs, resid_single_log=r1, kap2A=ca[0],
                                            rel_kap2=ca[0] / k2A - 1, resid_anti=ra)
        print('   fit %.0e <= d <= %.0e (%d values): a_2^A = %.7f (rel %+.1e, residual %.1e; a single logarithm leaves %.1e); kappa_2^A = %.7f (rel %+.1e, residual %.1e)'
              % (lo, hi, m.sum(), cs[0], cs[0] / a2A - 1, rs, r1, ca[0], ca[0] / k2A - 1, ra))
    out['threshold']['fits'] = fits
    # the same slopes fitted with the argument of the quenched order (kbar instead of kbar - log 2): the shift is seen in the residual
    Lq = L + np.log(2.0); m = (dd >= 0.999e-12) & (dd <= 1.001e-4)
    Y = np.vstack([1 / Lq[m] + np.pi ** 2 / (12 * Lq[m] ** 3), dd[m]]).T
    ca, *_ = np.linalg.lstsq(Y, Aanti[m], rcond=None)
    out['threshold']['kap2A_with_kbar_unshifted'] = ca[0]
    print('   with kbar in place of kbar - log 2 in the logarithm the same fit gives kappa_2^A = %.7f (rel %+.1e)' % (ca[0], ca[0] / k2A - 1))
    rows = []
    for d_ in (1e-12, 1e-10, 1e-8, 1e-6, 1e-4, 1e-3, 1e-2):
        j = int(np.argmin(np.abs(dd - d_)))
        rows.append(dict(d=dd[j], L=L[j], left=sL[j], right=sR[j], sym_rem=Ssym[j] - a2A * (np.log(L[j]) + np.pi ** 2 / (24 * L[j] ** 2)), antiL=Aanti[j] * L[j]))
        print('   d = %.0e: slopes %.7f (left) %.7f (right); symmetric part - a_2^A[log L + pi^2/24L^2] = %.7f; antisymmetric part x L = %.7f'
              % (dd[j], sL[j], sR[j], rows[-1]['sym_rem'], rows[-1]['antiL']))
    out['threshold']['rows'] = rows
    # window of negative index
    def n_of(k):
        p, d = A.P_and_KdP([k]); return 2 - d[0] / p[0]
    try:
        nl = brentq(lambda ld: n_of(SQ2 - 10 ** ld), -9, -1.5, xtol=1e-10); nr = brentq(lambda ld: n_of(SQ2 + 10 ** ld), -9, -1.5, xtol=1e-10)
        out['threshold']['neg_window'] = dict(left=10 ** nl, right=10 ** nr)
        print('   index negative for sqrt2 - K < %.3e and for K - sqrt2 < %.3e' % (10 ** nl, 10 ** nr))
    except ValueError as e:
        print('   window of negative index: no sign change in the bracket', e)
    out['threshold']['n_pm1e-3'] = [n_of(SQ2 - 1e-3), n_of(SQ2 + 1e-3)]
    print('   index at sqrt2 -+ 1e-3: %.5f, %.5f' % tuple(out['threshold']['n_pm1e-3']))


# ============================================================================================================ part 4
def part4(R, out, curves):
    A = _getA(); S = A.S; obj = AN.objs(); q = quenched_constants(S)
    co = json.load(open(setup_paths.find('coord_c_final.json')))
    Rq = np.array(co['R']); cq = np.array(co['c']); nq = np.array(co['n_w'])
    t0 = time.time()
    Rg = Rq[Rq > 0]
    vals = np.array([AN.point(r) if r <= 2000 else [np.nan] * 8 for r in Rg])
    cA = vals[:, 4]; RdcA = vals[:, 5]
    big = Rg > 2000
    cA[big] = A.cA_large(Rg[big])
    h = 1e-5
    RdcA[big] = Rg[big] * (A.cA_large(Rg[big] * (1 + h)) - A.cA_large(Rg[big] * (1 - h))) / (2 * h * Rg[big])
    print('part 4: c_A at the %d separations of coord_c_final.json (law beyond R = 2000), %.0fs' % (len(Rg), time.time() - t0))
    # check of the stored quenched values with the same transform
    chk = np.max(np.abs(vals[~big, 6] / cq[Rq > 0][~big] - 1)); out['quenched_c_check'] = float(chk)
    print('   the same Abel transform applied to C reproduces the stored c(R) to %.1e' % chk)
    curves.update(Rc=Rg, cA=cA, RdcA=RdcA, cQ=cq[Rq > 0], nwQ=nq[Rq > 0])
    out['positive_cA'] = bool(np.all(cA > 0))
    kA = A.kA
    print('   small-R series c_A = sum k_n R^{n/2}: k =', np.round(kA, 6))
    rows = []
    for Rv in (1e-4, 1e-3, 1e-2, 0.1):
        v = AN.point(Rv)[4]; s = sum(kA[n] * Rv ** (0.5 * n) for n in range(8))
        rows.append(dict(R=Rv, c=v, series=s, rel=v / s - 1)); print('   R = %-6g c_A = %.12f series %.12f (rel %+.1e)' % (Rv, v, s, v / s - 1))
    out['small_R'] = dict(kA=kA, rows=rows, kQ=S.C_series())
    # large R: direct values against the law
    rows = []
    for Rv in (10.0, 30.0, 100.0, 300.0, 1e3, 3e3, 1e4):
        v = AN.point(Rv)[4]; lead = A.Ar / (Rv * (np.log(Rv) + A.Cpp)); law = A.cA_large(Rv)
        rows.append(dict(R=Rv, c=v, lead=v / lead - 1, law=v / law - 1, cQ=AN.point(Rv)[6]))
        print('   R = %-6g c_A = %.9e; /[A_r/(R(log R + C"))] - 1 = %+.2e; /fitted law - 1 = %+.1e; quenched c = %.6e' % (Rv, v, v / lead - 1, v / law - 1, rows[-1]['cQ']))
    out['large_R'] = rows
    # the wave: c_A minus the smooth law, against 16 Re[D e^{i(sqrt2 R - pi/4)}]/(R^3 (log R + C"))
    Rw = np.arange(40.0, 120.0, 0.05); cw = np.array([AN.point(r)[4] for r in Rw])
    sm = A.f_smooth(Rw) / Rw
    amp = (cw - sm) * Rw ** 3 * (np.log(Rw) + A.Cpp)
    Xw = np.vstack([np.cos(SQ2 * Rw - 0.25 * np.pi), -np.sin(SQ2 * Rw - 0.25 * np.pi), np.cos(SQ2 * Rw - 0.25 * np.pi) / Rw, -np.sin(SQ2 * Rw - 0.25 * np.pi) / Rw,
                    np.ones_like(Rw), 1 / Rw]).T
    cf, *_ = np.linalg.lstsq(Xw, amp, rcond=None)
    Dfit = (cf[0] + 1j * cf[1]) / 16
    out['wave'] = dict(D_fit=Dfit, D=q['D'], rel_abs=abs(Dfit) / abs(q['D']) - 1, darg=float(np.angle(Dfit) - np.angle(q['D'])), w1=A.w1,
                       ratio_to_quenched=2 / np.pi)
    print('   wave of c_A on 40 <= R < 120: fitted amplitude 16 D with D = %.6e %+.6ei (derived D = %.6e %+.6ei): |D| rel %+.1e, arg %+.1e rad'
          % (Dfit.real, Dfit.imag, q['D'].real, q['D'].imag, out['wave']['rel_abs'], out['wave']['darg']))
    curves.update(Rw=Rw, wave_amp=amp)
    # oscillation of the index n_w = -R c_A'/c_A: the index minus its running mean over one period 2 pi/sqrt2, on the grid of specA
    d = np.load(os.path.join(HERE, 'gridA.npz')); Rg_ = d['R']; ng = -(d['RdN'] / d['Nbar'] - d['RdZ'] / d['Zbar'])
    per = 2 * np.pi / SQ2; rows = []
    for lo, hi in ((6, 8), (8, 12), (18, 22), (45, 60), (90, 110)):
        amp = 0.0
        for r in Rg_[(Rg_ >= lo) & (Rg_ < hi)][::5]:
            rr = np.linspace(r - per / 2, r + per / 2, 201)
            amp = max(amp, abs(np.interp(r, Rg_, ng) - np.interp(rr, Rg_, ng).mean()))
        env = 16 * SQ2 * abs(q['D']) / (A.Ar * 0.5 * (lo + hi))
        rows.append(dict(lo=lo, hi=hi, amp=amp, envelope_mid=env))
        print('   oscillation of n_w (annealed) on %g <= R < %g: at most %.4f; envelope 16 sqrt2 |D|/(A_r R) at the middle: %.4f' % (lo, hi, amp, env))
    out['n_w_osc_A'] = dict(rows=rows, coef=16 * SQ2 * abs(q['D']) / A.Ar)
    # index of the correlation n_w = -R c'/c
    for Rv in (1.0, 10.0, 100.0, 1e3, 1e4):
        v = AN.point(Rv); print('   R = %-6g n_w: annealed %.5f, quenched %.5f' % (Rv, -v[5] / v[4], -v[7] / v[6]))
    out['n_w'] = {('%g' % Rv): dict(A=-AN.point(Rv)[5] / AN.point(Rv)[4], Q=-AN.point(Rv)[7] / AN.point(Rv)[6]) for Rv in (1.0, 10.0, 100.0, 1e3, 1e4)}


# ============================================================================================================ part 5
def part5(R, out, curves):
    A = _getA(); S = A.S; uv = A.uv_coefs(); q = quenched_constants(S)
    if 'Kn' not in curves:
        raise SystemExit('part 5 needs the Gauss nodes of part 2')
    Kn, wx, PnA, PnQ, edges = curves['Kn'], curves['wn'], curves['PnA'], curves['PnQ'], curves['edges']
    cQ = S.C_series()
    from scipy.special import gamma as Gam
    Mmu = lambda mu: 2 ** mu * Gam((1 + mu) / 2) / Gam((1 - mu) / 2)
    uvQ = {n: 2 * cQ[n] * Mmu(1 + n / 2) * SQ2 ** (-2 - n / 2) for n in (1, 3, 5, 6, 7) if n < len(cQ)}
    K0 = 1e4; Ke = np.exp(edges)
    res = {}
    for nm, Pn_, u_ in (('A', PnA, uv), ('Q', PnQ, uvQ)):
        tail = sum(v * K0 ** (-2 - n / 2) / (2 + n / 2) for n, v in u_.items())
        seg = np.sum((wx * Pn_ / Kn).reshape(-1, 12), axis=1)
        Ie = np.concatenate([np.cumsum(seg[::-1])[::-1], [0.0]]) + tail
        Pe = R(Ke, order=nm)
        res[nm] = dict(I=Ie, P=Pe, alpha=1 + Pe / (2 * Ke * Ie), Dis=Ie + Pe / (2 * Ke))
    curves.update(Ke=Ke, IA=res['A']['I'], IQ=res['Q']['I'], PeA=res['A']['P'], PeQ=res['Q']['P'])
    p2 = json.load(open(setup_paths.find('part2.json')))
    chk = np.max(np.abs(np.array(p2['grid']['I']) / res['Q']['I'] - 1)) if len(p2['grid']['I']) == len(Ke) else np.nan
    print('part 5: I(x) of the quenched order against spectrum/part2.json: max relative difference %.1e' % chk)
    out['I_check_quenched'] = float(chk)

    def at(xv, nm):
        j = int(np.searchsorted(edges, np.log(xv) + 1e-13))
        xx, ww = gauss_panels([np.log(xv), edges[j]], 12); KK = np.exp(xx)
        PP = R(KK, order=nm)
        I = np.sum(ww * PP / KK) + res[nm]['I'][j]; P = R([xv], order=nm)[0]
        return I, P

    xs = [1e-6, 1e-5, 1e-4, 1e-3, 1e-2, 0.03, 0.1, 0.3, 1.0, SQ2, 3.0, 10.0, 100.0]
    tab = []
    print('      x        I (quenched)  alpha_E  I+P/2x      I_A (annealed) alpha_E^A I_A+P_A/2x   I_A/I')
    for xv in xs:
        IQ, PQ = at(xv, 'Q'); IA, PA = at(xv, 'A')
        r = dict(x=xv, IQ=IQ, PQ=PQ, alphaQ=1 + PQ / (2 * xv * IQ), DQ=IQ + PQ / (2 * xv), IA=IA, PA=PA, alphaA=1 + PA / (2 * xv * IA), DA=IA + PA / (2 * xv))
        tab.append(r)
        print('   %-9g  %.6e  %.6f %.6e  %.6e  %.6f  %.6e  %.4g' % (xv, IQ, r['alphaQ'], r['DQ'], IA, r['alphaA'], r['DA'], IA / IQ))
    out['finite_size'] = tab
    # laws at small x.  annealed: x I_A = (2A_r/pi)[1/lam + 1/lam^2 + ...], lam = log(1/x) + C" - gamma; alpha -> 3/2 - 1/(2 lam) - ...
    print('   small x, annealed: lam = log(1/x) + C" - gamma_E')
    rows = []
    for xv in (1e-8, 1e-6, 1e-5, 1e-4, 1e-3, 1e-2):
        IA, PA = at(xv, 'A'); lam = np.log(1 / xv) + A.Cpp - GE; p0 = 2 * A.Ar / np.pi
        a = 1 + PA / (2 * xv * IA)
        three = p0 * (1 / lam + 1 / lam ** 2 + (2 - np.pi ** 2 / 12) / lam ** 3)
        rows.append(dict(x=xv, lam=lam, xI_over_lead=xv * IA * lam / p0, xI_two=xv * IA / (p0 * (1 / lam + 1 / lam ** 2)), xI_three=xv * IA / three, alpha=a,
                         alpha_law1=1.5 - 0.5 / lam, alpha_law2=1.5 - 0.5 / lam - 0.5 / lam ** 2))
        print('   x = %-6g lam = %.3f: x I_A lam/(2A_r/pi) = %.5f; x I_A/[(2A_r/pi)(1/lam + 1/lam^2)] = %.5f, with (2 - pi^2/12)/lam^3: %.5f; alpha_E^A = %.5f, 3/2 - 1/(2 lam) = %.5f, - 1/(2 lam^2): %.5f'
              % (xv, lam, rows[-1]['xI_over_lead'], rows[-1]['xI_two'], rows[-1]['xI_three'], a, rows[-1]['alpha_law1'], rows[-1]['alpha_law2']))
    out['small_x_A'] = rows
    rows = []
    Mq = json.load(open(setup_paths.find('part2.json')))['M_from_P']['M']
    for xv in (1e-8, 1e-6, 1e-4, 1e-2, 0.1):
        IQ, PQ = at(xv, 'Q')
        l = np.log(SQ2 / xv) - GE; Lq = l + Q.KBAR                   # I = A_c l^2 + 2B_c L(log L - 1) + 2M l + I_0 + zeta(3) B_c/(6 L^2)
        I0 = IQ - (q['Ac'] * l ** 2 + 2 * q['Bc'] * Lq * (np.log(Lq) - 1) + 2 * Mq * l + zeta(3) * q['Bc'] / (6 * Lq ** 2))
        rows.append(dict(x=xv, I_over_lead=IQ / (q['Ac'] * np.log(1 / xv) ** 2), alpha=1 + PQ / (2 * xv * IQ), alpha_law=1 + 1 / np.log(1 / xv), I0=I0))
        print('   x = %-6g quenched: I/(A_c log^2(1/x)) = %.4f; I - [A_c l^2 + 2B_c L(log L - 1) + 2M l + zeta(3)B_c/6L^2] = %.6f; alpha_E = %.5f, 1 + 1/log(1/x) = %.5f'
              % (xv, rows[-1]['I_over_lead'], I0, rows[-1]['alpha'], rows[-1]['alpha_law']))
    out['small_x_Q'] = rows
    # the size of the system doubled at a fixed time: x -> x/2
    rows = []
    for xv in (1e-3, 1e-2, 0.03, 0.1, 0.3):
        IQ, PQ = at(xv, 'Q'); IA, PA = at(xv, 'A'); IQ2, PQ2 = at(xv / 2, 'Q'); IA2, PA2 = at(xv / 2, 'A')
        r = dict(x=xv, energy_Q=IQ2 / IQ, energy_A=IA2 / IA, diss_Q=(IQ2 + PQ2 / xv) / (IQ + PQ / (2 * xv)), diss_A=(IA2 + PA2 / xv) / (IA + PA / (2 * xv)))
        rows.append(r)
        print('   k_0 -> k_0/2 at k_0 L = %-5g: energy x %.4f (quenched), x %.4f (annealed); dissipation x %.4f, x %.4f' % (xv, r['energy_Q'], r['energy_A'], r['diss_Q'], r['diss_A']))
    out['doubling'] = rows
    # where alpha_E^A crosses 5/4 and 3/2; monotonicity
    aA = res['A']['alpha']; aQ = res['Q']['alpha']
    out['alphaA_monotone'] = bool(np.all(np.diff(aA) > 0)); out['alphaA_min'] = dict(x=float(Ke[np.argmin(aA)]), alpha=float(aA.min()))
    print('   alpha_E^A on %d values of x, 1e-9..1e4: minimum %.5f at x = %.4g; monotone: %s; at x = 1e-9: %.5f' % (len(Ke), aA.min(), Ke[np.argmin(aA)], out['alphaA_monotone'], aA[0]))
    f = lambda lx: 1 + R([np.exp(lx)])[0] / (2 * np.exp(lx) * at(np.exp(lx), 'A')[0]) - 1.5
    x32 = float(np.exp(brentq(f, np.log(0.05), np.log(0.5), xtol=1e-9))); out['x_alphaA_three_halves'] = x32
    print('   alpha_E^A = 3/2 at x = %.5f' % x32)
    curves.update(alphaA=aA, alphaQ=aQ, DisA=res['A']['Dis'], DisQ=res['Q']['Dis'])
    # the mean wave number of the energy and L_M = 2 int k E / int k^2 E = 16 int_x P/K dK (int P dK = 1/8)
    rows = []
    for xv in (1e-8, 1e-6, 1e-4, 1e-2, 0.1, 0.3):
        m = Kn >= xv
        j = int(np.searchsorted(edges, np.log(xv) + 1e-13)); xx, ww = gauss_panels([np.log(xv), edges[j]], 12); KK = np.exp(xx)
        mm = np.repeat(np.arange(len(edges) - 1) >= j, 12)
        LA = 16 * (np.sum(ww * R(KK)) + np.sum((wx * PnA)[mm])); LQ = 16 * (np.sum(ww * R(KK, order='Q')) + np.sum((wx * PnQ)[mm]))
        rows.append(dict(x=xv, LM_A=LA, LM_Q=LQ)); print('   L_M/L = 16 int_x^oo P/K dK at x = %-6g: quenched %.5f, annealed %.5f' % (xv, LQ, LA))
    out['LM'] = rows


# ============================================================================================================ part 6
def part6(R, out, curves):
    A = _getA(); S = A.S; obj = AN.objs()
    d = np.load(os.path.join(HERE, 'gridA.npz')); Rg = d['R']; cA = d['Nbar'] / d['Zbar']
    if 'cQgrid' in curves and len(curves['cQgrid']) == len(Rg) and '--fresh' not in sys.argv:
        cQ = curves['cQgrid']; print('part 6: quenched c on the grid read from two_orders_curves.npz')
    else:
        t0 = time.time(); cQ = np.array([float(np.ravel(obj['C'].values(r)[0])[0]) for r in Rg])
        print('part 6: quenched c on the %d separations of the grid, %.0fs' % (len(Rg), time.time() - t0))
        curves['cQgrid'] = cQ; np.savez(os.path.join(HERE, 'two_orders_curves.npz'), **curves)
    x = np.concatenate([[0.0], Rg])

    def struct(c, ctail, Rout):
        """S' = m/(2R^2), m = int_0^R r^2 c dr; S = int_0^R S'; zeta_2 = R S'/S.  ctail(R): c beyond the grid."""
        s1 = CubicSpline(x, np.concatenate([[0.0], Rg ** 2 * c])); m = s1.antiderivative()(x)
        g = np.concatenate([[0.0], m[1:] / (2 * Rg ** 2)])
        s2 = CubicSpline(x, g); Sg = s2.antiderivative()(x)
        res = []
        for Rv in Rout:
            if Rv <= Rg[-1]:
                mv = s1.antiderivative()(Rv); Sv = s2.antiderivative()(Rv)
            else:
                e = np.exp(np.linspace(np.log(Rg[-1]), np.log(Rv), int(np.ceil(np.log(Rv / Rg[-1]) / 0.02)) + 1))
                xx, ww = gauss_panels(e, 12)
                f = ww * xx ** 2 * ctail(xx)
                mcum = m[-1] + np.cumsum(f)                       # m at the nodes (cumulative Gauss sums: a midpoint-like rule on fine panels)
                mv = m[-1] + np.sum(f)
                # S = S(R1) + int m/(2r^2): integrate with m interpolated on the panel edges
                me = np.concatenate([[m[-1]], m[-1] + np.cumsum(np.sum(f.reshape(-1, 12), axis=1))])
                sp = CubicSpline(np.log(e), me)
                Sv = Sg[-1] + np.sum(ww * sp(np.log(xx)) / (2 * xx ** 2))
            res.append((mv / (2 * Rv), Sv))                       # (R S', S)
        return np.array(res)

    # quenched tail beyond the grid: the large-R law of the main text without the wave (R^2 c = 2A_c log(sqrt2 R) + 2B_c log L_R + 2M + ...)
    qc = quenched_constants(S); Ac, Bc = qc['Ac'], qc['Bc']
    M = json.load(open(setup_paths.find('part2.json')))['M_from_P']['M']

    def cQ_tail(Rv):
        LR = np.log(SQ2 * Rv) + Q.KBAR
        return (2 * Ac * np.log(SQ2 * Rv) + 2 * Bc * np.log(LR) + 2 * M + np.pi ** 2 / 12 * Bc / LR ** 2 + zeta(3) * Bc / LR ** 3) / Rv ** 2
    print('   quenched law against the grid value at R = 2000: %.2e' % (cQ_tail(Rg[-1]) / cQ[-1] - 1))
    Rout = np.array([1e-3, 1e-2, 0.1, 0.3, 1.0, 2.0, 3.0, 5.0, 10.0, 30.0, 100.0, 300.0, 1e3, 1e4, 1e5, 1e6])
    sA = struct(cA, A.cA_large, Rout); sQ = struct(cQ, cQ_tail, Rout)
    ref = {}
    for Rv in Rout:                                               # the quenched index from the source itself (coordF.Abel4: S and N = R S')
        if Rv <= 1e4:
            v = obj['C'].values(Rv); ref[Rv] = float(np.ravel(v[3])[0] / np.ravel(v[2])[0])
    rows = []
    print('      R        S (quenched)  zeta_2   S_A (annealed) zeta_2^A   S_A/S')
    for Rv, a, b in zip(Rout, sQ, sA):
        r = dict(R=Rv, SQ=a[1], zQ=a[0] / a[1], SA=b[1], zA=b[0] / b[1]); rows.append(r)
        print('   %-9g  %.6e  %.6f %.6e  %.6f  %.4f%s' % (Rv, a[1], r['zQ'], b[1], r['zA'], b[1] / a[1],
                                                           ('   (from the source directly: %.6f)' % ref[Rv]) if Rv in ref else ''))
    out['structure'] = rows
    # laws at large R: S_A ~ A_r R/(4 (log R + C")) ; zeta_2^A -> 1 - 1/log R
    for Rv, b in zip(Rout, sA):
        if Rv >= 100:
            print('   R = %-6g S_A/[A_r R/(4(log R + C"))] = %.4f; zeta_2^A = %.5f, 1 - 1/(log R + C") = %.5f' % (Rv, b[1] / (A.Ar * Rv / (4 * (np.log(Rv) + A.Cpp))), b[0] / b[1], 1 - 1 / (np.log(Rv) + A.Cpp)))
    # curves for the figure and the crossings of 2/3 and 1
    Rf = np.exp(np.linspace(np.log(1e-3), np.log(1e4), 281))
    fA = struct(cA, A.cA_large, Rf); fQ = struct(cQ, cQ_tail, Rf)
    curves.update(Rz=Rf, zA=fA[:, 0] / fA[:, 1], zQ=fQ[:, 0] / fQ[:, 1], SAc=fA[:, 1], SQc=fQ[:, 1])
    zA = fA[:, 0] / fA[:, 1]; zQ = fQ[:, 0] / fQ[:, 1]
    j = int(np.argmin(zA)); out['zA_min'] = dict(R=float(Rf[j]), z=float(zA[j]))
    print('   zeta_2^A has its minimum %.4f at R = %.3g and then rises toward one; zeta_2 = 2/3 at R = %.4f (quenched)' % (zA[j], Rf[j], float(np.interp(2 / 3, zQ[::-1], Rf[::-1]))))
    out['R_zQ_two_thirds'] = float(np.interp(2 / 3, zQ[::-1], Rf[::-1]))


if __name__ == '__main__':
    _args = [a for a in sys.argv[1:] if not a.startswith('--')]
    parts = _args[0] if _args else '123456'
    t0 = time.time()
    out = load('two_orders.json')
    cp = os.path.join(HERE, 'two_orders_curves.npz')
    curves = dict(np.load(cp)) if os.path.exists(cp) else {}
    R = Runner()
    for p, f in (('1', part1), ('2', part2), ('3', part3), ('4', part4), ('5', part5), ('6', part6)):
        if p in parts:
            f(R, out, curves)
            dump(out, 'two_orders.json')
            np.savez(cp, **curves)
    R.close()
    print('done, %.0fs' % (time.time() - t0))


==> anc/qsp_annealed/two_orders_output.txt <==
part 1: P_A and K dP_A/dK at the 741 wave numbers of spectrum_P_final.json, 17s
      K        P (quenched)  n       P_A (annealed) n_A     P_A/P
   1e-08      1.721474e-09  1.05735  4.449800e-03  1.95147  2584878.3805
   1e-06      1.273454e-07  1.07507  5.730024e-03  1.93755  44995.9329
   0.0001     8.443438e-06  1.10683  8.040109e-03  1.91260  952.2317
   0.001      6.414636e-05  1.13362  1.005729e-02  1.89169  156.7867
   0.01       4.515342e-04  1.17423  1.330310e-02  1.86556  29.4620
   0.03       1.103091e-03  1.20050  1.548422e-02  1.86024  14.0371
   0.1        2.831028e-03  1.23461  1.815613e-02  1.88287  6.4133
   0.3        6.447790e-03  1.26555  1.997621e-02  1.94959  3.0981
   0.5        9.367401e-03  1.26924  2.033025e-02  1.97800  2.1703
   0.7        1.199923e-02  1.25550  2.047631e-02  1.97476  1.7065
   1          1.577025e-02  1.20079  2.080481e-02  1.92391  1.3192
   1.2        1.836203e-02  1.11464  2.122358e-02  1.84456  1.1558
   1.6        2.252847e-02  2.29807  2.166357e-02  2.60399  0.9616
   2          1.938810e-02  2.93615  1.782300e-02  3.06689  0.9193
   3          1.211529e-02  3.29836  1.081156e-02  3.33719  0.8924
   5          6.027523e-03  3.41329  5.313035e-03  3.42789  0.8815
   10         2.214964e-03  3.46575  1.940622e-03  3.47064  0.8761
   30         4.353902e-04  3.49019  3.803906e-04  3.49142  0.8737
   100        7.202229e-05  3.49720  6.287403e-05  3.49753  0.8730
   1000       2.283230e-06  3.49973  1.992645e-06  3.49976  0.8727
   10000      7.221988e-08  3.49997  6.302675e-08  3.49998  0.8727
maximum of P_A: 0.022449026 at K = 1.4509196 (quenched: 0.022703919 at 1.5242715); P_A(sqrt2) = 0.0222928034
P_A = P at K = 1.452789 (P_A > P below the first, P_A < P above the last)
local index of the annealed order for 1e-8 <= K <= 1: between 1.8601 (K = 0.02661) and 1.9799 (K = 0.5623)
local index of the quenched order for 1e-8 <= K <= 1: between 1.0574 (K = 1e-08) and 1.2701 (K = 0.4467)
P_A > 0 at all 741 wave numbers: True; P_A/P between 0.8727 and 2.585e+06
part 2: M_1 = 0.0159311660, A_r = 0.143811167, 2A_r/pi = 0.091553032, C" = 2.696377977, C" - gamma = 2.119162313
   ultraviolet coefficients of P_A: K^-1.5: 0.0630283, K^-2.5: -0.0153078, K^-3.5: -0.0114938, K^-4: -0.0016823, K^-4.5: -0.0099810
   quenched:                         K^-1.5: 0.0722219, K^-2.5: -0.0197774, K^-3.5: -0.0174422, K^-4: -0.0038103, K^-4.5: -0.0155271
   ratio of the leading coefficients 0.872704; (2/pi) I_{1/2}/I_{3/2} = 0.872704
   P_A and P at 8376 Gauss nodes (698 panels in log K, 1e-9..1e4), 199s
   P_A > 0 at all 8376 nodes, 1e-09 <= K <= 1e+04: True (smallest value 6.306e-08, at the largest K)
   sum rule (A): int P dK = 0.123739444541 + 1.260555e-03 (K > 1e4) + 4.0e-12 (K < 1e-9) = 0.1250000000047; 8 int - 1 = +3.8e-11
   sum rule (Q): int P dK = 0.123555575988 + 1.444424e-03 (K > 1e4) + 9.8e-20 (K < 1e-9) = 0.1249999999999; 8 int - 1 = -4.9e-13
   back transform R = 0.3 : c_A from P_A 0.069480538601, direct 0.069480538601, rel +1.2e-11
   back transform R = 3   : c_A from P_A 0.009672443121, direct 0.009672443092, rel +3.0e-09
   back transform R = 10  : c_A from P_A 0.002678855186, direct 0.002678855185, rel +2.1e-10
   ultraviolet K = 10    : P_A/(K^-3/2, K^-5/2 terms) - 1 = -2.11e-03, with K^-7/2 -2.40e-04, with K^-4 and K^-9/2 +9.73e-06
   ultraviolet K = 30    : P_A/(K^-3/2, K^-5/2 terms) - 1 = -2.15e-04, with K^-7/2 -1.12e-05, with K^-4 and K^-9/2 +2.17e-07
   ultraviolet K = 100   : P_A/(K^-3/2, K^-5/2 terms) - 1 = -1.87e-05, with K^-7/2 -4.11e-07, with K^-4 and K^-9/2 +1.50e-08
   ultraviolet K = 300   : P_A/(K^-3/2, K^-5/2 terms) - 1 = -1.99e-06, with K^-7/2 +3.37e-08, with K^-4 and K^-9/2 +5.67e-08
   ultraviolet K = 1000  : P_A/(K^-3/2, K^-5/2 terms) - 1 = -1.83e-07, with K^-7/2 -9.14e-10, with K^-4 and K^-9/2 +8.85e-11
   ultraviolet K = 10000 : P_A/(K^-3/2, K^-5/2 terms) - 1 = -7.30e-10, with K^-7/2 +1.09e-09, with K^-4 and K^-9/2 +1.10e-09
   infrared K = 1e-12 : P_A = 3.074801486e-03; P_A/[(2A_r/pi)/log(1/K)] - 1 = -0.072; /series of 1..5 terms - 1: +1.9e-02 -4.8e-04 +4.2e-05 +4.8e-07 +5.7e-08; with A_r K (a_1/lam + a_2/lam^2): +5.7e-08; /closed form - 1: +3.5e-05
   infrared K = 1e-10 : P_A = 3.636784473e-03; P_A/[(2A_r/pi)/log(1/K)] - 1 = -0.085; /series of 1..5 terms - 1: +2.2e-02 -6.5e-04 +6.8e-05 +9.4e-07 +1.2e-07; with A_r K (a_1/lam + a_2/lam^2): +1.2e-07; /closed form - 1: +5.7e-05
   infrared K = 1e-08 : P_A = 4.449800255e-03; P_A/[(2A_r/pi)/log(1/K)] - 1 = -0.105; /series of 1..5 terms - 1: +2.6e-02 -9.4e-04 +1.2e-04 +2.1e-06 +3.4e-07; with A_r K (a_1/lam + a_2/lam^2): +3.5e-07; /closed form - 1: +1.0e-04
   infrared K = 1e-06 : P_A = 5.730024140e-03; P_A/[(2A_r/pi)/log(1/K)] - 1 = -0.135; /series of 1..5 terms - 1: +3.3e-02 -1.5e-03 +2.6e-04 +5.1e-06 +3.1e-07; with A_r K (a_1/lam + a_2/lam^2): +1.3e-06; /closed form - 1: +2.1e-04
   infrared K = 1e-05 : P_A = 6.691940007e-03; P_A/[(2A_r/pi)/log(1/K)] - 1 = -0.158; /series of 1..5 terms - 1: +3.9e-02 -1.9e-03 +3.9e-04 +1.4e-06 -7.2e-06; with A_r K (a_1/lam + a_2/lam^2): +2.9e-06; /closed form - 1: +3.3e-04
   infrared K = 0.0001: P_A = 8.040109044e-03; P_A/[(2A_r/pi)/log(1/K)] - 1 = -0.191; /series of 1..5 terms - 1: +4.6e-02 -2.7e-03 +5.8e-04 -8.0e-05 -9.7e-05; with A_r K (a_1/lam + a_2/lam^2): +6.7e-06; /closed form - 1: +4.7e-04
   infrared K = 0.001 : P_A = 1.005729466e-02; P_A/[(2A_r/pi)/log(1/K)] - 1 = -0.241; /series of 1..5 terms - 1: +5.5e-02 -4.8e-03 +2.3e-04 -1.0e-03 -1.1e-03; with A_r K (a_1/lam + a_2/lam^2): +1.2e-05; /closed form - 1: +6.8e-06
   infrared K = 0.01  : P_A = 1.330309598e-02; P_A/[(2A_r/pi)/log(1/K)] - 1 = -0.331; /series of 1..5 terms - 1: +6.1e-02 -1.7e-02 -8.3e-03 -1.1e-02 -1.1e-02; with A_r K (a_1/lam + a_2/lam^2): +2.6e-04; /closed form - 1: -8.8e-03
   infrared K = 0.1   : P_A = 1.815613208e-02; P_A/[(2A_r/pi)/log(1/K)] - 1 = -0.543; /series of 1..5 terms - 1: -8.6e-03 -1.1e-01 -9.5e-02 -1.0e-01 -1.0e-01; with A_r K (a_1/lam + a_2/lam^2): +3.0e-02; /closed form - 1: -9.7e-02
   variant second order 3 terms   (fit rms 4e-12): max |P_A,var/P_A - 1| = 3.3e-11 (at K = 0.0001)
   variant fit from R = 1000      (fit rms 5e-13): max |P_A,var/P_A - 1| = 9.0e-11 (at K = 1e-06)
   variant grid cut at R = 1000   (fit rms 7e-11): max |P_A,var/P_A - 1| = 3.1e-08 (at K = 30)
   literal/specB_fine (entry 1500, 33 wave numbers 1.00..2.00): max |P_B/P_A - 1| = 9.5e-05
part 3: a_2 = 0.0359942, kappa_2 = 0.0177526 (quenched); (2/pi) a_2 = 0.0229146, (2/pi) kappa_2 = 0.0113017 (annealed, derived)
   fit 1e-12 <= d <= 1e-06 (61 values): a_2^A = 0.0229182 (rel +1.6e-04, residual 1.7e-07; a single logarithm leaves 4.3e-04); kappa_2^A = 0.0113048 (rel +2.8e-04, residual 1.2e-07)
   fit 1e-12 <= d <= 1e-04 (81 values): a_2^A = 0.0229202 (rel +2.4e-04, residual 5.0e-07; a single logarithm leaves 1.1e-03); kappa_2^A = 0.0113087 (rel +6.2e-04, residual 7.5e-07)
   fit 1e-10 <= d <= 1e-05 (51 values): a_2^A = 0.0229202 (rel +2.4e-04, residual 1.5e-07; a single logarithm leaves 3.8e-04); kappa_2^A = 0.0113067 (rel +4.5e-04, residual 2.3e-07)
   fit 1e-12 <= d <= 1e-08 (41 values): a_2^A = 0.0229171 (rel +1.1e-04, residual 6.7e-08; a single logarithm leaves 1.4e-04); kappa_2^A = 0.0113036 (rel +1.7e-04, residual 3.1e-08)
   with kbar in place of kbar - log 2 in the logarithm the same fit gives kappa_2^A = 0.0117360 (rel +3.8e-02)
   d = 1e-12: slopes 0.0422731 (left) 0.0415125 (right); symmetric part - a_2^A[log L + pi^2/24L^2] = -0.0358634; antisymmetric part x L = 0.0113134
   d = 1e-10: slopes 0.0384931 (left) 0.0375929 (right); symmetric part - a_2^A[log L + pi^2/24L^2] = -0.0358637; antisymmetric part x L = 0.0113184
   d = 1e-08: slopes 0.0339656 (left) 0.0328626 (right); symmetric part - a_2^A[log L + pi^2/24L^2] = -0.0358646; antisymmetric part x L = 0.0113275
   d = 1e-06: slopes 0.0283215 (left) 0.0268971 (right); symmetric part - a_2^A[log L + pi^2/24L^2] = -0.0358669; antisymmetric part x L = 0.0113489
   d = 1e-04: slopes 0.0208375 (left) 0.0188080 (right); symmetric part - a_2^A[log L + pi^2/24L^2] = -0.0358738; antisymmetric part x L = 0.0114970
   d = 1e-03: slopes 0.0159895 (left) 0.0133129 (right); symmetric part - a_2^A[log L + pi^2/24L^2] = -0.0358814; antisymmetric part x L = 0.0120805
   d = 1e-02: slopes 0.0102122 (left) 0.0058164 (right); symmetric part - a_2^A[log L + pi^2/24L^2] = -0.0358633; antisymmetric part x L = 0.0147796
   index negative for sqrt2 - K < 8.408e-08 and for K - sqrt2 < 3.119e-08
   index at sqrt2 -+ 1e-3: 0.98555, 1.15545
part 4: c_A at the 2296 separations of coord_c_final.json (law beyond R = 2000), 25s
   the same Abel transform applied to C reproduces the stored c(R) to 1.6e-15
   small-R series c_A = sum k_n R^{n/2}: k = [ 1.25000e-01 -1.05326e-01  0.00000e+00  1.02320e-02  6.72100e-03
 -2.19500e-03 -1.10000e-04 -4.24000e-04]
   R = 0.0001 c_A = 0.123946753786 series 0.123946753786 (rel -1.1e-16)
   R = 0.001  c_A = 0.121669640681 series 0.121669640681 (rel +1.3e-15)
   R = 0.01   c_A = 0.114478317059 series 0.114478317058 (rel +1.3e-11)
   R = 0.1    c_A = 0.092076710211 series 0.092076696187 (rel +1.5e-07)
   R = 10     c_A = 2.678855185e-03; /[A_r/(R(log R + C"))] - 1 = -6.88e-02; /fitted law - 1 = -1.6e-03; quenched c = 3.290400e-04
   R = 30     c_A = 7.672134328e-04; /[A_r/(R(log R + C"))] - 1 = -2.41e-02; /fitted law - 1 = -1.6e-05; quenched c = 4.431876e-05
   R = 100    c_A = 1.955656045e-04; /[A_r/(R(log R + C"))] - 1 = -7.08e-03; /fitted law - 1 = -4.4e-08; quenched c = 4.947985e-06
   R = 300    c_A = 5.693547753e-05; /[A_r/(R(log R + C"))] - 1 = -2.30e-03; /fitted law - 1 = +4.2e-10; quenched c = 6.517405e-07
   R = 1000   c_A = 1.496378590e-05; /[A_r/(R(log R + C"))] - 1 = -6.74e-04; /fitted law - 1 = +7.3e-12; quenched c = 6.903487e-08
   R = 3000   c_A = 4.477958808e-06; /[A_r/(R(log R + C"))] - 1 = -2.21e-04; /fitted law - 1 = -1.2e-12; quenched c = 8.747605e-09
   R = 10000  c_A = 1.207736381e-06; /[A_r/(R(log R + C"))] - 1 = -6.53e-05; /fitted law - 1 = -1.9e-11; quenched c = 8.959725e-10
   wave of c_A on 40 <= R < 120: fitted amplitude 16 D with D = 2.971680e-03 +1.548070e-03i (derived D = 2.955991e-03 +1.543284e-03i): |D| rel +4.8e-03, arg -9.0e-04 rad
   oscillation of n_w (annealed) on 6 <= R < 8: at most 0.1015; envelope 16 sqrt2 |D|/(A_r R) at the middle: 0.0750
   oscillation of n_w (annealed) on 8 <= R < 12: at most 0.0693; envelope 16 sqrt2 |D|/(A_r R) at the middle: 0.0525
   oscillation of n_w (annealed) on 18 <= R < 22: at most 0.0287; envelope 16 sqrt2 |D|/(A_r R) at the middle: 0.0262
   oscillation of n_w (annealed) on 45 <= R < 60: at most 0.0117; envelope 16 sqrt2 |D|/(A_r R) at the middle: 0.0100
   oscillation of n_w (annealed) on 90 <= R < 110: at most 0.0058; envelope 16 sqrt2 |D|/(A_r R) at the middle: 0.0052
   R = 1      n_w: annealed 0.90289, quenched 1.36473
   R = 10     n_w: annealed 1.17034, quenched 2.29643
   R = 100    n_w: annealed 1.13123, quenched 1.92238
   R = 1000   n_w: annealed 1.10353, quenched 1.90498
   R = 10000  n_w: annealed 1.08387, quenched 1.79334
part 5: I(x) of the quenched order against spectrum/part2.json: max relative difference 3.6e-12
      x        I (quenched)  alpha_E  I+P/2x      I_A (annealed) alpha_E^A I_A+P_A/2x   I_A/I
   1e-06      9.307210e-01  1.068412 9.943937e-01  6.143782e+03  1.466327  9.008794e+03  6601
   1e-05      6.626530e-01  1.079667 7.154445e-01  7.271926e+02  1.460122  1.061790e+03  1097
   0.0001     4.440244e-01  1.095079 4.862416e-01  8.903664e+01  1.451506  1.292372e+02  200.5
   0.001      2.731621e-01  1.117414 3.052353e-01  1.140524e+01  1.440907  1.643389e+01  41.75
   0.01       1.476354e-01  1.152922 1.702121e-01  1.519091e+00  1.437864  2.184246e+00  10.29
   0.03       1.026842e-01  1.179043 1.210691e-01  5.748579e-01  1.448929  8.329283e-01  5.598
   0.1        6.359503e-02  1.222582 7.775017e-02  1.884926e-01  1.481614  2.792733e-01  2.964
   0.3        3.633118e-02  1.295788 4.707750e-02  6.180452e-02  1.538693  9.509820e-02  1.701
   1          1.418460e-02  1.555894 2.206972e-02  1.443648e-02  1.720564  2.483889e-02  1.018
   1.41421    8.849283e-03  1.874229 1.658558e-02  8.212392e-03  1.959732  1.609409e-02  0.928
   3          1.695852e-03  2.190679 3.715067e-03  1.500073e-03  2.201226  3.301999e-03  0.8846
   10         8.942884e-05  2.238395 2.001770e-04  7.825256e-05  2.239974  1.752837e-04  0.875
   100        2.883184e-07  2.249006 6.484298e-07  2.516732e-07  2.249121  5.660433e-07  0.8729
   small x, annealed: lam = log(1/x) + C" - gamma_E
   x = 1e-08  lam = 20.540: x I_A lam/(2A_r/pi) = 1.05232; x I_A/[(2A_r/pi)(1/lam + 1/lam^2)] = 1.00346, with (2 - pi^2/12)/lam^3: 1.00080; alpha_E^A = 1.47434, 3/2 - 1/(2 lam) = 1.47566, - 1/(2 lam^2): 1.47447
   x = 1e-06  lam = 15.935: x I_A lam/(2A_r/pi) = 1.06932; x I_A/[(2A_r/pi)(1/lam + 1/lam^2)] = 1.00617, with (2 - pi^2/12)/lam^3: 1.00180; alpha_E^A = 1.46633, 3/2 - 1/(2 lam) = 1.46862, - 1/(2 lam^2): 1.46665
   x = 1e-05  lam = 13.632: x I_A lam/(2A_r/pi) = 1.08278; x I_A/[(2A_r/pi)(1/lam + 1/lam^2)] = 1.00878, with (2 - pi^2/12)/lam^3: 1.00286; alpha_E^A = 1.46012, 3/2 - 1/(2 lam) = 1.46332, - 1/(2 lam^2): 1.46063
   x = 0.0001 lam = 11.330: x I_A lam/(2A_r/pi) = 1.10181; x I_A/[(2A_r/pi)(1/lam + 1/lam^2)] = 1.01245, with (2 - pi^2/12)/lam^3: 1.00398; alpha_E^A = 1.45151, 3/2 - 1/(2 lam) = 1.45587, - 1/(2 lam^2): 1.45197
   x = 0.001  lam = 9.027: x I_A lam/(2A_r/pi) = 1.12453; x I_A/[(2A_r/pi)(1/lam + 1/lam^2)] = 1.01238, with (2 - pi^2/12)/lam^3: 0.99938; alpha_E^A = 1.44091, 3/2 - 1/(2 lam) = 1.44461, - 1/(2 lam^2): 1.43847
   x = 0.01   lam = 6.724: x I_A lam/(2A_r/pi) = 1.11573; x I_A/[(2A_r/pi)(1/lam + 1/lam^2)] = 0.97129, with (2 - pi^2/12)/lam^3: 0.94976; alpha_E^A = 1.43786, 3/2 - 1/(2 lam) = 1.42564, - 1/(2 lam^2): 1.41459
   x = 1e-08  quenched: I/(A_c log^2(1/x)) = 0.8641; I - [A_c l^2 + 2B_c L(log L - 1) + 2M l + zeta(3)B_c/6L^2] = 0.048423; alpha_E = 1.05314, 1 + 1/log(1/x) = 1.05429
   x = 1e-06  quenched: I/(A_c log^2(1/x)) = 0.8827; I - [A_c l^2 + 2B_c L(log L - 1) + 2M l + zeta(3)B_c/6L^2] = 0.048423; alpha_E = 1.06841, 1 + 1/log(1/x) = 1.07238
   x = 0.0001 quenched: I/(A_c log^2(1/x)) = 0.9475; I - [A_c l^2 + 2B_c L(log L - 1) + 2M l + zeta(3)B_c/6L^2] = 0.048423; alpha_E = 1.09508, 1 + 1/log(1/x) = 1.10857
   x = 0.01   quenched: I/(A_c log^2(1/x)) = 1.2602; I - [A_c l^2 + 2B_c L(log L - 1) + 2M l + zeta(3)B_c/6L^2] = 0.048422; alpha_E = 1.15292, 1 + 1/log(1/x) = 1.21715
   x = 0.1    quenched: I/(A_c log^2(1/x)) = 2.1713; I - [A_c l^2 + 2B_c L(log L - 1) + 2M l + zeta(3)B_c/6L^2] = 0.048438; alpha_E = 1.22258, 1 + 1/log(1/x) = 1.43429
   k_0 -> k_0/2 at k_0 L = 0.001: energy x 1.1704 (quenched), x 1.8467 (annealed); dissipation x 1.1623, x 1.8508
   k_0 -> k_0/2 at k_0 L = 0.01 : energy x 1.2249 (quenched), x 1.8325 (annealed); dissipation x 1.2114, x 1.8307
   k_0 -> k_0/2 at k_0 L = 0.03 : energy x 1.2657 (quenched), x 1.8510 (annealed); dissipation x 1.2470, x 1.8401
   k_0 -> k_0/2 at k_0 L = 0.1  : energy x 1.3342 (quenched), x 1.9181 (annealed); dissipation x 1.3040, x 1.8896
   k_0 -> k_0/2 at k_0 L = 0.3  : energy x 1.4493 (quenched), x 2.0497 (annealed); dissipation x 1.3912, x 1.9969
   alpha_E^A on 699 values of x, 1e-9..1e4: minimum 1.43647 at x = 0.005127; monotone: False; at x = 1e-9: 1.47706
   alpha_E^A = 3/2 at x = 0.15286
   L_M/L = 16 int_x^oo P/K dK at x = 1e-08 : quenched 0.79547, annealed 3.37686
   L_M/L = 16 int_x^oo P/K dK at x = 1e-06 : quenched 0.79546, annealed 3.00578
   L_M/L = 16 int_x^oo P/K dK at x = 0.0001: quenched 0.79532, annealed 2.50801
   L_M/L = 16 int_x^oo P/K dK at x = 0.01  : quenched 0.78693, annealed 1.75200
   L_M/L = 16 int_x^oo P/K dK at x = 0.1   : quenched 0.73864, annealed 1.17556
   L_M/L = 16 int_x^oo P/K dK at x = 0.3   : quenched 0.66118, annealed 0.83858
part 6: quenched c on the 17380 separations of the grid, 201s
   quenched law against the grid value at R = 2000: -1.92e-05
      R        S (quenched)  zeta_2   S_A (annealed) zeta_2^A   S_A/S
   0.001      1.019859e-08  1.989310 1.022635e-08  1.990696  1.0027   (from the source directly: 1.989310)
   0.01       9.727458e-07  1.964621 9.815147e-07  1.969393  1.0090   (from the source directly: 1.964621)
   0.1        8.251117e-05  1.870794 8.525101e-05  1.890550  1.0332   (from the source directly: 1.870775)
   0.3        6.053721e-04  1.739701 6.467673e-04  1.785176  1.0684   (from the source directly: 1.739695)
   1          4.103042e-03  1.381450 4.840208e-03  1.521182  1.1797   (from the source directly: 1.381449)
   2          9.372460e-03  0.976829 1.274277e-02  1.262761  1.3596   (from the source directly: 0.976828)
   3          1.320190e-02  0.723141 2.063154e-02  1.122263  1.5628   (from the source directly: 0.723141)
   5          1.824973e-02  0.583517 3.570898e-02  1.042734  1.9567   (from the source directly: 0.583517)
   10         2.640861e-02  0.486429 7.189996e-02  0.979051  2.7226   (from the source directly: 0.486429)
   30         4.247295e-02  0.388312 2.025286e-01  0.913170  4.7684   (from the source directly: 0.388312)
   100        6.497698e-02  0.322387 5.944609e-01  0.881339  9.1488   (from the source directly: 0.322387)
   300        9.035448e-02  0.279898 1.558384e+00  0.875781  17.2474   (from the source directly: 0.279898)
   1000       1.237867e-01  0.244631 4.486313e+00  0.881994  36.2423   (from the source directly: 0.244631)
   10000      2.049688e-01  0.196736 3.499487e+01  0.902469  170.7326   (from the source directly: 0.196734)
   100000     3.098406e-01  0.164050 2.855047e+02  0.919869  921.4565
   1e+06      4.392949e-01  0.140360 2.410558e+03  0.932451  5487.3345
   R = 100    S_A/[A_r R/(4(log R + C"))] = 1.2073; zeta_2^A = 0.88134, 1 - 1/(log R + C") = 0.86304
   R = 300    S_A/[A_r R/(4(log R + C"))] = 1.2137; zeta_2^A = 0.87578, 1 - 1/(log R + C") = 0.88095
   R = 1000   S_A/[A_r R/(4(log R + C"))] = 1.1984; zeta_2^A = 0.88199, 1 - 1/(log R + C") = 0.89588
   R = 10000  S_A/[A_r R/(4(log R + C"))] = 1.1589; zeta_2^A = 0.90247, 1 - 1/(log R + C") = 0.91601
   R = 100000 S_A/[A_r R/(4(log R + C"))] = 1.1284; zeta_2^A = 0.91987, 1 - 1/(log R + C") = 0.92962
   R = 1e+06  S_A/[A_r R/(4(log R + C"))] = 1.1071; zeta_2^A = 0.93245, 1 - 1/(log R + C") = 0.93944
   zeta_2^A has its minimum 0.8757 at R = 266 and then rises toward one; zeta_2 = 2/3 at R = 3.3956 (quenched)
done, 614s


==> anc/stoch/README.txt <==
Numerical checks of Secs. 6 and 7 of the main text, "The physical mechanism of spontaneous stochasticity in the momentum-loop
equation" and "Models of ergodic diffusion over the Euler ensemble" (a single Sec. 6, "Stochastic model of ergodicity due to
instability of the MLE", before the revision (o) of 2026-11-14).
Python 3 with numpy, scipy and matplotlib. Run each script from this directory.
Numbering. The numbers below are those of the revision (o). Concordance with the revisions (f)-(n): Propositions 6.1-6.4,
Remarks 6.5-6.7 and equations (6.1)-(6.18) are unchanged; Definition 6.8 -> 7.1; Propositions 6.9-6.13 -> 7.2-7.6; Remarks 6.14,
6.15 -> 7.7, 7.8; Proposition 6.16 -> 7.9; equations (6.n) -> (7.n-18) for n = 19...40, that is (7.1)-(7.22); Table 2 is unchanged.
Sections: 6.1 the physical picture, 6.2 the singularity, 6.3 the exchange, 6.4 the thermal noise as a trigger (a subsection since
the revision (o)); 7.1 the chain (6.4 in the revisions (m), (n)), 7.2 the turning angle (6.5), 7.3 the attractor (6.6); the later
sections of the main text are shifted by one.
The revision (r) adds Sec. 7.4, "Quenched or annealed global rotation", with Eqs. (7.23)-(7.26); no earlier number changes.
The revision (s) rewrites the last two paragraphs of Sec. 7.4: the spectrum of the annealed order is now computed (Secs. 12.4, 12.5
and 13.5 of the main text; programs in ../qsp_annealed/). No statement or number of Secs. 6 and 7 changes.
The revision (aa), the version for Annals of Physics, adds a chart as Fig. 1 of the main text: the figure of these sections is
Fig. 3 there (Fig. 2 in the arXiv version of November 2026). No statement or number of Secs. 6 and 7 changes.
The revision (w) changes nothing here. Four files of this folder are among the 24 ancillary files of the arXiv submission, with the
three outputs: mle_core.py, check_discrete.py, check_noise_trigger.py and check_rotation.py.
The model is a Markov chain in the discrete time s = log(tau/tau_*), with a step Delta s that is a free parameter: in every step
one bond of the ring is chosen at random and its two spins are exchanged. The comparisons below are made in the numbers of steps;
the step Delta s drops out of them. With Delta s = c/N^3 the relaxation time is c/(4 pi^2). The scripts written for the earlier revisions use rates per unit of s (a continuous
time); their generators are L = N (P - 1) per bond rate one, so the gaps, the stationary states and the ratios that they check
are those of the chain. check_discrete.py treats the chain itself.

The physical picture (Sec. 6.1)
check_infinitesimal_exchange.py  the exchange is an infinitesimal move in the space of the momentum loops. Part 1: its size in the
                                 maximum, the root mean square and the mean of the displacement of the vertices, 2|sin(delta/2)|
                                 times 1, N^(-1/2), N^(-1), that is, xi/sqrt(N), xi/N, xi/N^(3/2), against a distance of order one
                                 between two independent states (about 0.9, 0.48, 0.40 at xi = 2; the mean square is
                                 (1/2) int_0^1 (1 - exp(-xi^2 x(1-x))) dx). Part 2: a cyclically symmetric correlation function of
                                 n points of the loop is Lipschitz in the mean norm, |Phi(F)-Phi(F')| <= n rho^(n-1) ||F-F'||_1, and
                                 one exchange changes it by at most (2n/N) rho^(n-1) |sin(delta/2)| ~ n xi/(2^(n-1) N^(3/2)); the
                                 bound is nearly attained for n = 2 (ratio up to 0.97). Part 3: the phase of the loop functional of a circle changes
                                 by sqrt(2)|sin(delta/2)| |C|/L at most. N = 64...4096. A few seconds
check_infinitesimal_exchange_output.txt  its output

The equation itself (Secs. 6.2-6.3)
mle_core.py, even_n.py           the rescaled MLE (2.19); for even N the constraint, the matrix K and the velocity on the constraint
                                 manifold (the same files as in the ancillary note ergodicityNotes)
check_singular_and_exchange.py   Eq. (6.3) for K against finite differences; K=0 at zero-winding states (Prop. 6.1);
                                 the zig-zag form (6.6) and the exchange formula (6.8), with signs
check_rigidity.py                Prop. 6.2, no solution moves along the fixed points: the alternating shift leaves the midpoints
                                 in place; the closed form (6.5) of the right side on the shifted polygons; all its zeros in W
                                 from 400 random complex starts (W=0 only, if the running spin takes at least four values)
check_rigidity_output.txt        its output
check_bridge.py                  Remark 6.5, the bridge of fixed points (6.13) between two states related by an exchange: the right
                                 side of the MLE, the constraint and K vanish along both segments; the ends; the length
check_residual.py                Remark 6.6, the direct mirror chord (6.14): the closed form (6.15) of the right side, the residual
                                 at a constant speed, its L2 integral against the bound (6.16) (half that of the bridge); Eq. (7.19)
                                 for dm_k/dbeta and Prop. 7.9 for the symmetric reflected shifts (7.18) of beta; Remark 6.7, the
                                 exact solution (6.17) with one moving vertex
check_residual_output.txt        its output
check_impulse.py                 the impulse of a step, J_k = 2 (m'_k - m_k) (Prop. 6.3, Eq. 6.10). Part (c): J_k = int r_k ds on the
                                 bridge, at a constant and at a variable speed, and on the mirror chord; the error term of the bound
                                 (6.16), |t.rho_k| <= 6 d (|B|+d) to the leading order. Prop. 6.4: by an enumeration of all the pairs
                                 of Euler states with a common vertex (N=6,8,10), the least value 8 sin^2(delta/2) of sum|J_k|^2,
                                 Eq. (6.12), is attained by the exchanges of two neighbouring opposite spins and by no other pair.
                                 Eq. (6.18): the impulse of an exchange of two opposite spins at the distance l
                                 Part (5): Prop. 6.4 in the whole range 0 < |delta| < pi with the case of equality, all pairs and
                                 alignments, N=6, 8, delta = 0.3, -0.9, pi/3, 1.5, 2.5 (at pi/3 other steps attain the bound)
check_impulse_output.txt         its output
check_least_action.py [tubes]    Remark 6.6: the least value of int sum_j |r_j|^2 ds over the paths of all the vertices in a tube around the mirror
                                 chord, N=8, delta = -0.25 and -0.0625, Ds = 1 (about four minutes). Without an alternating shift of the
                                 polygon the least value is that of the chord (1.0004 and 1.00002 of the bound, against 1.0007 and
                                 1.00004); with it, 0.92 (0.77) and 0.98 (0.95) of the bound for a tube of half-width |B| (3|B|): the
                                 gain is proportional to |delta|. The argument is the list of the half-widths in units of |B|
                                 (default 1,3); 0 removes the tube, and the minimization is then ill-posed at even N
check_least_action_output.txt    its output
check_arc.py                     the exchange of two distant opposite spins (end of Sec. 6.3): a path of exact fixed points on
                                 which the arc between them is turned by a complex rotation; the residual; the gap N of the
                                 exchanges of all pairs (Sec. 7.1)
check_arc_output.txt             its output
alt_velocity.py                  the alternating velocity u near four zero-winding states, N=6,8,12,16, sixteen random directions,
                                 d=1e-2...1e-5: order one, direction dependent, with a limit as d->0 (Eq. 6.4)
alt_velocity_output.txt          its output
fate_series.py N d seed wall [smax rtol]
                                 direct integration from a point at the distance d from a zero-winding state (implicit Radau);
                                 writes fate_N*_d*_s*.npy (s, distance, alternating part, |F|, max|1-delta^2|, max|m.delta|, max|m^2|, |Xi|)
fs_*.log, fl_*.log               the runs quoted in the text (fs: rtol 1e-7, 330 s each; fl: rtol 1e-5, 400 s each)
fate_N6_d0.001_s4.npy, fate_N6_d0.001_s2.npy, fate_N8_d0.001_s1_rtol1e-05.npy
                                 the three runs of Fig. 3b, thinned to a logarithmic grid in s

The model (Secs. 7.1-7.2); the thermal trigger (Sec. 6.4)
check_discrete.py                the Markov chain (Definition 7.1), about one and a half minutes.
                                 (1) Complete state space, N<=12: P = (1/N) sum_k T_k is symmetric and doubly stochastic, its second
                                 eigenvalue is 1 - Delta_N (Eq. 7.4), its least eigenvalue; the entropy grows in every step (Prop. 7.2);
                                 the rule "choose one of the available opposite pairs" is not doubly stochastic and has the period 2.
                                 (2) The chain against the equation (7.9) with a continuous s on the complete state space, from a
                                 single sequence: the difference of the two solutions (A) and the relative difference of Delta_s and
                                 d/ds on the continuous solution (B) for the whole distribution, the mean spins, the pair
                                 correlations and the entropy.
                                 (3) Large N, exactly: the mean spins (N harmonics, N up to 4096) and the correlations of two spins
                                 (two particles of the exclusion process, N up to 64); the bounds of Prop. 7.5; Table 2. Also C:
                                 the step of the chain against d/ds of the continuous solution at the same s, in units of the
                                 initial rate, root mean square over the sites (third inequality of Prop. 7.5(c)).
                                 (4) The loop functional of a circle, xi=2, N=64, 256, 1024, by a simulation; the continuous equation
                                 is the Poisson average of the same runs; the same with 4 and 16 exchanges in a step.
                                 (5) Remark 7.8: a step Delta s with M exchanges in it: the error of the mean spins against 2M/N,
                                 the mean square impulse of a step against M xi^2/N.
                                 (6) Remark 7.8, Eq. (7.15): the step Delta s = c/N^3; the relaxation time c/(4 pi^2); the mean spins
                                 of the chain against the solution of the diffusion equation dm/ds = (1/c) d^2m/dx^2, which does not
                                 contain N (difference 2.9/N^2 at s = 0.01 c, 1.4/N^2 at s = 0.05 c)
check_discrete_output.txt        its output
check_markov.py                  exchange process on all balanced sequences, N<=14, with rates: symmetry, connectedness, gap =
                                 N Delta_N of Eq. (7.4); entropy growth for N=12; unequal rates of the two exchanges; reversals of
                                 longer arcs
check_local_rates.py             Prop. 7.4: probabilities (rates) of the exchange that depend on the pair and its two neighbours; the
                                 stationary state is the Ising chain (7.5), N=4...12, including r1 != r2
check_local_rates_output.txt     its output
check_ising_pendulum.py          the case A != B of Prop. 7.4: with the Ising weights the Hamiltonian of the pendulum is
                                 -(1/2) e^{-2J} d^2/dtheta^2 + e^{2J} (b^2/8) sin^2 theta; exact sum over the correlated spins
                                 against the exponential, J = 0, +-0.3, n = 200, 800, 3200 steps
check_ising_pendulum_output.txt  its output
check_noise_trigger.py           Sec. 6.4, the thermal noise as a trigger, the rule of the least impulse. Independent isotropic
                                 Gaussian displacements of the vertices make the midpoints 2m_k unequal; the side with the smallest
                                 midpoint is selected, and the spins sigma_k, sigma_{k+1} at its two ends are exchanged, whatever
                                 they are. In the variables of the slow angle it is the shortest link between the neighbours k, k+1
                                 on the circle of radius R; the impulse of an exchange is 2cos(delta/2) times the link.
                                 Part 1: the identities. Part 2: the frequencies of selection against the ratio of the noise to the
                                 link l = |tan(delta/2)|: A/B-1 = 0.100, 0.082, 0.034, 0.013 at eps/l = 1/8, 1/4, 1/2, 1 for N = 64,
                                 0.058, 0.031, 0.003, 0.002 for N = 256 and 0.030, 0.008, 0.002, 0.001 for N = 1024; the links
                                 with equal and with opposite spins at the ends differ by 3.4%, 1.0%, 0.2% at eps = l/2 for
                                 N = 64, 256, 1024, by 1.0%, 0.2%, 0.0% at eps = l, and by 0.2% or less at eps >= 2l (statistical
                                 error 0.14% or less). Part 3: the weak noise, eps -> 0 at a fixed N: A/B-1 = 0.109, 0.060, 0.034,
                                 0.023 at N = 64, 256, 1024, 4096, as the estimate from the Gaussian tail (0.107, 0.062, 0.037,
                                 0.022), ~N^(-1/3); the values of Part 2 are below these at every ratio. Part 4: other noises at
                                 eps >= 4l; for a noise that is neither isotropic nor symmetric the frequencies depend on the
                                 direction of the link in the first order in l/eps. Part 5: the chain with the rule at eps -> 0 on
                                 the complete state space, N = 8, 10, 12: the stationary distribution is the Ising one with
                                 J = 0.04 within 7%. In this limit r1 != r2 (the selected link exchanges its step with the next
                                 one), which does not change the stationary distribution (Prop. 7.4). Part 6: the amplitude of the
                                 noise in the units of the loop functional: the displacements eps*eta_k multiply the loop
                                 functional of a loop C by exp(-N eps^2 |C|^2/(4 L^2)); for the thermal noise this is the perimeter
                                 law exp(-m|C|), so eps = 2 L sqrt(m/(N|C|)) decreases as N^(-1/2), as the links do, and
                                 exp(-m|C|) = exp(-(xi|C|/(4L))^2 (eps/l)^2): 0.996, 0.98, 0.94, 0.78, 0.37 at eps/l = 1/8, 1/4,
                                 1/2, 1, 2 for |C| = L, xi = 2. A noise that does not change the loop functional by itself is weak
                                 compared with the links (Part 3). About ten minutes on two cores. The script replaces
                                 check_shortest_link.py of the revision (k), which selected the shortest unit side
                                 delta_k = F_{k+1}-F_k of the polygon, a different rule
check_noise_trigger_output.txt   its output
check_noise_tails.py             Sec. 6.4 and Sec. 7.2. Part 1: the weak noise for isotropic noises with other tails. A/B-1 at
                                 N = 64, 256, 1024, 4096: Gaussian 0.110, 0.058, 0.035, 0.018; exponential tails 0.189, 0.140,
                                 0.110, 0.100 (a slow decrease); bounded (uniform in a disc) 0.080, 0.042, 0.020, 0.019;
                                 power-law tails (Student, three degrees of freedom) 0.246, 0.263, 0.328, 0.367 (no decrease: one
                                 large displacement decides, A/B -> 3/2). The decrease of the coupling J in the weak noise uses
                                 the light tails of the Gaussian thermal noise. Part 2: the sign of the shift of the turning angle
                                 from the same noise: the component of the displacement along the line of the Euler states,
                                 sum_k eta_k . Re dG_k/dbeta, is + or - with the probability 1/2 (0.4997 +- 0.0003 at N = 64), and
                                 its sign does not depend on the selected link within the statistical error (0.2% at N = 64); its
                                 correlation coefficient with the change of the length of a link is 1.3/N to 1.7/N (made precise
                                 by check_shift_sign.py). About five minutes on two cores
check_noise_tails_output.txt     its output
check_shift_sign.py              Sec. 7.2, added in the revision (p): how far the sign of the shift of the turning angle is
                                 independent of the link that the same noise selects. Y = sum_k eta_k . Re dG_k/dbeta is the
                                 component of the noise along the line of the Euler states, X_k the change of the length of the
                                 link k in the first order. Part 1 (exact): cov(Y, X_k) is the derivative of the length of a link,
                                 |tan(delta/2)|, with respect to beta, sign(delta)/(2 cos^2(delta/2)), the same for all the links
                                 (to 3e-15), so for a Gaussian noise Y is independent of the differences of the X_k and of the
                                 link with the least X_k; Var Y = R^2 sum_j (tan^2(delta/2)/4 + S_j^2), about N^2/24 in a typical
                                 state (0.97 to 1.08 of it on the average over 400 random sequences) and N/8 + 0.19 in the
                                 alternating sequences, its least value; the correlation coefficient of Y with one X_k is about
                                 2/N on the average and 1.00/sqrt(N) at most (alternating). Part 2 (simulation of the complete
                                 rule, eps/l from 1/8 to 8 and the two limits; N = 64, 256, 1024): chi^2 per degree of freedom
                                 of the hypothesis that P(+) is the same for all the selected links deviates from 1 by 1.1
                                 standard deviations in the root mean square over the 28 cases (3.0 at most, a value below 1),
                                 as in the rows where the independence is exact (the two limits; the alternating sequence, by
                                 its symmetry): nothing is seen at an error of 0.04% (N = 64). Part 3 (pairs of displacements
                                 that differ by the sign of Y only, 1.2e7 pairs, N = 64): between the two limits a small
                                 dependence exists. Given Y the polygon is, to the first order, the Euler state with beta shifted
                                 by eps Y/Var Y, with equal links again, so Y acts only through the ratio eps/l, which it changes
                                 by c (eps/l) Y/Var Y. Predicted P(opp,+) - P(opp,-) = -c (eps/l) sqrt(2/(pi Var Y)) dP_opp/dlog(eps/l)
                                 = 1.4, 2.1, 1.5, 1.3 e-4 at eps/l = 1/4, 1/2, 1, 2; measured 1.5(2), 1.9(3), 1.7(3), 0.8(3) e-4,
                                 that is, P(+|opposite spins) - P(+|equal spins) = 3.1, 3.7, 3.3, 1.7 e-4. It vanishes in the two
                                 limits and as 1/N. About three minutes on two cores
check_shift_sign_output.txt      its output
check_rotation.py                Sec. 7.4, added in the revision (r): how the global orientation of the polygon is randomized, and
                                 how fast. Part 1: the rotation in the plane is produced by the exchanges; the mean slow angle
                                 Theta is a martingale (a ring has as many bonds +- as -+) with <dTheta^2> = 2 delta^2 n/(N(N-1)),
                                 Eq. (7.23): simulation/formula = 0.98 to 1.02 at N = 64 and 128, 0.91 to 0.99 at N = 256
                                 (errors 0.02 to 0.045); it is xi^2/(2 pi^2) at the relaxation time N^3/(4 pi^2). Part 2: an
                                 exchange and a shift of beta keep the polygon in its plane, exactly; the rigid rotation
                                 contained in a displacement, omega = eps I^{-1} sum f_k x eta_k with the covariance eps^2 I^{-1},
                                 Eq. (7.24), against a simulation and against the best fit of a rotation; the principal values
                                 N R^2 (w, 1-w, 1) of the tensor of inertia; <w> = 0.076, 0.235, 0.384 and a = <1/(w(1-w))> =
                                 18.7, 6.5, 4.3 at xi = 1, 2, 4 (xi^2/12 and 16.8/xi^2 for small xi). Part 3: the rotational
                                 Brownian motion of the plane if the rotations add up, with the chain running: <n_0.n_j> =
                                 0.60, 0.38, 0.15, 0.05 at eps = l and 0.62, 0.39, 0.16, 0.06 at eps = l/2, against exp(-j/n_tilt)
                                 = 0.61, 0.37, 0.14, 0.05 at j/n_tilt = 1/2, 1, 2, 3, n_tilt = 2 N R^2/(eps^2 a), Eq. (7.25)
                                 (N = 64; a mixture of exponentials there, since each trajectory keeps its own w). Part 4: the
                                 times in steps: n_rel = N^3/(4 pi^2), n_tilt, and Lambda = n_rel/n_tilt = 0.33 (eps/l)^2 N at
                                 xi = 2, Eq. (7.26): 0.32 at N = 64, eps = l/8, and 340 at N = 1024, eps = l; a shift of beta by
                                 one unit of xi takes about n_tilt/5. About a minute and a half
check_rotation_output.txt        its output
check_transit.py                 a variant that the text no longer uses: exchanges that take a finite time, with the exact stationary
                                 weights (lambda Delta s)^|A| for an exponential travel time, N=6, 8; simulation with a constant time
check_transit_output.txt         its output
check_bound.py                   Prop. 7.6, the gap is bounded by the intensity of the impulses, Eq. (7.12), on the complete state
                                 space, N<=12: gap/bound = 0.38, 0.24, 0.16, 0.11 for the exchanges of neighbours and 0.79, 0.74, 0.71,
                                 0.69 for the exchanges of all pairs of opposite spins; large N from the formulas, 2 pi^2/N^2
                                 and 1/(1+xi^2/6) (Remark 7.7). Several arcs turning at once about the normal: the right side of
                                 the MLE vanishes on every side that is not an end side of an arc, and the final polygon is the Euler
                                 state of the exchanged sequence
check_bound_output.txt           its output
check_beta_steps.py              the reflected shifts (7.18) of the turning angle with the spins: the finite orbit for a step
                                 |I_N|/M, its symmetry and its gap; the joint process on the complete state space (symmetric,
                                 irreducible, monotone entropy, gap = min of the two gaps); the impulse of a shift, Eq. (7.20), for
                                 the steps N^{-1/2}, xi/(10 sqrt N) and 2 xi/N, against one exchange of spins. Part (4): the three
                                 kinds of orbit for a rational step (M points, aperiodic; 2M points, period 2 for q = 1; M+1 points
                                 for a start on the lattice, with half the weight at the ends)
check_beta_steps_output.txt      its output
check_output.txt                 output of check_singular_and_exchange, check_bridge, check_markov

make_figure.py                   Fig. 3: the exchange, the three runs of fate_series.py, the entropy of the chain (points) and of the
                                 equation with a continuous s (lines); writes stoch_model.pdf here
                                 (copied to figures/stoch_model.pdf)


==> anc/stoch/alt_velocity.py <==
# the alternating velocity u near zero-winding Euler states of even N: order one at vanishing distance, direction dependent
import numpy as np, sys
from mle_core import *
from even_n import *
rng=np.random.default_rng(7)
def state(N,beta,seed):
    r=np.random.default_rng(seed); sig=np.array([1,-1]*(N//2)); r.shuffle(sig)
    return euler(N,beta/(2*np.pi),1,sig,0.3),sig
cases=[('N=6 +++---, beta=0.37*2pi',euler(6,0.37,1,[1,1,1,-1,-1,-1],0.3)),
       ('N=8 random, beta=2pi*3/7',state(8,2*np.pi*3/7,1)[0]),
       ('N=12 random, beta=pi-0.5',state(12,np.pi-0.5,2)[0]),
       ('N=16 random, beta=pi-0.25',state(16,np.pi-0.25,3)[0])]
for name,G in cases:
    N=G.shape[0]; print(name,' |K|=%.1e |Xi|=%.1e'%(abs(Mexact(G)).max(),abs(Phi(G)).max()))
    dirs=[(rng.normal(size=(N,3))+1j*rng.normal(size=(N,3))) for i in range(16)]
    dirs=[X/np.linalg.norm(X) for X in dirs]
    prev=None
    for d in (1e-2,1e-3,1e-4,1e-5):
        us=[]
        for X in dirs:
            F=project(G+d*X); Fp,w,M,vp=field_even(F); us.append(w)
        us=np.array(us); nu=np.linalg.norm(us,axis=1)
        # direction dependence: spread of the unit vectors
        un=us/nu[:,None]; C=abs(un@un.conj().T); off=C[np.triu_indices(len(dirs),1)]
        hom='' if prev is None else ' ; |u(d)-u(10d)|/|u|: median %.1e max %.1e'%(np.median(np.linalg.norm(us-prev,axis=1)/nu),np.max(np.linalg.norm(us-prev,axis=1)/nu))
        print('  d=%.0e: |u| min %.3f median %.3f max %.3f ; |cos| of the angle between the velocities of two directions: median %.2f%s'%(d,nu.min(),np.median(nu),nu.max(),np.median(off),hom)); prev=us
    sys.stdout.flush()


==> anc/stoch/alt_velocity_output.txt <==
N=6 +++---, beta=0.37*2pi  |K|=5.6e-17 |Xi|=1.8e-17
  d=1e-02: |u| min 0.230 median 0.338 max 0.807 ; |cos| of the angle between the velocities of two directions: median 0.72
  d=1e-03: |u| min 0.226 median 0.339 max 0.824 ; |cos| of the angle between the velocities of two directions: median 0.72 ; |u(d)-u(10d)|/|u|: median 1.7e-02 max 9.9e-02
  d=1e-04: |u| min 0.226 median 0.339 max 0.825 ; |cos| of the angle between the velocities of two directions: median 0.72 ; |u(d)-u(10d)|/|u|: median 1.7e-03 max 9.9e-03
  d=1e-05: |u| min 0.226 median 0.339 max 0.825 ; |cos| of the angle between the velocities of two directions: median 0.72 ; |u(d)-u(10d)|/|u|: median 1.7e-04 max 9.9e-04
N=8 random, beta=2pi*3/7  |K|=2.8e-17 |Xi|=5.7e-18
  d=1e-02: |u| min 0.147 median 0.295 max 0.726 ; |cos| of the angle between the velocities of two directions: median 0.83
  d=1e-03: |u| min 0.149 median 0.298 max 0.704 ; |cos| of the angle between the velocities of two directions: median 0.84 ; |u(d)-u(10d)|/|u|: median 4.0e-02 max 2.2e-01
  d=1e-04: |u| min 0.150 median 0.299 max 0.702 ; |cos| of the angle between the velocities of two directions: median 0.84 ; |u(d)-u(10d)|/|u|: median 4.1e-03 max 2.8e-02
  d=1e-05: |u| min 0.150 median 0.299 max 0.702 ; |cos| of the angle between the velocities of two directions: median 0.84 ; |u(d)-u(10d)|/|u|: median 4.1e-04 max 2.9e-03
N=12 random, beta=pi-0.5  |K|=1.2e-16 |Xi|=2.9e-17
  d=1e-02: |u| min 0.175 median 0.364 max 2.094 ; |cos| of the angle between the velocities of two directions: median 0.85
  d=1e-03: |u| min 0.171 median 0.361 max 1.970 ; |cos| of the angle between the velocities of two directions: median 0.85 ; |u(d)-u(10d)|/|u|: median 2.7e-02 max 2.1e-01
  d=1e-04: |u| min 0.171 median 0.361 max 1.957 ; |cos| of the angle between the velocities of two directions: median 0.85 ; |u(d)-u(10d)|/|u|: median 2.8e-03 max 2.7e-02
  d=1e-05: |u| min 0.171 median 0.361 max 1.956 ; |cos| of the angle between the velocities of two directions: median 0.85 ; |u(d)-u(10d)|/|u|: median 2.8e-04 max 2.8e-03
N=16 random, beta=pi-0.25  |K|=6.5e-17 |Xi|=2.1e-17
  d=1e-02: |u| min 0.200 median 0.363 max 1.148 ; |cos| of the angle between the velocities of two directions: median 0.70
  d=1e-03: |u| min 0.192 median 0.364 max 1.116 ; |cos| of the angle between the velocities of two directions: median 0.71 ; |u(d)-u(10d)|/|u|: median 4.1e-02 max 1.4e-01
  d=1e-04: |u| min 0.191 median 0.364 max 1.113 ; |cos| of the angle between the velocities of two directions: median 0.71 ; |u(d)-u(10d)|/|u|: median 4.1e-03 max 1.5e-02
  d=1e-05: |u| min 0.191 median 0.364 max 1.112 ; |cos| of the angle between the velocities of two directions: median 0.71 ; |u(d)-u(10d)|/|u|: median 4.1e-04 max 1.5e-03


==> anc/stoch/check_arc.py <==
# The exchange of two distant opposite spins, sigma_k = -sigma_l (end of Sec. 6.3 of the main text).
# It turns the arc k+1..l of the Euler polygon by the angle 2 delta about the normal. A path of exact fixed points joins the two
# states: the arc is turned as a rigid body by a complex rotation O, with
#     O G_{k+1} = -G_k + 2 tau m_k ,   O G_l = -G_{l+1} + 2 tau' m_l ,   tau' = tau (m_k.G_{l+1}) / (2 tau m_k.m_l - G_k.m_l) ,
# first with the midpoints of the initial state, tau: 1 -> 0, then with those of the final state, tau: 0 -> 1.
# (1) the right side of the MLE along the path; the ends; the residual on the two end sides and on the sides inside the arc
# (2) exchanges of all pairs of opposite spins at the rate kappa = 1: the gap of the generator on the balanced sequences is N
import numpy as np, itertools
from mle_core import rhs_mid, euler
def rho(F): return 2*rhs_mid(F)
def herm(v): return np.sqrt((abs(v)**2).sum(-1))
def state(N,delta,sig,phi=0.3): return euler(N,(np.pi+delta)/(2*np.pi),1,sig,phi)
def rot(a1,a2,b1,b2):
    A=np.array([a1,a2,np.cross(a1,a2)]).T; Bm=np.array([b1,b2,np.cross(b1,b2)]).T; return Bm@np.linalg.inv(A)
def path(G,Gp,k,l,ntau=41):
    out=[]
    for H,taus in ((G,np.linspace(1,0,ntau)),(Gp,np.linspace(0,1,ntau))):
        mk=(G[k]+H[k+1])/2; ml=(H[l]+G[l+1])/2
        for t in taus:
            tp=t*(mk@G[l+1])/(2*t*(mk@ml)-G[k]@ml)
            O=rot(G[k+1],G[l],-G[k]+2*t*mk,-G[l+1]+2*tp*ml); F=G.copy(); F[k+1:l+1]=(O@G[k+1:l+1].T).T; out.append((F,O))
    return out
print('(1) xi = 2, travel time Ds = 1, six random pairs for each N')
rng=np.random.default_rng(3); xi=2.0
for N in (32,128,512,2048):
    delta=-xi/np.sqrt(N); sig=np.array([1,-1]*(N//2)); rng.shuffle(sig); G=state(N,delta,sig); w=dict(rho=0,orth=0,end=0,rb=0,ri=0,net=0)
    for trial in range(6):
        while True:
            k=rng.integers(1,N//3); l=k+rng.integers(N//6,N//2)
            if sig[k]!=sig[l] and abs(abs(G[k+1]@G[l])-0.25)>1e-3: break
        s2=sig.copy(); s2[k],s2[l]=s2[l],s2[k]; Gp=state(N,delta,s2); P=path(G,Gp,k,l); Fs=np.array([p[0] for p in P]); nt=len(P)//2
        w['rho']=max(w['rho'],max(herm(rho(F)).max() for F in Fs)); w['orth']=max(w['orth'],max(abs(p[1].T@p[1]-np.eye(3)).max() for p in P))
        w['end']=max(w['end'],abs(Fs[-1]-Gp).max(),abs(Fs[0]-G).max()); w['net']=max(w['net'],herm(Gp-G).max())
        for half in (Fs[:nt],Fs[nt:]):
            dF=np.gradient(half,1.0/(nt-1),axis=0)*2; a=herm(dF+np.roll(dF,-1,axis=1))      # d/ds, each half in the time 1/2 ; rho = 0
            w['rb']=max(w['rb'],a[:,[k,l]].max()); w['ri']=max(w['ri'],a[:,k+1:l].max())
    B=abs(0.5*np.tan(delta/2))
    print(' N=%4d: max|rho| on the path %.1e ; O^T O - 1: %.1e ; the ends are the two Euler states: %.1e ; net displacement of a vertex of the arc %.4f (xi/sqrt N = %.4f)'%(N,w['rho'],w['orth'],w['end'],w['net'],xi/np.sqrt(N)))
    print('         residual: end sides %.4f (bridge of neighbours: %.4f) ; sides inside the arc %.4f'%(w['rb'],4*np.sqrt(2)*B,w['ri']))
print('(2) gap of the exchanges of all pairs of opposite spins, rate 1 per pair')
for N in (6,8,10,12):
    seqs=[s for s in itertools.product((1,-1),repeat=N) if sum(s)==0]; idx={s:i for i,s in enumerate(seqs)}; L=np.zeros((len(seqs),)*2)
    for s in seqs:
        for a in range(N):
            for b in range(a+1,N):
                if s[a]!=s[b]:
                    t=list(s); t[a],t[b]=t[b],t[a]; L[idx[s],idx[tuple(t)]]+=1; L[idx[s],idx[s]]-=1
    ev=np.sort(np.linalg.eigvalsh(-L)); print(' N=%2d: %d sequences, symmetric: %s, gap = %.6f'%(N,len(seqs),np.allclose(L,L.T),ev[1]))


==> anc/stoch/check_arc_output.txt <==
(1) xi = 2, travel time Ds = 1, six random pairs for each N
 N=  32: max|rho| on the path 4.7e-16 ; O^T O - 1: 3.1e-15 ; the ends are the two Euler states: 1.8e-15 ; net displacement of a vertex of the arc 0.3517 (xi/sqrt N = 0.3536)
         residual: end sides 0.9277 (bridge of neighbours: 0.5053) ; sides inside the arc 1.0496
 N= 128: max|rho| on the path 6.0e-16 ; O^T O - 1: 1.1e-14 ; the ends are the two Euler states: 1.9e-15 ; net displacement of a vertex of the arc 0.1765 (xi/sqrt N = 0.1768)
         residual: end sides 0.3196 (bridge of neighbours: 0.2507) ; sides inside the arc 0.1303
 N= 512: max|rho| on the path 3.0e-16 ; O^T O - 1: 8.9e-15 ; the ends are the two Euler states: 5.4e-15 ; net displacement of a vertex of the arc 0.0884 (xi/sqrt N = 0.0884)
         residual: end sides 0.1516 (bridge of neighbours: 0.1251) ; sides inside the arc 0.0393
 N=2048: max|rho| on the path 2.4e-16 ; O^T O - 1: 1.2e-14 ; the ends are the two Euler states: 7.4e-15 ; net displacement of a vertex of the arc 0.0442 (xi/sqrt N = 0.0442)
         residual: end sides 0.0723 (bridge of neighbours: 0.0625) ; sides inside the arc 0.0127
(2) gap of the exchanges of all pairs of opposite spins, rate 1 per pair
 N= 6: 20 sequences, symmetric: True, gap = 6.000000
 N= 8: 70 sequences, symmetric: True, gap = 8.000000
 N=10: 252 sequences, symmetric: True, gap = 10.000000
 N=12: 924 sequences, symmetric: True, gap = 12.000000


==> anc/stoch/check_beta_steps.py <==
# Sec. 7.2 of the main text: the reflected shifts beta -> T_+-(beta) of the turning angle, Eq. (7.18), together with the spins.
# (1) a step Delta_beta = |I_N|/M: the orbit of a point is finite (M points for the lattice a + (j+1/2) Delta_beta, which the reflection
#     maps to itself, 2M points otherwise); on it the walk is symmetric, the uniform distribution is stationary, and the gap is
#     gamma_beta (1 - cos(pi/M)), the first cosine eigenvalue of Prop. 7.9(b)
# (2) the joint process of the spins and of the angle (Definition 7.1; here with a continuous time, rates in place of the probabilities of a step) on the complete state space: symmetric and irreducible, the
#     entropy grows monotonically to log(number of states) from a single state, also for a rate lambda that depends on beta; for a
#     constant lambda the gap is min(Delta_N, gamma_beta (1 - cos(pi/M)))
# (4) the rational step once more: the orbit of M points is aperiodic for q = 1 as well; that of 2M points has the period 2 for q = 1
#     and is aperiodic for q < 1; a start on the lattice a + j Delta_beta itself gives M+1 points, a transition matrix that is not
#     symmetric, and one half of the weight at each of the two ends
# (3) the impulse of a shift of the angle: J_k = 2 [m_k(beta + Delta_beta) - m_k(beta)] = 2 Delta_beta dm_k/dbeta + O(Delta_beta^2), Eqs. (7.19), (7.20);
#     its ratio to the midpoints; its sum over the sides, averaged over the spin sequences, against Delta_beta^2 N (1/2 + xi^2/24)
import numpy as np, itertools, scipy.linalg as la
from mle_core import geom, euler
def herm(v): return np.sqrt((abs(v)**2).sum(-1))
def Tp(x,a,b,d): y=x+d; return y if y<=b else 2*b-y
def Tm(x,a,b,d): y=x-d; return y if y>=a else 2*a-y
print('(1) the orbit of the reflected shifts for Delta_beta = |I_N|/M, I_N = [a,b] = [0.3, 5.9]')
a,b=0.3,5.9
for M,off in ((5,0.5),(16,0.5),(16,0.2),(64,0.37)):
    d=(b-a)/M; pts=[a+off*d]; idx={round(pts[0],9):0}; edges=[]; i=0
    while i<len(pts):
        for T in (Tp,Tm):
            y=round(T(pts[i],a,b,d),9)
            if y not in idx: idx[y]=len(pts); pts.append(y)
            edges.append((i,idx[y]))
        i+=1
    n=len(pts); L=np.zeros((n,n))
    for i,j in edges: L[i,j]+=0.5; L[i,i]-=0.5                    # gamma_beta = 1: each of T_+, T_- at the rate 1/2
    ev=np.sort(np.linalg.eigvalsh(-(L+L.T)/2))
    print(' M=%3d, start at a + %.2f Delta_beta: orbit of %3d points ; symmetric: %s ; uniform stationary: %.1e ; gap %.6f ; 1 - cos(pi/M) = %.6f'%(M,off,n,np.allclose(L,L.T),abs(L.sum(0)).max(),ev[1],1-np.cos(np.pi/M)))
print('(2) the joint process of the spins and of the angle')
def seqs(N): return [s for s in itertools.product((1,-1),repeat=N) if sum(s)==0]
for N,M,lam,gam in ((6,5,1.0+0.7*np.arange(5),1.0),(8,4,1.0+0.7*np.arange(4),1.0),(6,5,np.ones(5),1.0),(6,5,np.ones(5),20.0)):
    S=seqs(N); idx={s:i for i,s in enumerate(S)}; n=len(S); Q=np.zeros((n*M,n*M))
    for j in range(M):
        for s in S:
            x=idx[s]+n*j
            for k in range(N):
                if s[k]!=s[(k+1)%N]:
                    t=list(s); t[k],t[(k+1)%N]=t[(k+1)%N],t[k]; y=idx[tuple(t)]+n*j; Q[x,y]+=lam[j]; Q[x,x]-=lam[j]
            for jj in (j-1,j+1):                                   # at the two ends the reflected shift returns the angle to the same value
                if 0<=jj<M: y=idx[s]+n*jj; Q[x,y]+=gam/2; Q[x,x]-=gam/2
    ev=np.sort(np.linalg.eigvalsh(-Q)); w=np.zeros(n*M); w[0]=1; ent=[]; P=la.expm(Q.T*0.25)
    for step in range(600):
        w=P@w; p=w[w>1e-300]; ent.append(-(p*np.log(p)).sum())
    ent=np.array(ent); const=np.allclose(lam,lam[0])
    print(' N=%d, M=%d, lambda = %s, gamma_beta = %.0f: %d states ; symmetric: %s ; irreducible: %s ; entropy monotone: %s, final %.6f (log n = %.6f) ; gap %.6f%s'
          %(N,M,('%.0f'%lam[0]) if const else '1 + 0.7 j',gam,n*M,np.allclose(Q,Q.T),ev[1]>1e-9,bool((np.diff(ent)>-1e-12).all()),ent[-1],np.log(n*M),ev[1],
            (' = min(Delta_N = %.6f, gamma_beta (1 - cos(pi/M)) = %.6f)'%(lam[0]*2*(1-np.cos(2*np.pi/N)),gam*(1-np.cos(np.pi/M)))) if const else ''))
print('(3) the impulse of a shift of the angle, xi = 2')
for N in (64,1024,16384):
    delta=-2/np.sqrt(N); B=abs(0.5*np.tan(delta/2)); r=np.random.default_rng(5); out=[]
    for name,db in (('N^{-1/2}',1/np.sqrt(N)),('xi/(10 sqrt N)',0.2/np.sqrt(N)),('2 xi/N',4.0/N)):
        tot=[]; rel=[]; lin=0
        for i in range(200 if N<10000 else 40):
            sig=np.array([1,-1]*(N//2)); r.shuffle(sig); m=lambda dd: geom(euler(N,(np.pi+dd)/(2*np.pi),1,sig,0.3))[0]
            J=2*herm(m(delta+db)-m(delta)); tot.append((J**2).sum()); rel.append(J.max()/(np.sqrt(2)*B))
            if i==0:
                S=np.concatenate([[0],np.cumsum(sig)[:-1]]); pred=2*db*np.sqrt(1/(8*np.cos(delta/2)**4)+B**2*(S+sig/2)**2); lin=abs(J/pred-1).max()
        out.append('Delta_beta = %s: |J_k|/(2 Delta_beta |dm_k/dbeta|) - 1 = %.0e ; max|J_k|/|m_k| = %.3f ; <sum|J_k|^2> = %.2e (Delta_beta^2 N (1/2 + xi^2/24) = %.2e)'%(name,lin,np.mean(rel),np.mean(tot),db*db*N*(0.5+4/24)))
    print(' N=%5d (one exchange of spins: sum|J_k|^2 = %.2e, |J_k|/|m_k| = %.3f):\n     '%(N,8*np.sin(delta/2)**2,2*abs(np.sin(delta/2))/(np.sqrt(2)*B))+'\n     '.join(out))
print('(4) the rational step Delta_beta = |I_N|/M: the three kinds of orbit, with the probability q of a shift in a step')
def orbit4(M,off,q,a=0.3,b=5.9):
    db=(b-a)/M
    def Tp(x): return x+db if x<=b-db+1e-12 else 2*b-db-x
    def Tm(x): return x-db if x>=a+db-1e-12 else 2*a+db-x
    pts=[a+off*db]; i=0
    while i<len(pts):
        for y in (Tp(pts[i]),Tm(pts[i])):
            if min(abs(y-p) for p in pts)>1e-9: pts.append(y)
        i+=1
    n=len(pts); P=np.zeros((n,n))
    for i,x in enumerate(pts):
        P[i,i]+=1-q
        for y in (Tp(x),Tm(x)): P[i,int(np.argmin([abs(y-p) for p in pts]))]+=q/2
    w,V=np.linalg.eig(P.T); st=np.real(V[:,np.argmin(abs(w-1))]); st/=st.sum()
    return n,np.allclose(P,P.T),st.max()/st.min(),np.sort(np.linalg.eigvals(P).real)[0]
for M,off,q in ((16,0.5,1.0),(16,0.2,1.0),(16,0.2,0.5),(16,0.0,1.0),(16,0.0,0.5)):
    n,sym,ratio,evmin=orbit4(M,off,q)
    print(' M=%d, start at a + %.1f Delta_beta, q = %.1f: orbit of %d points ; symmetric: %s ; stationary weights max/min = %.3f ; least eigenvalue %.4f'%(M,off,q,n,sym,ratio,evmin))


==> anc/stoch/check_beta_steps_output.txt <==
(1) the orbit of the reflected shifts for Delta_beta = |I_N|/M, I_N = [a,b] = [0.3, 5.9]
 M=  5, start at a + 0.50 Delta_beta: orbit of   5 points ; symmetric: True ; uniform stationary: 0.0e+00 ; gap 0.190983 ; 1 - cos(pi/M) = 0.190983
 M= 16, start at a + 0.50 Delta_beta: orbit of  16 points ; symmetric: True ; uniform stationary: 0.0e+00 ; gap 0.019215 ; 1 - cos(pi/M) = 0.019215
 M= 16, start at a + 0.20 Delta_beta: orbit of  32 points ; symmetric: True ; uniform stationary: 0.0e+00 ; gap 0.019215 ; 1 - cos(pi/M) = 0.019215
 M= 64, start at a + 0.37 Delta_beta: orbit of 128 points ; symmetric: True ; uniform stationary: 0.0e+00 ; gap 0.001205 ; 1 - cos(pi/M) = 0.001205
(2) the joint process of the spins and of the angle
 N=6, M=5, lambda = 1 + 0.7 j, gamma_beta = 1: 100 states ; symmetric: True ; irreducible: True ; entropy monotone: True, final 4.605170 (log n = 4.605170) ; gap 0.190983
 N=8, M=4, lambda = 1 + 0.7 j, gamma_beta = 1: 280 states ; symmetric: True ; irreducible: True ; entropy monotone: True, final 5.634790 (log n = 5.634790) ; gap 0.292893
 N=6, M=5, lambda = 1, gamma_beta = 1: 100 states ; symmetric: True ; irreducible: True ; entropy monotone: True, final 4.605170 (log n = 4.605170) ; gap 0.190983 = min(Delta_N = 1.000000, gamma_beta (1 - cos(pi/M)) = 0.190983)
 N=6, M=5, lambda = 1, gamma_beta = 20: 100 states ; symmetric: True ; irreducible: True ; entropy monotone: True, final 4.605170 (log n = 4.605170) ; gap 1.000000 = min(Delta_N = 1.000000, gamma_beta (1 - cos(pi/M)) = 3.819660)
(3) the impulse of a shift of the angle, xi = 2
 N=   64 (one exchange of spins: sum|J_k|^2 = 1.24e-01, |J_k|/|m_k| = 2.806):
     Delta_beta = N^{-1/2}: |J_k|/(2 Delta_beta |dm_k/dbeta|) - 1 = 1e-01 ; max|J_k|/|m_k| = 1.243 ; <sum|J_k|^2> = 5.86e-01 (Delta_beta^2 N (1/2 + xi^2/24) = 6.67e-01)
     Delta_beta = xi/(10 sqrt N): |J_k|/(2 Delta_beta |dm_k/dbeta|) - 1 = 4e-02 ; max|J_k|/|m_k| = 0.293 ; <sum|J_k|^2> = 2.70e-02 (Delta_beta^2 N (1/2 + xi^2/24) = 2.67e-02)
     Delta_beta = 2 xi/N: |J_k|/(2 Delta_beta |dm_k/dbeta|) - 1 = 8e-02 ; max|J_k|/|m_k| = 0.685 ; <sum|J_k|^2> = 1.58e-01 (Delta_beta^2 N (1/2 + xi^2/24) = 1.67e-01)
 N= 1024 (one exchange of spins: sum|J_k|^2 = 7.81e-03, |J_k|/|m_k| = 2.827):
     Delta_beta = N^{-1/2}: |J_k|/(2 Delta_beta |dm_k/dbeta|) - 1 = 1e-01 ; max|J_k|/|m_k| = 1.293 ; <sum|J_k|^2> = 5.80e-01 (Delta_beta^2 N (1/2 + xi^2/24) = 6.67e-01)
     Delta_beta = xi/(10 sqrt N): |J_k|/(2 Delta_beta |dm_k/dbeta|) - 1 = 3e-02 ; max|J_k|/|m_k| = 0.301 ; <sum|J_k|^2> = 2.58e-02 (Delta_beta^2 N (1/2 + xi^2/24) = 2.67e-02)
     Delta_beta = 2 xi/N: |J_k|/(2 Delta_beta |dm_k/dbeta|) - 1 = 2e-02 ; max|J_k|/|m_k| = 0.195 ; <sum|J_k|^2> = 1.05e-02 (Delta_beta^2 N (1/2 + xi^2/24) = 1.04e-02)
 N=16384 (one exchange of spins: sum|J_k|^2 = 4.88e-04, |J_k|/|m_k| = 2.828):
     Delta_beta = N^{-1/2}: |J_k|/(2 Delta_beta |dm_k/dbeta|) - 1 = 2e-01 ; max|J_k|/|m_k| = 1.273 ; <sum|J_k|^2> = 5.59e-01 (Delta_beta^2 N (1/2 + xi^2/24) = 6.67e-01)
     Delta_beta = xi/(10 sqrt N): |J_k|/(2 Delta_beta |dm_k/dbeta|) - 1 = 4e-02 ; max|J_k|/|m_k| = 0.289 ; <sum|J_k|^2> = 2.43e-02 (Delta_beta^2 N (1/2 + xi^2/24) = 2.67e-02)
     Delta_beta = 2 xi/N: |J_k|/(2 Delta_beta |dm_k/dbeta|) - 1 = 6e-03 ; max|J_k|/|m_k| = 0.049 ; <sum|J_k|^2> = 6.47e-04 (Delta_beta^2 N (1/2 + xi^2/24) = 6.51e-04)
(4) the rational step Delta_beta = |I_N|/M: the three kinds of orbit, with the probability q of a shift in a step
 M=16, start at a + 0.5 Delta_beta, q = 1.0: orbit of 16 points ; symmetric: True ; stationary weights max/min = 1.000 ; least eigenvalue -0.9808
 M=16, start at a + 0.2 Delta_beta, q = 1.0: orbit of 32 points ; symmetric: True ; stationary weights max/min = 1.000 ; least eigenvalue -1.0000
 M=16, start at a + 0.2 Delta_beta, q = 0.5: orbit of 32 points ; symmetric: True ; stationary weights max/min = 1.000 ; least eigenvalue 0.0000
 M=16, start at a + 0.0 Delta_beta, q = 1.0: orbit of 17 points ; symmetric: False ; stationary weights max/min = 2.000 ; least eigenvalue -1.0000
 M=16, start at a + 0.0 Delta_beta, q = 0.5: orbit of 17 points ; symmetric: False ; stationary weights max/min = 2.000 ; least eigenvalue -0.0000


==> anc/stoch/check_bound.py <==
# Prop. 7.6 and Remark 7.7 of the main text (the ratio of the gap to the bound is the same for the chain and for the rates): the relaxation rate and the intensity of the noise.
# For symmetric rates W_ab on the Euler states of a given beta the gap Delta of the generator obeys
#     Delta <= <D> / (2 V) ,   D(a) = sum_b W_ab sum_k |J_k(a->b)|^2 ,  J_k = 2 [m_k(b) - m_k(a)] ,  V = sum_k Var(2 m_k) ,
# with the average and the variance over the equal weights; 2V = (1 - cbar) sum_k |2 m_k|^2, sum_k |2 m_k|^2 = 8 N B^2.
# The polygon of a sequence has its vertex 0 at a fixed place (S_0 = 0).
# (1) the complete state space, N <= 12:  (a) exchanges of neighbouring opposite spins on the ring, rate 1 per pair, gap 2(1 - cos(2 pi/N));
#                                         (b) exchanges of all pairs of opposite spins, rate 1 per pair, gap N
# (2) large N, from the formulas
# (3) exchanges at all distances that take a finite time: every arc between two exchanged spins is turned about the normal; several
#     arcs turn at once, at random stages. The right side of the MLE vanishes on every side that is not an end side of an arc.
import numpy as np, itertools
from mle_core import geom, rhs_mid, euler
def herm(v): return np.sqrt((abs(v)**2).sum(-1))
xi=2.0
print('(1) xi = %.1f, delta = -xi/sqrt(N)'%xi)
for N in (6,8,10,12):
    delta=-xi/np.sqrt(N); B=abs(0.5*np.tan(delta/2)); sd2=np.sin(delta/2)**2
    seqs=[s for s in itertools.product((1,-1),repeat=N) if sum(s)==0]; idx={s:i for i,s in enumerate(seqs)}; n=len(seqs)
    m2=np.array([2*geom(euler(N,(np.pi+delta)/(2*np.pi),1,np.array(s),0.3))[0] for s in seqs])       # (n,N,3) : 2 m_k
    V=(abs(m2)**2).sum((1,2)).mean()-(abs(m2.mean(0))**2).sum(); Msq=(abs(m2[0])**2).sum(); out=[]
    for name in ('neighbours','all pairs '):
        L=np.zeros((n,n)); D=np.zeros(n)
        for s in seqs:
            a=idx[s]
            pairs=[(k,(k+1)%N) for k in range(N)] if name=='neighbours' else [(k,l) for k in range(N) for l in range(k+1,N)]
            for k,l in pairs:
                if s[k]!=s[l]:
                    t=list(s); t[k],t[l]=t[l],t[k]; b=idx[tuple(t)]; L[a,b]+=1; L[a,a]-=1; D[a]+=(abs(m2[b]-m2[a])**2).sum()
        gap=np.sort(np.linalg.eigvalsh(-L))[1]; bound=D.mean()/(2*V)
        if name=='neighbours': pred=N*N/(2*(N-1))*8*sd2*(1+2*(N-2)*sd2/N); exact=2*(1-np.cos(2*np.pi/N))
        else: pred=N*N/4*8*sd2*(1+2*((N+1)/3-1)*sd2); exact=N
        out.append('%s: gap %.6f (%.6f) ; <D> = %.6f (formula %.6f) ; bound <D>/2V = %.4f ; gap/bound = %.4f'%(name,gap,exact,D.mean(),pred,bound,gap/bound))
    print(' N=%2d: sum|2m_k|^2 = %.5f = 8 N B^2 = %.5f ; 2V/sum|2m_k|^2 = %.4f\n        %s\n        %s'%(N,Msq,8*N*B*B,2*V/Msq,out[0],out[1]))
print('(2) large N (formulas; cbar from 4000 random sequences)')
rng=np.random.default_rng(0)
for N in (64,256,1024):
    delta=-xi/np.sqrt(N); B=abs(0.5*np.tan(delta/2)); sd2=np.sin(delta/2)**2; acc=np.zeros((N,3),complex)
    for i in range(4000):
        s=np.array([1,-1]*(N//2)); rng.shuffle(s); acc+=2*geom(euler(N,(np.pi+delta)/(2*np.pi),1,s,0.3))[0]
    M=8*N*B*B; cb=1-(M-(abs(acc/4000)**2).sum())*2/M
    Dn=N*N/(2*(N-1))*8*sd2*(1+2*(N-2)*sd2/N); Da=N*N/4*8*sd2*(1+2*((N+1)/3-1)*sd2)
    print(' N=%5d: sum|2m_k|^2 = %.4f (xi^2/2 = %.1f) ; cbar = %.4f ; neighbours: <D> = %.4f lambda (xi^2 = %.1f), gap/bound = %.2e (2 pi^2/N^2 = %.2e) ; all pairs: <D> = %.4f kappa N (xi^2 (1 + xi^2/6)/2 = %.4f), gap/bound = %.4f (1/(1+xi^2/6) = %.4f)'
          %(N,M,xi*xi/2,cb,Dn,xi*xi,2*(1-np.cos(2*np.pi/N))/(Dn/(M*(1-cb))),2*np.pi**2/N**2,Da/N,xi*xi*(1+xi*xi/6)/2,N/(Da/(M*(1-cb))),1/(1+xi*xi/6)))
print('(3) several arcs turning at once about the normal (exchanges of distant opposite spins in progress), Ds = 1')
def rot(P,ang):
    c,s=np.cos(ang),np.sin(ang); R=np.array([[c,-s,0],[s,c,0],[0,0,1]]); return P@R.T
for N in (64,1024):
    delta=-xi/np.sqrt(N); B=abs(0.5*np.tan(delta/2)); sd=abs(np.sin(delta/2)); sig=np.array([1,-1]*(N//2)); rng.shuffle(sig)
    G=euler(N,(np.pi+delta)/(2*np.pi),1,sig,0.3); used=set(); arcs=[]; narc=N//16
    while len(arcs)<narc:                                   # arcs k+1..l with sigma_k = -sigma_l ; no two arcs share an end side or have adjacent end sides
        k,l=sorted(rng.choice(N,2,replace=False))
        if sig[k]==sig[l] or any(((x+d)%N) in used for x in (k,l) for d in (-1,0,1)) or l-k<2: continue
        used.update((k,l)); arcs.append((k,l,-2*sig[k]*delta,rng.uniform(0.05,0.95)))        # the full angle of the turn and the stage reached
    def poly_at(stages):
        ang=np.zeros(N)
        for (k,l,full,_),st in zip(arcs,stages): ang[k+1:l+1]+=full*st
        F=G.copy()
        for j in range(N):
            if ang[j]!=0: F[j]=rot(G[j][None,:],ang[j])[0]
        return F
    st=[a[3] for a in arcs]; F=poly_at(st); h=1e-6; dF=(poly_at([x+h for x in st])-poly_at([x-h for x in st]))/(2*h)       # each arc at the angular speed full/Ds
    rr=2*rhs_mid(F); res=herm(dF+np.roll(dF,-1,axis=0)-rr); ends=sorted(used); inner=np.array([j for j in range(N) if j not in used])
    # the ends: after all the turns are completed the polygon is the Euler state of the exchanged sequence
    s2=sig.copy()
    for (k,l,_,_) in arcs: s2[k],s2[l]=s2[l],s2[k]
    endok=abs(poly_at([1.0]*narc)-euler(N,(np.pi+delta)/(2*np.pi),1,s2,0.3)).max()
    print(' N=%5d, %d arcs at once: right side on the sides that are not end sides: %.1e ; on the end sides: %.2e (delta^2 = %.2e) ; residual: end sides %.4f..%.4f (2|sin(delta/2)| = %.4f), other sides at most %.4f (4 sin^2(delta/2) = %.4f per arc) ; the final polygon is the Euler state of the new sequence: %.1e'
          %(N,narc,herm(rr[inner]).max(),herm(rr[ends]).max(),delta**2,res[ends].min(),res[ends].max(),2*sd,res[inner].max(),4*sd**2,endok))


==> anc/stoch/check_bound_output.txt <==
(1) xi = 2.0, delta = -xi/sqrt(N)
 N= 6: sum|2m_k|^2 = 2.24520 = 8 N B^2 = 2.24520 ; 2V/sum|2m_k|^2 = 0.9404
        neighbours: gap 1.000000 (1.000000) ; <D> = 5.493089 (formula 5.493089) ; bound <D>/2V = 2.6016 ; gap/bound = 0.3844
        all pairs : gap 6.000000 (6.000000) ; <D> = 16.117473 (formula 16.117473) ; bound <D>/2V = 7.6334 ; gap/bound = 0.7860
 N= 8: sum|2m_k|^2 = 2.17929 = 8 N B^2 = 2.17929 ; 2V/sum|2m_k|^2 = 0.9601
        neighbours: gap 0.585786 (0.585786) ; <D> = 5.172432 (formula 5.172432) ; bound <D>/2V = 2.4720 ; gap/bound = 0.2370
        all pairs : gap 8.000000 (8.000000) ; <D> = 22.702125 (formula 22.702125) ; bound <D>/2V = 10.8498 ; gap/bound = 0.7373
 N=10: sum|2m_k|^2 = 2.14130 = 8 N B^2 = 2.14130 ; 2V/sum|2m_k|^2 = 0.9701
        neighbours: gap 0.381966 (0.381966) ; <D> = 4.963358 (formula 4.963358) ; bound <D>/2V = 2.3892 ; gap/bound = 0.1599
        all pairs : gap 10.000000 (10.000000) ; <D> = 29.318669 (formula 29.318669) ; bound <D>/2V = 14.1133 ; gap/bound = 0.7086
 N=12: sum|2m_k|^2 = 2.11660 = 8 N B^2 = 2.11660 ; 2V/sum|2m_k|^2 = 0.9762
        neighbours: gap 0.267949 (0.267949) ; <D> = 4.816983 (formula 4.816983) ; bound <D>/2V = 2.3313 ; gap/bound = 0.1149
        all pairs : gap 12.000000 (12.000000) ; <D> = 35.951533 (formula 35.951533) ; bound <D>/2V = 17.3999 ; gap/bound = 0.6897
(2) large N (formulas; cbar from 4000 random sequences)
 N=   64: sum|2m_k|^2 = 2.0210 (xi^2/2 = 2.0) ; cbar = 0.0040 ; neighbours: <D> = 4.1641 lambda (xi^2 = 4.0), gap/bound = 4.66e-03 (2 pi^2/N^2 = 4.82e-03) ; all pairs: <D> = 3.2679 kappa N (xi^2 (1 + xi^2/6)/2 = 3.3333), gap/bound = 0.6160 (1/(1+xi^2/6) = 0.6000)
 N=  256: sum|2m_k|^2 = 2.0052 (xi^2/2 = 2.0) ; cbar = 0.0011 ; neighbours: <D> = 4.0415 lambda (xi^2 = 4.0), gap/bound = 2.99e-04 (2 pi^2/N^2 = 3.01e-04) ; all pairs: <D> = 3.3169 kappa N (xi^2 (1 + xi^2/6)/2 = 3.3333), gap/bound = 0.6039 (1/(1+xi^2/6) = 0.6000)
 N= 1024: sum|2m_k|^2 = 2.0013 (xi^2/2 = 2.0) ; cbar = 0.0005 ; neighbours: <D> = 4.0104 lambda (xi^2 = 4.0), gap/bound = 1.88e-05 (2 pi^2/N^2 = 1.88e-05) ; all pairs: <D> = 3.3292 kappa N (xi^2 (1 + xi^2/6)/2 = 3.3333), gap/bound = 0.6009 (1/(1+xi^2/6) = 0.6000)
(3) several arcs turning at once about the normal (exchanges of distant opposite spins in progress), Ds = 1
 N=   64, 4 arcs at once: right side on the sides that are not end sides: 6.3e-17 ; on the end sides: 4.09e-03 (delta^2 = 6.25e-02) ; residual: end sides 0.2519..0.2521 (2|sin(delta/2)| = 0.2493), other sides at most 0.0628 (4 sin^2(delta/2) = 0.0622 per arc) ; the final polygon is the Euler state of the new sequence: 3.9e-16
 N= 1024, 64 arcs at once: right side on the sides that are not end sides: 8.6e-17 ; on the end sides: 2.45e-04 (delta^2 = 3.91e-03) ; residual: end sides 0.0625..0.0701 (2|sin(delta/2)| = 0.0625), other sides at most 0.0391 (4 sin^2(delta/2) = 0.0039 per arc) ; the final polygon is the Euler state of the new sequence: 6.6e-15


==> anc/stoch/check_bridge.py <==
# Remark 6.5 (the bridge of fixed points, Eq. 6.13): two Euler states related by an exchange of neighbouring opposite spins are joined by two segments of
# complex null lines, F_{k+1} = -G_k + 2 tau m_k, on which the right side of the MLE, the constraint Xi and the matrix K vanish.
import numpy as np
from mle_core import *
from even_n import Phi, Mexact
rng=np.random.default_rng(1)
N=12; xi=2.0; delta=-xi/np.sqrt(N); beta=np.pi+delta
sig=np.array([1,-1]*(N//2)); rng.shuffle(sig)
k=[i for i in range(N-2) if sig[i]!=sig[i+1]][1]
s2=sig.copy(); s2[k],s2[k+1]=s2[k+1],s2[k]
G=euler(N,beta/(2*np.pi),1,sig,0.3); G2=euler(N,beta/(2*np.pi),1,s2,0.3)
m1=(G[k]+G[k+1])/2; m2=(G2[k]+G2[k+1])/2; B=0.5/np.tan(beta/2)
print('G_{k+2}=G_k:',abs(G[k+2]-G[k]).max(),' m.G:',abs(m1@G[k]),abs(m2@G[k]),' m^2:',abs(m1@m1),abs(m2@m2),' m1.m2 (distinct null lines if nonzero):',abs(m1@m2))
worst=0
for ray,m in ((1,m1),(2,m2)):
    for tau in np.linspace(0,1,11):
        F=G.copy(); F[k+1]=-G[k]+2*tau*m
        worst=max(worst,abs(rhs_mid(F)).max(),abs(Phi(F)).max(),abs(Mexact(F)).max())
print('max |rhs|,|Xi|,|K| along both rays: %.1e'%worst)
print('endpoints: ray1 tau=1 is state sigma: %.1e ; ray2 tau=1 is state sigma\': %.1e'%(abs(-G[k]+2*m1-G[k+1]).max(),abs(-G[k]+2*m2-G2[k+1]).max()))
L=2*np.linalg.norm(m1)+2*np.linalg.norm(m2); print('Hermitian length %.5f  4sqrt2|B|=%.5f  sqrt2*xi/sqrt(N)=%.5f ; direct jump |Delta F|=%.5f'%(L,4*np.sqrt(2)*abs(B),np.sqrt(2)*xi/np.sqrt(N),np.linalg.norm(G2[k+1]-G[k+1])))
# is the bridge inside the fixed lift (real planar part, constant normal iB)?  third component of F_{k+1} along ray 1
print('normal component of F_{k+1}/(iB) at tau=0,0.5,1:',[np.round(((-G[k]+2*t*m1)[2]/(1j*B)).real,3) for t in (0,0.5,1)])


==> anc/stoch/check_discrete.py <==
# Sec. 7.1 of the main text: the model as a Markov chain in the discrete time s = log(tau/tau_*), and the validity of the discrete step.
# The step Delta s of the time is a free parameter; below it is the unit of s, and it drops out of the comparisons (1)-(5).
# One step: a bond k of the ring is chosen at random, with the probability 1/N, and its two spins are exchanged (nothing happens if
# they are equal). The distribution W(s) of the spin sequences obeys  W(s+1) = P W(s),  P = (1/N) sum_k T_k  (T_k: the transposition).
# The master equation with a continuous s and the same transition rates is  dW/ds = (P - 1) W ; its solution is the chain taken at a
# Poisson number of steps, W_c(s) = exp(s(P-1)) W(0) = sum_n e^{-s} s^n/n! W(n).
# (1) the complete state space, N <= 12: P is symmetric and doubly stochastic; its second eigenvalue is 1 - (2/N)(1 - cos(2 pi/N))
#     (Eq. 7.4); it is aperiodic (least eigenvalue > -1). If the exchange is chosen among the available pairs of opposite neighbours
#     instead, the matrix is not doubly stochastic, the chain has the period 2, and the weights are proportional to the number of pairs.
#     The discrete H-theorem (Prop. 7.2): the entropy from a single sequence is monotone; its deficit for N = 12.
# (2) the chain W against the continuous solution W_c (A), and the difference of W_c over a unit step against dW_c/ds (B, both on the
#     continuous solution), from a single sequence, on the complete state space: the whole distribution, the mean spins, the pair
#     correlations, the entropy
# (3) large N: the mean spins exactly (N harmonics), and the pair correlations by the duality with two particles: the largest
#     difference between the chain and the continuous equation over all s (A), the largest relative difference of Delta_s and d/ds on
#     the continuous solution (B), and the largest difference of the step of the chain and d/ds of the continuous solution in units
#     of the initial rate (C); all decrease as 1/N (Prop. 7.5: at most 2k/(e(N-4k)), 2k/N and 2k/(e(N-4k)) for k spins; Table 2)
# (4) the loop functional of a circle, xi = 2, from a single random polygon: the chain by a simulation and the continuous equation as
#     the Poisson average of the same runs (Table 2); the same for 4 and 16 exchanges in a step
# (5) Remark 7.8: a step Delta s of the time with M exchanges in it. The error does not depend on Delta s and is at most 2kM/N; the
#     mean square impulse of a step is M xi^2/N, that is 2M/N of the midpoints
# (6) Remark 7.8, Eq. (7.15): with the step Delta s = c/N^3 the relaxation time is c/(4 pi^2) and the mean spins of the chain tend to the
#     solution of a diffusion equation that does not contain N
# The comparisons (1)-(5) are made in the numbers of steps; the step Delta s of the time drops out of them.
# About one and a half minutes.
import numpy as np, itertools
from mle_core import geom, euler
def seqs(N): return [s for s in itertools.product((1,-1),repeat=N) if sum(s)==0]
def chain(N):
    S=seqs(N); idx={s:i for i,s in enumerate(S)}; n=len(S); P=np.zeros((n,n)); Q=np.zeros((n,n)); deg=np.zeros(n)
    for s in S:
        a=idx[s]; opp=[k for k in range(N) if s[k]!=s[(k+1)%N]]; deg[a]=len(opp)
        for k in range(N):
            if s[k]!=s[(k+1)%N]:
                t=list(s); t[k],t[(k+1)%N]=t[(k+1)%N],t[k]; b=idx[tuple(t)]; P[a,b]+=1/N; Q[a,b]+=1/len(opp)
            else: P[a,a]+=1/N
    return S,idx,P,Q,deg
def entropy(w):
    p=w[w>1e-300]; return -(p*np.log(p)).sum()
print('(1) the chain on the complete state space')
store={}
for N in (6,8,10,12):
    S,idx,P,Q,deg=chain(N); n=len(S); ev,V=np.linalg.eigh(P); store[N]=(S,idx,P,ev,V)
    wq,vq=np.linalg.eig(Q.T); st=np.real(vq[:,np.argmin(abs(wq-1))]); st/=st.sum()
    w=np.zeros(n); w[idx[tuple([1]*(N//2)+[-1]*(N//2))]]=1; ent=[0.0]
    for step in range(40*N): w=P.T@w; ent.append(entropy(w))
    ent=np.array(ent)
    print(' N=%2d, %3d sequences: symmetric %s ; doubly stochastic %.0e ; second eigenvalue %.6f (formula %.6f) ; least eigenvalue %.4f ; entropy monotone %s'
          %(N,n,np.allclose(P,P.T),abs(P.sum(0)-1).max()+abs(P.sum(1)-1).max(),ev[-2],1-2/N*(1-np.cos(2*np.pi/N)),ev[0],bool((np.diff(ent)>-1e-12).all())))
    print('        exchange chosen among the available pairs: doubly stochastic %s ; eigenvalue -1 (period 2) %s ; stationary weights max/min %.3f = N/2'
          %(np.allclose(Q.sum(0),1),bool(abs(wq+1).min()<1e-9),st.max()/st.min()))
    if N==12: print('        N=12 from ++++++------: log(924) - entropy = %.3f, %.3f, %.2e after N, 4N, 16N steps (log 924 = %.4f)'%(np.log(n)-ent[N],np.log(n)-ent[4*N],np.log(n)-ent[16*N],np.log(n)))
print('(2) the chain against the equation with a continuous s, on the complete state space, from a single sequence')
print('    A: largest difference of the two solutions over s ; B: largest relative difference of Delta_s X = X(s+1)-X(s) and dX/ds on the continuous solution ; s <= 10/Delta_N')
def run(N,w0,label,table=False):
    S,idx,P,ev,V=store[N]; n=len(S); c=V.T@w0; mu=1-ev; gap=2/N*(1-np.cos(2*np.pi/N))
    sig=np.array(S,float); pair=np.einsum('ai,aj->aij',sig,sig).reshape(n,-1)
    A=dict(W=0,m=0,p=0,S=0); B=dict(W=0,m=0,p=0); rows=[]
    def rel(x,y): return abs(x-y).max()/abs(y).max() if abs(y).max()>1e-9 else 0.0
    for s in [0,1,2,3,4,6,8,12,16,24,32,48,64,96,128,192,256,384,512,768,1024]:
        if s>10/gap: break
        Wd=V@(c*ev**s); Wc=V@(c*np.exp(-mu*s)); Wc1=V@(c*np.exp(-mu*(s+1))); dWc=V@(c*(-mu)*np.exp(-mu*s)); D=Wc1-Wc
        a=dict(W=0.5*abs(Wd-Wc).sum(),m=abs(sig.T@(Wd-Wc)).max(),p=abs(pair.T@(Wd-Wc)).max(),S=abs(entropy(Wd)-entropy(np.clip(Wc,0,None))))
        b=dict(W=abs(D-dWc).sum()/abs(dWc).sum() if abs(dWc).sum()>1e-9 else 0.0,m=rel(sig.T@D,sig.T@dWc),p=rel(pair.T@D,pair.T@dWc))
        for key in A: A[key]=max(A[key],a[key])
        for key in B: B[key]=max(B[key],b[key])
        rows.append((s,a,b))
    print(' N=%2d, %s: A: mean spins %.4f, pair correlations %.4f, entropy %.4f, whole distribution (total variation) %.4f ; B: mean spins %.4f (2/N = %.4f), pair correlations %.4f (4/N = %.4f), whole distribution %.4f'
          %(N,label,A['m'],A['p'],A['S'],A['W'],B['m'],2/N,B['p'],4/N,B['W']))
    if table:
        print('        s    B: whole distribution   mean spins   pair correlations  |  A: total variation   mean spins')
        for s,a,b in rows:
            if s in (0,1,2,4,8,16,32,64,128,256): print('      %4d        %.4f              %.4f         %.4f         |      %.4f          %.4f'%(s,b['W'],b['m'],b['p'],a['W'],a['m']))
for N in (8,10,12):
    S,idx,P,ev,V=store[N]; n=len(S)
    w0=np.zeros(n); w0[idx[tuple([1]*(N//2)+[-1]*(N//2))]]=1; run(N,w0,'from +...+-...- (two opposite pairs)',table=(N==12))
    w0=np.zeros(n); w0[idx[tuple([1,-1]*(N//2))]]=1; run(N,w0,'from +-+-...+- (N opposite pairs)  ',table=False)
print('(3) large N: the functions of one spin and of two spins, exactly; A and B as in (2), over all the sites and s <= N^3/4')
print('    C: the largest difference of the step of the chain, X(s+1) - X(s), and dX/ds of the continuous solution at the same s, in units of the initial rate (root mean square over the sites)')
def rms(v): return np.sqrt((v**2).mean())
def onespin(N,sig0,sgrid):
    c=np.fft.fft(sig0); mu=2/N*(1-np.cos(2*np.pi*np.arange(N)/N)); A=0; B=0; C=0; d0=rms(np.fft.ifft(c*(-mu)).real)
    for s in sgrid:
        md=np.fft.ifft(c*(1-mu)**s).real; mc=np.fft.ifft(c*np.exp(-mu*s)).real
        D=np.fft.ifft(c*(np.exp(-mu)-1)*np.exp(-mu*s)).real; dc=np.fft.ifft(c*(-mu)*np.exp(-mu*s)).real
        Dd=np.fft.ifft(c*(-mu)*(1-mu)**s).real                              # the difference of the chain over a step, m(s+1) - m(s)
        A=max(A,abs(md-mc).max()); B=max(B,abs(D-dc).max()/abs(dc).max()); C=max(C,rms(Dd-dc)/d0)
    return A,B,C
rng=np.random.default_rng(0)
for N in (16,64,256,1024,4096):
    sgrid=np.unique(np.concatenate([[0],np.round(np.logspace(0,np.log10(0.25*N**3),400))]).astype(np.int64)); step=np.array([1.0]*(N//2)+[-1.0]*(N//2)); rnd=step.copy(); rng.shuffle(rnd)
    a=onespin(N,step,sgrid); b=onespin(N,rnd,sgrid)
    print(' one spin,  N=%5d: A = %.2e (step sequence), %.2e (random sequence) ; N A = %.3f, %.3f ; B = %.2e, %.2e ; N B = %.3f, %.3f (at most 2) ; N C = %.3f, %.3f (at most 2N/(e(N-4)) = %.3f)'
          %(N,a[0],b[0],N*a[0],N*b[0],a[1],b[1],N*a[1],N*b[1],N*a[2],N*b[2],2*N/(np.e*(N-4))))
for N in (16,32,64):
    pairs=[(i,j) for i in range(N) for j in range(i+1,N)]; pid={p:q for q,p in enumerate(pairs)}; n2=len(pairs); L2=np.zeros((n2,n2))
    for (i,j),q in pid.items():
        for (x,o) in ((i,j),(j,i)):
            for y in ((x+1)%N,(x-1)%N):
                if y!=o:
                    t=tuple(sorted((y,o))); L2[q,pid[t]]+=1; L2[q,q]-=1
    ev,V=np.linalg.eigh(L2/N); mu=-ev; mu[np.argmin(abs(mu))]=0.0; step=np.array([1.0]*(N//2)+[0.0]*(N//2)); h0=np.array([step[i]*step[j] for (i,j) in pairs]); c=V.T@h0     # occupation numbers eta = (1+sigma)/2
    sgrid=np.unique(np.concatenate([[0],np.round(np.logspace(0,np.log10(0.25*N**3),300))]).astype(np.int64)); A=0; B=0; C=0; d0=rms(V@(c*(-mu)))
    for s in sgrid:
        hd=V@(c*(1-mu)**s); hc=V@(c*np.exp(-mu*s)); D=V@(c*(np.exp(-mu)-1)*np.exp(-mu*s)); dc=V@(c*(-mu)*np.exp(-mu*s)); A=max(A,abs(hd-hc).max())
        if abs(dc).max()>1e-9: B=max(B,abs(D-dc).max()/abs(dc).max())
        C=max(C,rms(V@(c*(-mu)*(1-mu)**s)-dc)/d0)
    print(' two spins, N=%5d (%d pairs of sites): largest mu = %.4f (bound 8/N = %.4f) ; A = %.2e ; N A = %.3f ; B = %.2e ; N B = %.3f (at most 4) ; N C = %.3f (at most 4N/(e(N-8)) = %.3f)'%(N,n2,mu.max(),8/N,A,N*A,B,N*B,N*C,4*N/(np.e*(N-8))))
print('(4) the loop functional Psi(s) = <exp(i sum_j P_j.Delta C_j)> of a circle of the radius L in the plane of the polygon, xi = 2, from a single random')
print('    polygon: the chain by a simulation, and the continuous equation as the chain at a Poisson number of steps, with the same runs')
from scipy.stats import poisson
for N,M in ((64,400000),(256,400000),(1024,200000)):
    delta=-2/np.sqrt(N); sd=np.sin(delta/2); k=np.arange(N); C=np.stack([np.cos(2*np.pi*k/N),np.sin(2*np.pi*k/N)],1); dC=np.roll(C,-1,0)-C
    sig0=np.array([1,-1]*(N//2),dtype=np.int8); rng.shuffle(sig0); S0=np.concatenate([[0],np.cumsum(sig0)[:-1]]).astype(np.int16)
    sig=np.tile(sig0,(M,1)); S=np.tile(S0,(M,1)); phase=np.zeros(M); ar=np.arange(M); nmax=int(12*N/11)+int(8*np.sqrt(12*N/11))+10; Psi=np.zeros(nmax+1,complex); Psi[0]=1
    for n in range(1,nmax+1):
        kb=rng.integers(0,N,M); k1=(kb+1)%N; a=sig[ar,kb]; b=sig[ar,k1]; mask=a!=b; th=0.3+delta*S[ar,kb]
        dF=2*a*(1-2*(kb%2))*sd                                             # Delta F_{k+1} = dF e'(theta_k)
        dph=N/np.sqrt(2)*dF*(-np.sin(th)*dC[k1,0]+np.cos(th)*dC[k1,1])
        phase+=np.where(mask,dph,0.0); sig[ar,kb]=b; sig[ar,k1]=a; S[ar,k1]-=np.where(mask,2*a,0).astype(np.int16)
        Psi[n]=np.exp(1j*phase).mean()
    smax=int(12*N/11); out=[]; A=0
    for s in range(1,smax+1):
        w=poisson.pmf(np.arange(nmax+1),s); Pc=(w*Psi).sum(); A=max(A,abs(Pc-Psi[s]))
    s1=int(round(N/11))
    print(' N=%5d, %d runs: |Psi| after N/11, 3N/11, 6N/11 steps: %.3f, %.3f, %.3f ; first step |Delta_s Psi| = %.4f (N times it: %.2f) ; largest |Psi_c(s) - Psi_d(s)| for s <= 12N/11: %.4f ; N times it: %.2f ; statistical error of |Psi| %.4f'
          %(N,M,abs(Psi[s1]),abs(Psi[3*s1]),abs(Psi[6*s1]),abs(Psi[1]-1),N*abs(Psi[1]-1),A,N*A,1/np.sqrt(M)))
    for Mx in (4,16):                                                      # Mx exchanges in a step: the same runs, read at every Mx-th exchange
        PsiM=Psi[::Mx]; nM=len(PsiM)-1; A=0; t=1
        while t+8*np.sqrt(t)+4<=nM:
            w=poisson.pmf(np.arange(nM+1),t); A=max(A,abs((w*PsiM).sum()-PsiM[t])); t+=1
        if t>4: print('          %2d exchanges in a step: first step |Delta_s Psi| = %.4f ; largest |Psi_c - Psi_d| over the first %d steps: %.4f ; N/M times it: %.2f'%(Mx,abs(PsiM[1]-1),t-1,A,N*A/Mx))
print('(5) a step Delta s of the time with M exchanges in it: W(s+Delta s) = W(s) P^M. The mode with the eigenvalue 1-mu of P is multiplied by')
print('    1-mu_M = (1-mu)^M in a step; in the equation with a continuous s, dW/ds = W (P^M - 1)/Delta s, it decays as exp(-mu_M s/Delta s).')
print('    The ratio of the difference quotient to the derivative is (1-exp(-mu_M))/mu_M: Delta s drops out.')
print('    mean spins, exactly, N = 1024 (s <= N^3/(4M) steps): A, B as in (3); the bound of B is mu_M/2 <= 2M/N')
def onespinM(N,sig0,sgrid,Mx):
    c=np.fft.fft(sig0); mu=1-(1-2/N*(1-np.cos(2*np.pi*np.arange(N)/N)))**Mx; A=0; B=0
    for s in sgrid:
        md=np.fft.ifft(c*(1-mu)**s).real; mc=np.fft.ifft(c*np.exp(-mu*s)).real
        D=np.fft.ifft(c*(np.exp(-mu)-1)*np.exp(-mu*s)).real; dc=np.fft.ifft(c*(-mu)*np.exp(-mu*s)).real
        A=max(A,abs(md-mc).max()); B=max(B,abs(D-dc).max()/abs(dc).max())
    return A,B
N=1024; sr=np.array([1,-1]*(N//2)); rng.shuffle(sr)
for Mx in (1,4,16,64,256):
    sgrid=np.unique(np.concatenate([np.arange(0,400),np.round(np.logspace(0,np.log10(N**3/(4*Mx)),300)).astype(int)]))
    A,B=onespinM(N,sr,sgrid,Mx)
    print('     M=%4d (M/N = %.4f): A = %.2e ; (N/M) A = %.3f ; B = %.2e ; (N/M) B = %.3f (at most 2) ; relaxation: %.4g steps = N^3/(4 pi^2 M)'%(Mx,Mx/N,A,N*A/Mx,B,N*B/Mx,N**3/(4*np.pi**2*Mx)))
print('    the impulse of a step of M exchanges, sum_k |J_k|^2 with J_k = 2 Delta m_k, averaged over the steps from random balanced sequences,')
print('    xi = 2: against M xi^2/N ; the last column: its ratio to sum_k |2 m_k|^2 = 8 N B^2, against 2M/N')
def planar(S,delta):
    Nn=S.shape[-1]; R=1/(2*np.cos(delta/2)); th=0.3+delta*S; sg=1-2*(np.arange(Nn)%2)
    return R*sg*np.cos(th),R*sg*np.sin(th)
for N in (256,1024):
    delta=-2/np.sqrt(N); Bn=-0.5*np.tan(delta/2); runs=4000; ar=np.arange(runs)
    for Mx in (1,4,16,64):
        sig=np.empty((runs,N),dtype=np.int8)
        for i in range(runs): sig[i]=rng.permutation(np.array([1,-1]*(N//2),dtype=np.int8))
        S=np.concatenate([np.zeros((runs,1)),np.cumsum(sig,1)[:,:-1]],1); x0,y0=planar(S,delta)
        for j in range(Mx):
            kb=rng.integers(0,N,runs); k1=(kb+1)%N; a=sig[ar,kb].copy(); b=sig[ar,k1].copy(); mask=a!=b
            sig[ar,kb]=b; sig[ar,k1]=a; S[ar,k1]-=np.where(mask,2*a,0)
        x1,y1=planar(S,delta); dx=x1-x0; dy=y1-y0
        J2=((dx+np.roll(dx,-1,1))**2+(dy+np.roll(dy,-1,1))**2).sum(1).mean()
        print('     N=%5d, M=%3d: <sum |J|^2> = %.5f ; M xi^2/N = %.5f ; ratio %.3f ; relative to the midpoints: %.5f (2M/N = %.5f)'%(N,Mx,J2,Mx*4/N,J2/(Mx*4/N),J2/(8*N*Bn**2),2*Mx/N))
print('    if, besides the error 2M/N of the mean spins, a tolerance eta is also set on the mean square residual 2M/(N Delta s^2) of the equation for a')
print('    single polygon (which the distribution does not require): M/N = (eta/2) min(1, Delta s^2), T = [N^2/(2 pi^2 eta)] max(Delta s, 1/Delta s)')
for ds in (0.25,0.5,1,2,4): print('     Delta s = %.2f: T/[N^2/(2 pi^2 eta)] = %.2f'%(ds,max(ds,1/ds)))
print('(6) the step Delta s = c/N^3, one exchange in a step: the relaxation time T = Delta s/Delta_N in units of c/(4 pi^2), and the mean spins of the chain')
print('    from the sequence +...+-...- after n = (s/c) N^3 steps against the solution of d m/ds = (1/c) d^2 m/dx^2 (no N in it) with the same initial')
print('    profile, m(x,s) = sum_{j odd} (4/(pi j)) sin(2 pi j x) exp(-4 pi^2 j^2 s/c), at the sites x = (k+1/2)/N: the largest difference over the sites')
for N in (16,64,256,1024,4096):
    gapN=2/N*(1-np.cos(2*np.pi/N)); k=np.arange(N); x=(k+0.5)/N
    sig0=np.where(k<N//2,1.0,-1.0); cf=np.fft.fft(sig0); mu=2/N*(1-np.cos(2*np.pi*k/N)); out=[]
    for sc in (0.001,0.01,0.05):
        n=sc*N**3; md=np.fft.ifft(cf*np.exp(n*np.log1p(-mu))).real
        j=np.arange(1,4001,2)[:,None]; mc=((4/(np.pi*j))*np.sin(2*np.pi*j*x[None,:])*np.exp(-4*np.pi**2*j**2*sc)).sum(0)
        out.append(abs(md-mc).max())
    print('     N=%5d: T/(c/(4 pi^2)) = %.5f ; error of the distribution (mean spins) at most 2/N = %.5f ; largest difference at s/c = 0.001, 0.01, 0.05: %.2e, %.2e, %.2e (N^2 times: %.2f, %.2f, %.2f)'
          %(N,(4*np.pi**2/N**3)/gapN,2/N,out[0],out[1],out[2],N*N*out[0],N*N*out[1],N*N*out[2]))


==> anc/stoch/check_discrete_output.txt <==
(1) the chain on the complete state space
 N= 6,  20 sequences: symmetric True ; doubly stochastic 2e-16 ; second eigenvalue 0.833333 (formula 0.833333) ; least eigenvalue -0.4343 ; entropy monotone True
        exchange chosen among the available pairs: doubly stochastic False ; eigenvalue -1 (period 2) True ; stationary weights max/min 3.000 = N/2
 N= 8,  70 sequences: symmetric True ; doubly stochastic 0e+00 ; second eigenvalue 0.926777 (formula 0.926777) ; least eigenvalue -0.4128 ; entropy monotone True
        exchange chosen among the available pairs: doubly stochastic False ; eigenvalue -1 (period 2) True ; stationary weights max/min 4.000 = N/2
 N=10, 252 sequences: symmetric True ; doubly stochastic 3e-16 ; second eigenvalue 0.961803 (formula 0.961803) ; least eigenvalue -0.4031 ; entropy monotone True
        exchange chosen among the available pairs: doubly stochastic False ; eigenvalue -1 (period 2) True ; stationary weights max/min 5.000 = N/2
 N=12, 924 sequences: symmetric True ; doubly stochastic 3e-16 ; second eigenvalue 0.977671 (formula 0.977671) ; least eigenvalue -0.3979 ; entropy monotone True
        exchange chosen among the available pairs: doubly stochastic False ; eigenvalue -1 (period 2) True ; stationary weights max/min 6.000 = N/2
        N=12 from ++++++------: log(924) - entropy = 3.542, 0.593, 7.83e-04 after N, 4N, 16N steps (log 924 = 6.8287)
(2) the chain against the equation with a continuous s, on the complete state space, from a single sequence
    A: largest difference of the two solutions over s ; B: largest relative difference of Delta_s X = X(s+1)-X(s) and dX/ds on the continuous solution ; s <= 10/Delta_N
 N= 8, from +...+-...- (two opposite pairs): A: mean spins 0.0511, pair correlations 0.1257, entropy 0.0674, whole distribution (total variation) 0.0752 ; B: mean spins 0.1640 (2/N = 0.2500), pair correlations 0.2515 (4/N = 0.5000), whole distribution 0.3007
 N= 8, from +-+-...+- (N opposite pairs)  : A: mean spins 0.1179, pair correlations 0.3709, entropy 0.4275, whole distribution (total variation) 0.5609 ; B: mean spins 0.2131 (2/N = 0.2500), pair correlations 0.3709 (4/N = 0.5000), whole distribution 0.5609
 N=10, from +...+-...- (two opposite pairs): A: mean spins 0.0393, pair correlations 0.0864, entropy 0.0433, whole distribution (total variation) 0.0537 ; B: mean spins 0.1347 (2/N = 0.2000), pair correlations 0.2096 (4/N = 0.4000), whole distribution 0.2509
 N=10, from +-+-...+- (N opposite pairs)  : A: mean spins 0.0893, pair correlations 0.2510, entropy 0.4860, whole distribution (total variation) 0.5753 ; B: mean spins 0.1758 (2/N = 0.2000), pair correlations 0.3138 (4/N = 0.4000), whole distribution 0.5753
 N=12, from +...+-...- (two opposite pairs): A: mean spins 0.0317, pair correlations 0.0703, entropy 0.0301, whole distribution (total variation) 0.0429 ; B: mean spins 0.1142 (2/N = 0.1667), pair correlations 0.1796 (4/N = 0.3333), whole distribution 0.2151
        s    B: whole distribution   mean spins   pair correlations  |  A: total variation   mean spins
         0        0.2151              0.1142         0.1796         |      0.0000          0.0000
         1        0.1721              0.1111         0.1714         |      0.0358          0.0190
         2        0.1390              0.1076         0.1631         |      0.0416          0.0282
         4        0.1211              0.1001         0.1228         |      0.0429          0.0317
         8        0.0796              0.0826         0.0683         |      0.0341          0.0217
        16        0.0491              0.0264         0.0363         |      0.0256          0.0075
        32        0.0264              0.0098         0.0187         |      0.0157          0.0043
        64        0.0156              0.0111         0.0211         |      0.0072          0.0048
       128        0.0114              0.0111         0.0204         |      0.0023          0.0023
       256        0.0111              0.0111         0.0197         |      0.0003          0.0003
 N=12, from +-+-...+- (N opposite pairs)  : A: mean spins 0.0716, pair correlations 0.1812, entropy 0.5333, whole distribution (total variation) 0.5849 ; B: mean spins 0.1496 (2/N = 0.1667), pair correlations 0.2717 (4/N = 0.3333), whole distribution 0.5849
(3) large N: the functions of one spin and of two spins, exactly; A and B as in (2), over all the sites and s <= N^3/4
    C: the largest difference of the step of the chain, X(s+1) - X(s), and dX/ds of the continuous solution at the same s, in units of the initial rate (root mean square over the sites)
 one spin,  N=   16: A = 2.32e-02 (step sequence), 5.30e-02 (random sequence) ; N A = 0.371, 0.848 ; B = 8.76e-02, 1.15e-01 ; N B = 1.401, 1.848 (at most 2) ; N C = 0.631, 0.755 (at most 2N/(e(N-4)) = 0.981)
 one spin,  N=   64: A = 5.44e-03 (step sequence), 1.22e-02 (random sequence) ; N A = 0.348, 0.778 ; B = 2.30e-02, 3.06e-02 ; N B = 1.474, 1.960 (at most 2) ; N C = 0.585, 0.650 (at most 2N/(e(N-4)) = 0.785)
 one spin,  N=  256: A = 1.34e-03 (step sequence), 3.06e-03 (random sequence) ; N A = 0.343, 0.783 ; B = 5.83e-03, 7.77e-03 ; N B = 1.494, 1.990 (at most 2) ; N C = 0.575, 0.634 (at most 2N/(e(N-4)) = 0.747)
 one spin,  N= 1024: A = 3.33e-04 (step sequence), 7.64e-04 (random sequence) ; N A = 0.341, 0.783 ; B = 1.46e-03, 1.95e-03 ; N B = 1.498, 1.998 (at most 2) ; N C = 0.573, 0.632 (at most 2N/(e(N-4)) = 0.739)
 one spin,  N= 4096: A = 8.33e-05 (step sequence), 1.91e-04 (random sequence) ; N A = 0.341, 0.782 ; B = 3.66e-04, 4.88e-04 ; N B = 1.500, 1.999 (at most 2) ; N C = 0.572, 0.623 (at most 2N/(e(N-4)) = 0.736)
 two spins, N=   16 (120 pairs of sites): largest mu = 0.4945 (bound 8/N = 0.5000) ; A = 2.30e-02 ; N A = 0.369 ; B = 1.14e-01 ; N B = 1.818 (at most 4) ; N C = 0.677 (at most 4N/(e(N-8)) = 2.943)
 two spins, N=   32 (496 pairs of sites): largest mu = 0.2494 (bound 8/N = 0.2500) ; A = 1.09e-02 ; N A = 0.350 ; B = 5.95e-02 ; N B = 1.905 (at most 4) ; N C = 0.619 (at most 4N/(e(N-8)) = 1.962)
 two spins, N=   64 (2016 pairs of sites): largest mu = 0.1249 (bound 8/N = 0.1250) ; A = 5.33e-03 ; N A = 0.341 ; B = 3.05e-02 ; N B = 1.952 (at most 4) ; N C = 0.594 (at most 4N/(e(N-8)) = 1.682)
(4) the loop functional Psi(s) = <exp(i sum_j P_j.Delta C_j)> of a circle of the radius L in the plane of the polygon, xi = 2, from a single random
    polygon: the chain by a simulation, and the continuous equation as the chain at a Poisson number of steps, with the same runs
 N=   64, 400000 runs: |Psi| after N/11, 3N/11, 6N/11 steps: 0.385, 0.205, 0.182 ; first step |Delta_s Psi| = 0.1984 (N times it: 12.70) ; largest |Psi_c(s) - Psi_d(s)| for s <= 12N/11: 0.0375 ; N times it: 2.40 ; statistical error of |Psi| 0.0016
           4 exchanges in a step: first step |Delta_s Psi| = 0.5208 ; largest |Psi_c - Psi_d| over the first 8 steps: 0.1390 ; N/M times it: 2.22
 N=  256, 400000 runs: |Psi| after N/11, 3N/11, 6N/11 steps: 0.448, 0.244, 0.204 ; first step |Delta_s Psi| = 0.0570 (N times it: 14.60) ; largest |Psi_c(s) - Psi_d(s)| for s <= 12N/11: 0.0103 ; N times it: 2.63 ; statistical error of |Psi| 0.0016
           4 exchanges in a step: first step |Delta_s Psi| = 0.2051 ; largest |Psi_c - Psi_d| over the first 46 steps: 0.0388 ; N/M times it: 2.48
          16 exchanges in a step: first step |Delta_s Psi| = 0.5738 ; largest |Psi_c - Psi_d| over the first 4 steps: 0.1441 ; N/M times it: 2.30
 N= 1024, 200000 runs: |Psi| after N/11, 3N/11, 6N/11 steps: 0.470, 0.267, 0.231 ; first step |Delta_s Psi| = 0.0114 (N times it: 11.71) ; largest |Psi_c(s) - Psi_d(s)| for s <= 12N/11: 0.0026 ; N times it: 2.63 ; statistical error of |Psi| 0.0022
           4 exchanges in a step: first step |Delta_s Psi| = 0.0447 ; largest |Psi_c - Psi_d| over the first 224 steps: 0.0083 ; N/M times it: 2.11
          16 exchanges in a step: first step |Delta_s Psi| = 0.1603 ; largest |Psi_c - Psi_d| over the first 35 steps: 0.0302 ; N/M times it: 1.93
(5) a step Delta s of the time with M exchanges in it: W(s+Delta s) = W(s) P^M. The mode with the eigenvalue 1-mu of P is multiplied by
    1-mu_M = (1-mu)^M in a step; in the equation with a continuous s, dW/ds = W (P^M - 1)/Delta s, it decays as exp(-mu_M s/Delta s).
    The ratio of the difference quotient to the derivative is (1-exp(-mu_M))/mu_M: Delta s drops out.
    mean spins, exactly, N = 1024 (s <= N^3/(4M) steps): A, B as in (3); the bound of B is mu_M/2 <= 2M/N
     M=   1 (M/N = 0.0010): A = 7.64e-04 ; (N/M) A = 0.782 ; B = 1.95e-03 ; (N/M) B = 1.998 (at most 2) ; relaxation: 2.72e+07 steps = N^3/(4 pi^2 M)
     M=   4 (M/N = 0.0039): A = 3.05e-03 ; (N/M) A = 0.782 ; B = 7.72e-03 ; (N/M) B = 1.977 (at most 2) ; relaxation: 6.8e+06 steps = N^3/(4 pi^2 M)
     M=  16 (M/N = 0.0156): A = 1.22e-02 ; (N/M) A = 0.779 ; B = 2.97e-02 ; (N/M) B = 1.899 (at most 2) ; relaxation: 1.7e+06 steps = N^3/(4 pi^2 M)
     M=  64 (M/N = 0.0625): A = 4.76e-02 ; (N/M) A = 0.762 ; B = 1.02e-01 ; (N/M) B = 1.629 (at most 2) ; relaxation: 4.25e+05 steps = N^3/(4 pi^2 M)
     M= 256 (M/N = 0.2500): A = 1.73e-01 ; (N/M) A = 0.692 ; B = 2.43e-01 ; (N/M) B = 0.973 (at most 2) ; relaxation: 1.062e+05 steps = N^3/(4 pi^2 M)
    the impulse of a step of M exchanges, sum_k |J_k|^2 with J_k = 2 Delta m_k, averaged over the steps from random balanced sequences,
    xi = 2: against M xi^2/N ; the last column: its ratio to sum_k |2 m_k|^2 = 8 N B^2, against 2M/N
     N=  256, M=  1: <sum |J|^2> = 0.01578 ; M xi^2/N = 0.01562 ; ratio 1.010 ; relative to the midpoints: 0.00787 (2M/N = 0.00781)
     N=  256, M=  4: <sum |J|^2> = 0.06108 ; M xi^2/N = 0.06250 ; ratio 0.977 ; relative to the midpoints: 0.03046 (2M/N = 0.03125)
     N=  256, M= 16: <sum |J|^2> = 0.22975 ; M xi^2/N = 0.25000 ; ratio 0.919 ; relative to the midpoints: 0.11457 (2M/N = 0.12500)
     N=  256, M= 64: <sum |J|^2> = 0.71586 ; M xi^2/N = 1.00000 ; ratio 0.716 ; relative to the midpoints: 0.35700 (2M/N = 0.50000)
     N= 1024, M=  1: <sum |J|^2> = 0.00387 ; M xi^2/N = 0.00391 ; ratio 0.991 ; relative to the midpoints: 0.00193 (2M/N = 0.00195)
     N= 1024, M=  4: <sum |J|^2> = 0.01558 ; M xi^2/N = 0.01562 ; ratio 0.997 ; relative to the midpoints: 0.00778 (2M/N = 0.00781)
     N= 1024, M= 16: <sum |J|^2> = 0.06123 ; M xi^2/N = 0.06250 ; ratio 0.980 ; relative to the midpoints: 0.03060 (2M/N = 0.03125)
     N= 1024, M= 64: <sum |J|^2> = 0.22925 ; M xi^2/N = 0.25000 ; ratio 0.917 ; relative to the midpoints: 0.11455 (2M/N = 0.12500)
    if, besides the error 2M/N of the mean spins, a tolerance eta is also set on the mean square residual 2M/(N Delta s^2) of the equation for a
    single polygon (which the distribution does not require): M/N = (eta/2) min(1, Delta s^2), T = [N^2/(2 pi^2 eta)] max(Delta s, 1/Delta s)
     Delta s = 0.25: T/[N^2/(2 pi^2 eta)] = 4.00
     Delta s = 0.50: T/[N^2/(2 pi^2 eta)] = 2.00
     Delta s = 1.00: T/[N^2/(2 pi^2 eta)] = 1.00
     Delta s = 2.00: T/[N^2/(2 pi^2 eta)] = 2.00
     Delta s = 4.00: T/[N^2/(2 pi^2 eta)] = 4.00
(6) the step Delta s = c/N^3, one exchange in a step: the relaxation time T = Delta s/Delta_N in units of c/(4 pi^2), and the mean spins of the chain
    from the sequence +...+-...- after n = (s/c) N^3 steps against the solution of d m/ds = (1/c) d^2 m/dx^2 (no N in it) with the same initial
    profile, m(x,s) = sum_{j odd} (4/(pi j)) sin(2 pi j x) exp(-4 pi^2 j^2 s/c), at the sites x = (k+1/2)/N: the largest difference over the sites
     N=   16: T/(c/(4 pi^2)) = 1.01295 ; error of the distribution (mean spins) at most 2/N = 0.12500 ; largest difference at s/c = 0.001, 0.01, 0.05: 1.01e-01, 9.16e-03, 3.92e-03 (N^2 times: 25.85, 2.34, 1.00)
     N=   64: T/(c/(4 pi^2)) = 1.00080 ; error of the distribution (mean spins) at most 2/N = 0.03125 ; largest difference at s/c = 0.001, 0.01, 0.05: 7.58e-03, 6.64e-04, 3.25e-04 (N^2 times: 31.05, 2.72, 1.33)
     N=  256: T/(c/(4 pi^2)) = 1.00005 ; error of the distribution (mean spins) at most 2/N = 0.00781 ; largest difference at s/c = 0.001, 0.01, 0.05: 4.87e-04, 4.34e-05, 2.16e-05 (N^2 times: 31.92, 2.84, 1.41)
     N= 1024: T/(c/(4 pi^2)) = 1.00000 ; error of the distribution (mean spins) at most 2/N = 0.00195 ; largest difference at s/c = 0.001, 0.01, 0.05: 3.08e-05, 2.74e-06, 1.37e-06 (N^2 times: 32.32, 2.88, 1.43)
     N= 4096: T/(c/(4 pi^2)) = 1.00000 ; error of the distribution (mean spins) at most 2/N = 0.00049 ; largest difference at s/c = 0.001, 0.01, 0.05: 1.93e-06, 1.72e-07, 8.57e-08 (N^2 times: 32.42, 2.88, 1.44)


==> anc/stoch/check_impulse.py <==
# Sec. 6.3 of the main text: the impulse of a step,  J_k = int r_k ds ,  r_k = dF_k/ds + dF_{k+1}/ds - rho_k(F) .
# (1) Prop. 6.3, Eq. (6.10): J_k = 2 (m'_k - m_k) - int rho_k ds on every path; on a path of fixed points J_k = 2 (m'_k - m_k) whatever the
#     path and the law of the motion (the bridge at a constant and at a variable speed); on the mirror chord the difference is
#     int rho_k ds = O(delta^2 Ds). The variation int |r_k| ds: bridge 4 sqrt2 |B|, chord 2|sin(delta/2)| + O(delta^2 Ds).
# (2) Remark 6.6, the error term of the lower bound (6.16): the component of the right side along t = e'(theta_k) at a distance d from
#     an Euler state is at most of the order of 6 d (|B| + d)
# (3) Prop. 6.4, Eq. (6.12): the step of the least impulse. All pairs of different Euler states with the same beta, in the same plane, with a
#     common vertex: every pair has at least two sides with |J_k| = 2|sin(delta/2)|; the least value of sum_k |J_k|^2 is
#     8 sin^2(delta/2), and it is attained by the exchanges of two neighbouring opposite spins and by no other pair
# (4) Eq. (6.18): the exchange of two opposite spins at the distance l has sum_k |J_k|^2 = 8 sin^2(delta/2) [1 + 2(l-1) sin^2(delta/2)]
# (5) Prop. 6.4 in the whole range 0 < |delta| < pi, with the case of equality: all pairs of balanced sequences and all alignments at a
#     common vertex, N = 6 and 8. The bound holds for every delta; for |delta| != pi/3 it is attained only by an exchange of two
#     neighbouring opposite spins in which one vertex moves; at |delta| = pi/3 other pairs attain it as well
import numpy as np, itertools
from mle_core import geom, rhs_mid, euler
def rho(F): return 2*rhs_mid(F)
def herm(v): return np.sqrt((abs(v)**2).sum(-1))
def poly(N,delta,sig,s0=0,phi=0.3):
    """Euler polygon with the slow angles theta_k = phi + delta (s0 + S_k), S_k = sum_{l<k} sigma_l ; s0 even"""
    return euler(N,(np.pi+delta)/(2*np.pi),1,np.array(sig),phi+(np.pi+delta)*s0)
def rnd(N,seed):
    r=np.random.default_rng(seed); s=np.array([1,-1]*(N//2)); r.shuffle(s); return s
print('(1) the impulse on the bridge and on the mirror chord; xi = 2, Ds = 1')
for N in (64,1024,16384):
    delta=-2/np.sqrt(N); sig=rnd(N,5); G=poly(N,delta,sig); B=0.5/np.tan((np.pi+delta)/2); sd=abs(np.sin(delta/2))
    k=[i for i in range(N-2) if sig[i]!=sig[i+1]][N//8]; s2=sig.copy(); s2[k],s2[k+1]=s2[k+1],s2[k]; G2=poly(N,delta,s2)
    m1=(G[k]+G[k+1])/2; m2=(G2[k]+G2[k+1])/2; dm2=2*(geom(G2)[0]-geom(G)[0]); res=[]
    def bridge(u):
        F=G.copy(); F[k+1]=-G[k]+2*(1-2*u)*m1 if u<0.5 else -G[k]+2*(2*u-1)*m2; return F
    def chord(u):
        F=G.copy(); F[k+1]=(1-u)*G[k+1]+u*G2[k+1]; return F
    for name,path,prof in (('bridge, constant speed',bridge,lambda x:x),('bridge, variable speed',bridge,lambda x:x*x*(3-2*x)),('mirror chord',chord,lambda x:x)):
        n=4000; h=1e-6; J=np.zeros((N,3),complex); var=0
        for xx in (np.arange(n)+0.5)/n:
            u=prof(xx); du=(prof(xx+h)-prof(xx-h))/(2*h); F=path(u); dF=(path(u+h)-path(u-h))/(2*h)*du
            r=dF+np.roll(dF,-1,axis=0)-rho(F); J+=r/n; var+=herm(r)[k]/n
        res.append('%s: max|J_k - 2 Delta m_k| = %.1e, int|r_k|ds = %.5f'%(name,abs(J-dm2).max(),var))
    print(' N=%5d: 2|sin(delta/2)| = %.5f, 4 sqrt2|B| = %.5f (ratio %.4f), delta^2 = %.1e\n          %s\n          %s\n          %s'%(N,2*sd,4*np.sqrt(2)*abs(B),4*np.sqrt(2)*abs(B)/(2*sd),delta**2,res[0],res[1],res[2]))
print('(2) the right side along t = e\'(theta_k) at the distance d from an Euler state (the vertices k, k+1, k+2 displaced by d each, 2000 random directions)')
r=np.random.default_rng(0)
for N in (64,1024,4096):
    delta=-2/np.sqrt(N); B=abs(0.5*np.tan(delta/2)); sig=rnd(N,3); G=poly(N,delta,sig); S=np.concatenate([[0],np.cumsum(sig)[:-1]]); th=0.3+delta*S
    k=[i for i in range(N-2) if sig[i]!=sig[i+1]][3]; t=np.array([-np.sin(th[k]),np.cos(th[k]),0]); out=[]
    for c in (0.3,1.0,3.0):
        d=c*B; worst=0
        for trial in range(2000):
            F=G.copy(); X=r.normal(size=(3,3))+1j*r.normal(size=(3,3)); X*=d/herm(X)[:,None]; F[k:k+3]+=X; rr=rho(F); worst=max(worst,abs(rr[k]@t),abs(rr[k+1]@t))
        out.append('d = %.1f|B|: %.2f'%(c,worst/(d*(B+d))))
    print(' N=%5d: max |t.rho_k| / (d(|B|+d)):  '%N+' ; '.join(out))
print('(3) the step of the least impulse: all pairs of different polygons (sigma, s0 = 0), (sigma\', s0\' = -2, 0, 2) with a common vertex')
for N,delta in ((6,-0.5),(8,-0.5),(8,-0.2),(10,-0.3)):
    seqs=[s for s in itertools.product((1,-1),repeat=N) if sum(s)==0]; sd=abs(np.sin(delta/2)); J0=8*sd**2
    pol={(s,s0):poly(N,delta,s,s0) for s in seqs for s0 in (-2,0,2)}; mids={key:geom(P)[0] for key,P in pol.items()}
    least=np.inf; nnb=0; nleast=0; minsides=N; twoside=True; nonnb=np.inf; npairs=0
    for s in seqs:
        ma=mids[(s,0)]; Ga=pol[(s,0)]
        for (t,s0),mb in mids.items():
            moved=herm(pol[(t,s0)]-Ga)>1e-12
            if moved.all() or not moved.any(): continue                 # no common vertex (a rotation is involved), or the same polygon
            Jk=2*herm(mb-ma); tot=(Jk**2).sum(); npairs+=1
            nb=moved.sum()==1                                           # one vertex moved: an exchange of two neighbouring opposite spins
            if nb: nnb+=1; assert abs(tot-J0)<1e-12 and (Jk>1e-12).sum()==2
            else: nonnb=min(nonnb,tot)
            if tot<J0*(1+1e-9): nleast+=1
            least=min(least,tot); minsides=min(minsides,(Jk>1e-12).sum())
            twoside=twoside and (abs(Jk-2*sd)<1e-12).sum()>=2
    print(' N=%2d delta=%+.2f: %d pairs ; least sum|J_k|^2 = %.6f (8 sin^2(delta/2) = %.6f), attained on %d pairs ; exchanges of neighbours: %d pairs (%.2f per state) ; least over the other pairs: %.4f times larger (1 + 2 sin^2(delta/2) = %.4f) ; every pair has two sides with |J_k| = 2|sin(delta/2)|: %s ; least number of sides with J_k != 0: %d'
          %(N,delta,npairs,least,J0,nleast,nnb,nnb/len(seqs),nonnb/J0,1+2*sd**2,twoside,minsides))
print('(4) the exchange of two opposite spins at the distance l')
for N in (64,1024):
    delta=-2/np.sqrt(N); sig=rnd(N,7); sd=abs(np.sin(delta/2)); G=poly(N,delta,sig); worst=0; rr=np.random.default_rng(1); inner=0; ends=0
    for trial in range(200):
        k,l=sorted(rr.choice(N,2,replace=False))
        if sig[k]==sig[l]: continue
        s2=sig.copy(); s2[k],s2[l]=s2[l],s2[k]; Jk=2*herm(geom(poly(N,delta,s2))[0]-geom(G)[0])
        worst=max(worst,abs((Jk**2).sum()/(8*sd**2*(1+2*(l-k-1)*sd**2))-1)); ends=max(ends,abs(Jk[k]-2*sd),abs(Jk[l]-2*sd))
        if l>k+1: inner=max(inner,abs(Jk[k+1:l]-4*sd**2).max())
    print(' N=%5d: max relative deviation of sum|J_k|^2 from 8 sin^2(delta/2)[1 + 2(l-1) sin^2(delta/2)]: %.1e ; end sides |J_k| - 2|sin(delta/2)|: %.1e ; inner sides |J_k| - 4 sin^2(delta/2): %.1e'%(N,worst,ends,inner))
print('(5) Prop. 6.4 for 0 < |delta| < pi: all pairs of sequences and all alignments at a common vertex j0 (theta\'_j0 = theta_j0)')
def e2(th): return np.stack([np.cos(th),np.sin(th)],-1)
def zig(sig,phi,d):
    Nn=len(sig); S=np.concatenate([[0],np.cumsum(sig)[:-1]]); return ((-1.0)**np.arange(Nn))[:,None]*e2(phi+d*S)/(2*np.cos(d/2)),S
for N in (6,8):
    sq=[np.array(s) for s in itertools.product((1,-1),repeat=N) if sum(s)==0]
    for d in (0.3,-0.9,np.pi/3,1.5,2.5):
        eq=0; eqx=0; low=np.inf; npairs=0
        for a in sq:
            f,S=zig(a,0.4,d)
            for b in sq:
                Sb=np.concatenate([[0],np.cumsum(b)[:-1]])
                for j0 in range(N):
                    g,_=zig(b,0.4+d*S[j0]-d*Sb[j0],d)
                    if abs(g-f).max()<1e-12: continue
                    npairs+=1; J=(g-f)+np.roll(g-f,-1,0); val=(J**2).sum()/(8*np.sin(d/2)**2); low=min(low,val)
                    if val<1+1e-9:
                        eq+=1; moved=np.where(abs(g-f).max(1)>1e-12)[0]; diff=np.where(a!=b)[0]
                        if len(moved)==1 and len(diff)==2 and (diff[1]-diff[0] in (1,N-1)) and a[diff[0]]!=a[diff[1]]: eqx+=1
        print(' N=%d delta=%+.4f: %d pairs with their alignments ; least sum|J_k|^2 / (8 sin^2(delta/2)) = %.6f ; cases of equality: %d, of which exchanges of two neighbouring opposite spins with one moved vertex: %d'%(N,d,npairs,low,eq,eqx))


==> anc/stoch/check_impulse_output.txt <==
(1) the impulse on the bridge and on the mirror chord; xi = 2, Ds = 1
 N=   64: 2|sin(delta/2)| = 0.24935, 4 sqrt2|B| = 0.35541 (ratio 1.4253), delta^2 = 6.2e-02
          bridge, constant speed: max|J_k - 2 Delta m_k| = 1.0e-11, int|r_k|ds = 0.35541
          bridge, variable speed: max|J_k - 2 Delta m_k| = 7.0e-09, int|r_k|ds = 0.35541
          mirror chord: max|J_k - 2 Delta m_k| = 5.3e-03, int|r_k|ds = 0.24943
 N= 1024: 2|sin(delta/2)| = 0.06249, 4 sqrt2|B| = 0.08842 (ratio 1.4149), delta^2 = 3.9e-03
          bridge, constant speed: max|J_k - 2 Delta m_k| = 2.6e-12, int|r_k|ds = 0.08842
          bridge, variable speed: max|J_k - 2 Delta m_k| = 1.9e-09, int|r_k|ds = 0.08842
          mirror chord: max|J_k - 2 Delta m_k| = 3.6e-04, int|r_k|ds = 0.06249
 N=16384: 2|sin(delta/2)| = 0.01562, 4 sqrt2|B| = 0.02210 (ratio 1.4143), delta^2 = 2.4e-04
          bridge, constant speed: max|J_k - 2 Delta m_k| = 6.5e-13, int|r_k|ds = 0.02210
          bridge, variable speed: max|J_k - 2 Delta m_k| = 4.2e-10, int|r_k|ds = 0.02210
          mirror chord: max|J_k - 2 Delta m_k| = 2.0e-05, int|r_k|ds = 0.01562
(2) the right side along t = e'(theta_k) at the distance d from an Euler state (the vertices k, k+1, k+2 displaced by d each, 2000 random directions)
 N=   64: max |t.rho_k| / (d(|B|+d)):  d = 0.3|B|: 3.08 ; d = 1.0|B|: 2.45 ; d = 3.0|B|: 1.98
 N= 1024: max |t.rho_k| / (d(|B|+d)):  d = 0.3|B|: 2.97 ; d = 1.0|B|: 2.34 ; d = 3.0|B|: 2.01
 N= 4096: max |t.rho_k| / (d(|B|+d)):  d = 0.3|B|: 2.97 ; d = 1.0|B|: 2.30 ; d = 3.0|B|: 2.00
(3) the step of the least impulse: all pairs of different polygons (sigma, s0 = 0), (sigma', s0' = -2, 0, 2) with a common vertex
 N= 6 delta=-0.50: 830 pairs ; least sum|J_k|^2 = 0.489670 (8 sin^2(delta/2) = 0.489670), attained on 72 pairs ; exchanges of neighbours: 72 pairs (3.60 per state) ; least over the other pairs: 1.1224 times larger (1 + 2 sin^2(delta/2) = 1.1224) ; every pair has two sides with |J_k| = 2|sin(delta/2)|: True ; least number of sides with J_k != 0: 2
 N= 8 delta=-0.50: 11102 pairs ; least sum|J_k|^2 = 0.489670 (8 sin^2(delta/2) = 0.489670), attained on 320 pairs ; exchanges of neighbours: 320 pairs (4.57 per state) ; least over the other pairs: 1.1224 times larger (1 + 2 sin^2(delta/2) = 1.1224) ; every pair has two sides with |J_k| = 2|sin(delta/2)|: True ; least number of sides with J_k != 0: 2
 N= 8 delta=-0.20: 11102 pairs ; least sum|J_k|^2 = 0.079734 (8 sin^2(delta/2) = 0.079734), attained on 320 pairs ; exchanges of neighbours: 320 pairs (4.57 per state) ; least over the other pairs: 1.0199 times larger (1 + 2 sin^2(delta/2) = 1.0199) ; every pair has two sides with |J_k| = 2|sin(delta/2)|: True ; least number of sides with J_k != 0: 2
 N=10 delta=-0.30: 151452 pairs ; least sum|J_k|^2 = 0.178654 (8 sin^2(delta/2) = 0.178654), attained on 1400 pairs ; exchanges of neighbours: 1400 pairs (5.56 per state) ; least over the other pairs: 1.0447 times larger (1 + 2 sin^2(delta/2) = 1.0447) ; every pair has two sides with |J_k| = 2|sin(delta/2)|: True ; least number of sides with J_k != 0: 2
(4) the exchange of two opposite spins at the distance l
 N=   64: max relative deviation of sum|J_k|^2 from 8 sin^2(delta/2)[1 + 2(l-1) sin^2(delta/2)]: 2.2e-15 ; end sides |J_k| - 2|sin(delta/2)|: 2.8e-16 ; inner sides |J_k| - 4 sin^2(delta/2): 2.2e-16
 N= 1024: max relative deviation of sum|J_k|^2 from 8 sin^2(delta/2)[1 + 2(l-1) sin^2(delta/2)]: 1.1e-13 ; end sides |J_k| - 2|sin(delta/2)|: 3.7e-15 ; inner sides |J_k| - 4 sin^2(delta/2): 4.6e-16
(5) Prop. 6.4 for 0 < |delta| < pi: all pairs of sequences and all alignments at a common vertex j0 (theta'_j0 = theta_j0)
 N=6 delta=+0.3000: 2280 pairs with their alignments ; least sum|J_k|^2 / (8 sin^2(delta/2)) = 1.000000 ; cases of equality: 360, of which exchanges of two neighbouring opposite spins with one moved vertex: 360
 N=6 delta=-0.9000: 2280 pairs with their alignments ; least sum|J_k|^2 / (8 sin^2(delta/2)) = 1.000000 ; cases of equality: 360, of which exchanges of two neighbouring opposite spins with one moved vertex: 360
 N=6 delta=+1.0472: 2280 pairs with their alignments ; least sum|J_k|^2 / (8 sin^2(delta/2)) = 1.000000 ; cases of equality: 444, of which exchanges of two neighbouring opposite spins with one moved vertex: 360
 N=6 delta=+1.5000: 2280 pairs with their alignments ; least sum|J_k|^2 / (8 sin^2(delta/2)) = 1.000000 ; cases of equality: 360, of which exchanges of two neighbouring opposite spins with one moved vertex: 360
 N=6 delta=+2.5000: 2280 pairs with their alignments ; least sum|J_k|^2 / (8 sin^2(delta/2)) = 1.000000 ; cases of equality: 360, of which exchanges of two neighbouring opposite spins with one moved vertex: 360
 N=8 delta=+0.3000: 38640 pairs with their alignments ; least sum|J_k|^2 / (8 sin^2(delta/2)) = 1.000000 ; cases of equality: 2240, of which exchanges of two neighbouring opposite spins with one moved vertex: 2240
 N=8 delta=-0.9000: 38640 pairs with their alignments ; least sum|J_k|^2 / (8 sin^2(delta/2)) = 1.000000 ; cases of equality: 2240, of which exchanges of two neighbouring opposite spins with one moved vertex: 2240
 N=8 delta=+1.0472: 38640 pairs with their alignments ; least sum|J_k|^2 / (8 sin^2(delta/2)) = 1.000000 ; cases of equality: 2832, of which exchanges of two neighbouring opposite spins with one moved vertex: 2240
 N=8 delta=+1.5000: 38640 pairs with their alignments ; least sum|J_k|^2 / (8 sin^2(delta/2)) = 1.000000 ; cases of equality: 2240, of which exchanges of two neighbouring opposite spins with one moved vertex: 2240
 N=8 delta=+2.5000: 38640 pairs with their alignments ; least sum|J_k|^2 / (8 sin^2(delta/2)) = 1.000000 ; cases of equality: 2240, of which exchanges of two neighbouring opposite spins with one moved vertex: 2240


==> anc/stoch/check_infinitesimal_exchange.py <==
"""
The exchange of two neighbouring spins is an infinitesimal move in the space of the momentum loops
(Sec. 6.1, paragraph "The exchange is an infinitesimal move").

An Euler state of zero winding is G_k = R e(alpha_k) + i B e_3, alpha_k = phi + beta S_k, beta = pi + delta,
|G_k|^2 = R^2 + B^2 = rho^2.  An exchange of two neighbouring opposite spins moves one vertex by
|Delta F| = 2 |sin(delta/2)|, Eq. (6.8).  With the norms over the loop

    ||F||_inf = max_k |F_k| ,   ||F||_2 = ( (1/N) sum_k |F_k|^2 )^(1/2) ,   ||F||_1 = (1/N) sum_k |F_k| ,

the exchange has the sizes 2|sin(delta/2)|, 2|sin(delta/2)|/sqrt(N), 2|sin(delta/2)|/N, that is, in the critical layer
|delta| = xi/sqrt(N), about xi/sqrt(N), xi/N and xi/N^(3/2), while two independent states of the ensemble are at a distance
of order one in each of them.

A cyclically symmetric correlation function of n points of the loop,

    Phi(F) = (1/N) sum_k F_k^{a_0} F_{k+r_1}^{a_1} ... F_{k+r_{n-1}}^{a_{n-1}}      (distinct offsets 0, r_1, ..., r_{n-1}),

is Lipschitz in the weakest of these norms:  |Phi(F) - Phi(F')| <= n rho^(n-1) ||F - F'||_1  if |F_k|, |F'_k| <= rho,
so one exchange changes it by at most  (2n/N) rho^(n-1) |sin(delta/2)| ~ n xi / (2^(n-1) N^(3/2)).

  Part 1: the sizes of an exchange and the distances between two independent states (same beta, phi and plane).
  Part 2: the Lipschitz inequality for random pairs of states, and the bound for one exchange, n = 2, 3, 4.
  Part 3: the phase of the loop functional of a circle changes in one exchange by sqrt(2) |sin(delta/2)| |C|/L at most.

Run:  python3 check_infinitesimal_exchange.py      (about half a minute)
"""
import numpy as np
from scipy import integrate

XI = 2.0
rng = np.random.default_rng(7)

def euler_state(sig, delta, phi=0.3):
    N = len(sig); beta = np.pi + delta
    R = 1/(2*np.sin(beta/2)); B = 0.5/np.tan(beta/2)
    S = np.concatenate([[0], np.cumsum(sig)[:-1]])
    al = phi + beta*S
    G = np.zeros((N, 3), complex)
    G[:, 0] = R*np.cos(al); G[:, 1] = R*np.sin(al); G[:, 2] = 1j*B
    return G, R, B

def balanced(N):
    return rng.permutation(np.array([1, -1]*(N//2)))

def norms(D):
    a = np.sqrt((abs(D)**2).sum(1))
    return a.max(), np.sqrt((a*a).mean()), a.mean()

def exchange(sig, k):
    """exchange at the bond k < N-1 (the vertex k+1 moves); None if the two spins are equal"""
    if sig[k] == sig[k+1]: return None
    s2 = sig.copy(); s2[k], s2[k+1] = s2[k+1], s2[k]; return s2

def corr(F, offs, comps):
    """(1/N) sum_k prod_i F_{k+r_i}^{a_i}"""
    p = np.ones(len(F), complex)
    for r, a in zip(offs, comps): p = p*np.roll(F[:, a], -r)
    return p.mean()

print('Part 1. The size of an exchange and the distance between two independent states, xi = %g' % XI)
print('     N      exchange: max      rms        mean   | two states: max     rms     mean   | rms from the formula | exchange/distance (rms) x N')
f = lambda x: 1 - np.exp(-XI**2*x*(1-x))
dbar = np.sqrt(0.5*integrate.quad(f, 0, 1)[0])
for N in (64, 256, 1024, 4096):
    delta = -XI/np.sqrt(N); d = 2*abs(np.sin(delta/2))
    ex = []; di = []
    for t in range(200 if N <= 1024 else 60):
        s = balanced(N); G, R, B = euler_state(s, delta)
        if t < 5:
            for k in range(N-1):
                s2 = exchange(s, k)
                if s2 is None: continue
                D = euler_state(s2, delta)[0] - G
                assert np.count_nonzero(abs(D).sum(1) > 1e-13) == 1
                ex.append(norms(D))
        di.append(norms(euler_state(balanced(N), delta)[0] - G))
    ex = np.array(ex); di = np.array(di)
    assert abs(ex[:, 0] - d).max() < 1e-12 and abs(ex[:, 1] - d/np.sqrt(N)).max() < 1e-13 and abs(ex[:, 2] - d/N).max() < 1e-14
    rms2 = np.sqrt((di[:, 1]**2).mean())
    print('  %5d   %.5f  %.6f  %.3e   |   %.3f   %.3f   %.3f   |   %.3f   |   %.2f'
          % (N, ex[0, 0], ex[0, 1], ex[0, 2], di[:, 0].mean(), rms2, di[:, 2].mean(), dbar, N*ex[0, 1]/rms2))
print('  in the units xi/sqrt(N), xi/N, xi/N^(3/2) the exchange at N = 4096 is %.4f, %.4f, %.4f'
      % (ex[0, 0]*np.sqrt(N)/XI, ex[0, 1]*N/XI, ex[0, 2]*N**1.5/XI))
print('  formula: the mean square distance of two independent states is (1/2) int_0^1 (1 - exp(-xi^2 x(1-x))) dx = %.4f (rms %.4f)' % (dbar**2, dbar))

print('\nPart 2. Cyclically symmetric correlation functions of n points')
print('   (a) |Phi(F) - Phi(F\')| <= n rho^(n-1) ||F - F\'||_1 for pairs of independent states: the largest ratio of the two sides')
print('   (b) one exchange: |Delta Phi| <= (2n/N) rho^(n-1) |sin(delta/2)|: the largest ratio, and the largest |Delta Phi| in the units xi/N^(3/2)')
for N in (64, 256, 1024):
    delta = -XI/np.sqrt(N)
    for n in (2, 3, 4):
        ra = 0.0; rb = 0.0; mb = 0.0
        for t in range(40):
            s = balanced(N); G, R, B = euler_state(s, delta); rho = np.sqrt(R*R + B*B)
            assert abs(np.sqrt((abs(G)**2).sum(1)) - rho).max() < 1e-13
            offs = np.concatenate([[0], rng.choice(np.arange(1, N), n-1, replace=False)]); comps = rng.integers(0, 3, n)
            G1 = euler_state(balanced(N), delta)[0]
            ra = max(ra, abs(corr(G, offs, comps) - corr(G1, offs, comps))/(n*rho**(n-1)*norms(G - G1)[2]))
            c0 = corr(G, offs, comps)
            for k in rng.choice(N-1, 40, replace=False):
                s2 = exchange(s, k)
                if s2 is None: continue
                dPhi = abs(corr(euler_state(s2, delta)[0], offs, comps) - c0)
                rb = max(rb, dPhi/(2*n/N*rho**(n-1)*abs(np.sin(delta/2)))); mb = max(mb, dPhi*N**1.5/XI)
        assert ra <= 1 + 1e-12 and rb <= 1 + 1e-12
        print('   N = %4d, n = %d:  (a) %.3f   (b) %.3f,  max |Delta Phi| = %.3f xi/N^(3/2)   (bound n/2^(n-1) = %.3f)' % (N, n, ra, rb, mb, n/2**(n-1)))

print('\nPart 3. The phase of the loop functional, sum_k P_k.DeltaC_k with P_k = N F_k/(sqrt(2) L), for a circle of the length |C| = L')
for N in (64, 256, 1024, 4096):
    delta = -XI/np.sqrt(N); L = 1.0; r = L/(2*np.pi)
    th = 2*np.pi*np.arange(N+1)/N; C = np.stack([r*np.cos(th), r*np.sin(th), 0*th], 1); dC = C[1:] - C[:-1]
    worst = 0.0
    for t in range(5):
        s = balanced(N); G = euler_state(s, delta)[0]; ph = (N*G/(np.sqrt(2)*L)*dC).sum()
        for k in range(N-1):
            s2 = exchange(s, k)
            if s2 is None: continue
            worst = max(worst, abs((N*euler_state(s2, delta)[0]/(np.sqrt(2)*L)*dC).sum() - ph))
    bound = np.sqrt(2)*abs(np.sin(delta/2))
    assert worst <= bound*(1 + 1e-9)
    print('   N = %4d: the largest change of the phase in one exchange %.4f, bound sqrt(2)|sin(delta/2)| |C|/L = %.4f, xi/sqrt(2N) = %.4f'
          % (N, worst, bound, XI/np.sqrt(2*N)))


==> anc/stoch/check_infinitesimal_exchange_output.txt <==
Part 1. The size of an exchange and the distance between two independent states, xi = 2
     N      exchange: max      rms        mean   | two states: max     rms     mean   | rms from the formula | exchange/distance (rms) x N
     64   0.24935  0.031169  3.896e-03   |   0.853   0.493   0.394   |   0.481   |   4.04
    256   0.12492  0.007807  4.880e-04   |   0.865   0.477   0.389   |   0.481   |   4.19
   1024   0.06249  0.001953  6.103e-05   |   0.895   0.497   0.408   |   0.481   |   4.02
   4096   0.03125  0.000488  7.629e-06   |   0.896   0.496   0.405   |   0.481   |   4.03
  in the units xi/sqrt(N), xi/N, xi/N^(3/2) the exchange at N = 4096 is 1.0000, 1.0000, 1.0000
  formula: the mean square distance of two independent states is (1/2) int_0^1 (1 - exp(-xi^2 x(1-x))) dx = 0.2310 (rms 0.4806)

Part 2. Cyclically symmetric correlation functions of n points
   (a) |Phi(F) - Phi(F')| <= n rho^(n-1) ||F - F'||_1 for pairs of independent states: the largest ratio of the two sides
   (b) one exchange: |Delta Phi| <= (2n/N) rho^(n-1) |sin(delta/2)|: the largest ratio, and the largest |Delta Phi| in the units xi/N^(3/2)
   N =   64, n = 2:  (a) 0.373   (b) 0.924,  max |Delta Phi| = 0.936 xi/N^(3/2)   (bound n/2^(n-1) = 1.000)
   N =   64, n = 3:  (a) 0.033   (b) 0.507,  max |Delta Phi| = 0.391 xi/N^(3/2)   (bound n/2^(n-1) = 0.750)
   N =   64, n = 4:  (a) 0.141   (b) 0.327,  max |Delta Phi| = 0.171 xi/N^(3/2)   (bound n/2^(n-1) = 0.500)
   N =  256, n = 2:  (a) 0.345   (b) 0.965,  max |Delta Phi| = 0.968 xi/N^(3/2)   (bound n/2^(n-1) = 1.000)
   N =  256, n = 3:  (a) 0.015   (b) 0.704,  max |Delta Phi| = 0.532 xi/N^(3/2)   (bound n/2^(n-1) = 0.750)
   N =  256, n = 4:  (a) 0.170   (b) 0.378,  max |Delta Phi| = 0.191 xi/N^(3/2)   (bound n/2^(n-1) = 0.500)
   N = 1024, n = 2:  (a) 0.320   (b) 0.835,  max |Delta Phi| = 0.836 xi/N^(3/2)   (bound n/2^(n-1) = 1.000)
   N = 1024, n = 3:  (a) 0.008   (b) 0.708,  max |Delta Phi| = 0.532 xi/N^(3/2)   (bound n/2^(n-1) = 0.750)
   N = 1024, n = 4:  (a) 0.050   (b) 0.295,  max |Delta Phi| = 0.148 xi/N^(3/2)   (bound n/2^(n-1) = 0.500)

Part 3. The phase of the loop functional, sum_k P_k.DeltaC_k with P_k = N F_k/(sqrt(2) L), for a circle of the length |C| = L
   N =   64: the largest change of the phase in one exchange 0.1762, bound sqrt(2)|sin(delta/2)| |C|/L = 0.1763, xi/sqrt(2N) = 0.1768
   N =  256: the largest change of the phase in one exchange 0.0883, bound sqrt(2)|sin(delta/2)| |C|/L = 0.0883, xi/sqrt(2N) = 0.0884
   N = 1024: the largest change of the phase in one exchange 0.0442, bound sqrt(2)|sin(delta/2)| |C|/L = 0.0442, xi/sqrt(2N) = 0.0442
   N = 4096: the largest change of the phase in one exchange 0.0221, bound sqrt(2)|sin(delta/2)| |C|/L = 0.0221, xi/sqrt(2N) = 0.0221


==> anc/stoch/check_ising_pendulum.py <==
# Sec. 7.1 of the main text, after Prop. 7.4: the pendulum for spins with the Ising weights exp(-J sum sigma_l sigma_{l+1}) (the case A != B).
# The sum over the spins of prod_l D_{b_l} exp(sigma_l delta d/dtheta), b_l = (-1)^l b (the alternating transfers of Sec. 9), is computed
# exactly on a grid of theta, the spins being a stationary Markov chain with the correlations (-tanh J)^r, and compared with
# U exp(-n delta^2 H) U^{-1}, U = exp(i b cos(theta)/2), H = -(kappa/2) d^2/dtheta^2 + lam (b^2/8) sin^2 theta.
# Result: kappa = exp(-2J) and lam = exp(+2J) (error falling as 1/n); lam = 1 leaves a fixed error. n delta^2 = 0.6, b = 2.
import numpy as np, scipy.linalg as la
G=64; th=2*np.pi*np.arange(G)/G; k=np.fft.fftfreq(G,1/G)
F=np.fft.fft(np.eye(G),axis=0); Fi=np.linalg.inv(F)
def shift(d): return (Fi@np.diag(np.exp(1j*k*d))@F)
D2=(Fi@np.diag(-(k**2))@F)
def chain(n,delta,b,J):
    p=np.exp(-J)/(2*np.cosh(J))                      # probability that the next spin equals the present one
    Sp,Sm=shift(delta),shift(-delta); Db=np.diag(np.exp(1j*b*np.cos(th))); Dm=np.diag(np.exp(-1j*b*np.cos(th)))
    Rp=np.eye(G,dtype=complex); Rm=np.eye(G,dtype=complex)
    for l in range(n-1,-1,-1):
        D=Db if l%2==0 else Dm
        Ap=p*Rp+(1-p)*Rm; Am=p*Rm+(1-p)*Rp
        Rp=D@Sp@Ap; Rm=D@Sm@Am
    return 0.5*(Rp+Rm)
def model(n,delta,b,kappa,lam):
    H=-0.5*kappa*D2+np.diag(lam*b*b/8*np.sin(th)**2); U=np.diag(np.exp(1j*b*np.cos(th)/2))
    return U@la.expm(-n*delta**2*H)@np.conj(U)
b=2.0; tau=0.6
for J in (0.0,0.3,-0.3):
    print('J = %+.1f : exp(-2J) = %.4f, exp(2J) = %.4f'%(J,np.exp(-2*J),np.exp(2*J)))
    for n in (200,800,3200):
        delta=np.sqrt(tau/n); O=chain(n,delta,b,J)
        e1=np.linalg.norm(O-model(n,delta,b,np.exp(-2*J),np.exp(2*J)),2)
        e2=np.linalg.norm(O-model(n,delta,b,np.exp(-2*J),1.0),2)
        e3=np.linalg.norm(O-model(n,delta,b,1.0,1.0),2)
        print('   n=%5d: |O - model| for (kappa, lam) = (e^-2J, e^2J): %.4f ; (e^-2J, 1): %.4f ; (1, 1): %.4f'%(n,e1,e2,e3))


==> anc/stoch/check_ising_pendulum_output.txt <==
J = +0.0 : exp(-2J) = 1.0000, exp(2J) = 1.0000
   n=  200: |O - model| for (kappa, lam) = (e^-2J, e^2J): 0.0013 ; (e^-2J, 1): 0.0013 ; (1, 1): 0.0013
   n=  800: |O - model| for (kappa, lam) = (e^-2J, e^2J): 0.0003 ; (e^-2J, 1): 0.0003 ; (1, 1): 0.0003
   n= 3200: |O - model| for (kappa, lam) = (e^-2J, e^2J): 0.0001 ; (e^-2J, 1): 0.0001 ; (1, 1): 0.0001
J = +0.3 : exp(-2J) = 0.5488, exp(2J) = 1.8221
   n=  200: |O - model| for (kappa, lam) = (e^-2J, e^2J): 0.0019 ; (e^-2J, 1): 0.1164 ; (1, 1): 0.1576
   n=  800: |O - model| for (kappa, lam) = (e^-2J, e^2J): 0.0005 ; (e^-2J, 1): 0.1163 ; (1, 1): 0.1586
   n= 3200: |O - model| for (kappa, lam) = (e^-2J, e^2J): 0.0001 ; (e^-2J, 1): 0.1162 ; (1, 1): 0.1589
J = -0.3 : exp(-2J) = 1.8221, exp(2J) = 0.5488
   n=  200: |O - model| for (kappa, lam) = (e^-2J, e^2J): 0.0017 ; (e^-2J, 1): 0.0622 ; (1, 1): 0.1641
   n=  800: |O - model| for (kappa, lam) = (e^-2J, e^2J): 0.0004 ; (e^-2J, 1): 0.0625 ; (1, 1): 0.1630
   n= 3200: |O - model| for (kappa, lam) = (e^-2J, e^2J): 0.0001 ; (e^-2J, 1): 0.0626 ; (1, 1): 0.1627


==> anc/stoch/check_least_action.py <==
# Remark 6.6 of the main text, the error terms of the lower bound (6.16): the least value of the action
#     A = int_0^Ds sum_j |r_j|^2 ds ,   r_j = dF_j/ds + dF_{j+1}/ds - rho_j(F) ,
# over the paths of ALL the vertices between two Euler states related by an exchange of two neighbouring opposite spins, in a tube
# around the mirror chord (6.14): every real coordinate of every vertex deviates from the chord path by at most c|B|.
# The time is divided into M steps, the residual is taken at the middle of each step, and the action is minimized by least squares.
# The polygon has N = 8 sides; delta = -0.25 and -0.0625 are the values of xi = 2 at N = 64 and N = 1024 (the exchange is local).
# Two classes of paths: (i) without an alternating shift of the polygon, F_j -> F_j + (-1)^j W(s): the alternating part of the deviation
# from the chord path is removed at every time; (ii) all the paths in the tube.
# Result: (i) the least action is that of the mirror chord (to 4e-4 at delta = -0.25); (ii) with the alternating shift, which the time
# derivative term does not see and which acts through the right side on all the sides, the action is below that of the chord by a
# fraction of the order of |delta| Ds, which grows with the width of the tube: the chord attains the bound 8 sin^2(delta/2)/Ds to the
# leading order in |delta|, not exactly.
# Without the tube the problem is ill-posed for even N: the residual does not contain the alternating velocity, and the discretized
# paths make large alternating shifts between the time steps (c = 0 removes the tube: the "least action" is then close to zero and
# the path is not continuous).
import numpy as np, sys, time
from mle_core import geom, rhs_mid, euler
from scipy.optimize import least_squares
from scipy.sparse import lil_matrix
def rho(F): return 2*rhs_mid(F)
def state(N,delta,sig,phi=0.3): return euler(N,(np.pi+delta)/(2*np.pi),1,np.array(sig),phi)
def resid_path(P,Ds):
    M=P.shape[0]-1; h=Ds/M; out=[]
    for j in range(M):
        dF=(P[j+1]-P[j])/h; out.append((dF+np.roll(dF,-1,axis=0)-rho((P[j+1]+P[j])/2))*np.sqrt(h))
    return np.array(out)
def least_action(G,Gp,Ds,M,c,B,alt_shift=True):
    N=G.shape[0]; P0=np.array([G+(Gp-G)*j/M for j in range(M+1)]); n=(M-1)*N*3; sgn=(-1.0)**np.arange(N)
    def unpack(x):
        D=(x[:n]+1j*x[n:]).reshape(M-1,N,3)
        if not alt_shift: D=D-sgn[None,:,None]*(np.einsum('k,jkc->jc',sgn,D)/N)[:,None,:]
        P=P0.copy(); P[1:M]=P0[1:M]+D; return P
    def f(x):
        r=resid_path(unpack(x),Ds).ravel(); return np.concatenate([r.real,r.imag])
    S=lil_matrix((2*M*N*3,2*n),dtype=int)                     # the residual of the step j on the side k depends on the vertices k, k+1 at the times j, j+1
    for j in range(M):
        for k in range(N):
            rows=[(j*N+k)*3+q for q in range(3)]
            for jj in (j,j+1):
                if 1<=jj<=M-1:
                    for kk in (k,(k+1)%N):
                        for rr in rows:
                            for q in range(3):
                                cc=((jj-1)*N+kk)*3+q
                                for a in (0,M*N*3):
                                    for b in (0,n): S[rr+a,cc+b]=1
    bd=c*B if c>0 else np.inf
    sol=least_squares(f,np.zeros(2*n),jac_sparsity=S,bounds=(-bd,bd),xtol=1e-13,ftol=1e-13,gtol=1e-13,max_nfev=300)
    P=unpack(sol.x); return 2*sol.cost,(abs(resid_path(P0,Ds))**2).sum(),P
N=8; sig=np.array([-1,1,-1,1,1,1,-1,-1]); k=0; s2=sig.copy(); s2[k],s2[k+1]=s2[k+1],s2[k]; M=32; Ds=1.0
tubes=[float(x) for x in sys.argv[1].split(',')] if len(sys.argv)>1 else [1.0,3.0]
for delta in (-0.25,-0.0625):
    G=state(N,delta,sig); Gp=state(N,delta,s2); B=abs(0.5*np.tan(delta/2)); bound=8*np.sin(delta/2)**2/Ds
    for c in tubes:
        t0=time.time(); A0,Ac,P=least_action(G,Gp,Ds,M,c,B,alt_shift=False); A,Ac,P=least_action(G,Gp,Ds,M,c,B); alt=(-1.0)**np.arange(N)
        shift=max(np.linalg.norm(alt@(P[j]-(G+(Gp-G)*j/M)))/N for j in range(M+1))
        print('delta = %+.4f (|B| = %.4f), Ds = %.0f, tube %.0f|B|: action/bound: fixed-point bridge %.4f ; mirror chord %.6f ; least without an alternating shift %.6f ; least in the tube %.4f, with an alternating shift up to %.1f|B|   (%.0f s)'
              %(delta,B,Ds,c,64*B*B/Ds/bound,Ac/bound,A0/bound,A/bound,shift/B,time.time()-t0),flush=True)


==> anc/stoch/check_least_action_output.txt <==
delta = -0.2500 (|B| = 0.0628), Ds = 1, tube 1|B|: action/bound: fixed-point bridge 2.0316 ; mirror chord 1.000666 ; least without an alternating shift 1.000387 ; least in the tube 0.9228, with an alternating shift up to 1.7|B|   (32 s)
delta = -0.2500 (|B| = 0.0628), Ds = 1, tube 3|B|: action/bound: fixed-point bridge 2.0316 ; mirror chord 1.000666 ; least without an alternating shift 1.000385 ; least in the tube 0.7670, with an alternating shift up to 5.2|B|   (43 s)
delta = -0.0625 (|B| = 0.0156), Ds = 1, tube 1|B|: action/bound: fixed-point bridge 2.0020 ; mirror chord 1.000041 ; least without an alternating shift 1.000024 ; least in the tube 0.9819, with an alternating shift up to 1.5|B|   (21 s)
delta = -0.0625 (|B| = 0.0156), Ds = 1, tube 3|B|: action/bound: fixed-point bridge 2.0020 ; mirror chord 1.000041 ; least without an alternating shift 1.000024 ; least in the tube 0.9471, with an alternating shift up to 4.4|B|   (30 s)


==> anc/stoch/check_local_rates.py <==
# Proposition 7.4: exchange rates that depend on the exchanged pair and its two neighbouring spins,
#   a s -s b -> a -s s b  at the rate R(a,s,b),  with R(a,s,b)=R(-a,-s,-b)  (reversal of all spins).
# Four rates: A: ++-- -> +-+- ,  B: +-+- -> ++-- ,  r1: ++-+ -> +-++ ,  r2: +-++ -> ++-+ .
# Claim: the stationary distribution on the balanced sequences of a ring is  w ~ (A/B)^(walls/2) = exp(-J sum s_k s_{k+1}), e^{4J}=A/B.
import numpy as np, itertools, scipy.linalg as la
from math import comb, log
def rates(r1,r2,A,B):
    return {(1,1,1):r1,(-1,-1,-1):r1,(1,-1,1):r2,(-1,1,-1):r2,(1,1,-1):A,(-1,-1,1):A,(1,-1,-1):B,(-1,1,1):B}
def gen(N,R):
    st=[tuple(1 if i in c else -1 for i in range(N)) for c in itertools.combinations(range(N),N//2)]; idx={s:i for i,s in enumerate(st)}
    Q=np.zeros((len(st),len(st)))
    for s in st:
        i=idx[s]
        for k in range(N):
            a,s1,s2,b=s[(k-1)%N],s[k],s[(k+1)%N],s[(k+2)%N]
            if s1!=s2:
                t=list(s); t[k],t[(k+1)%N]=s2,s1; r=R[(a,s1,b)]; Q[idx[tuple(t)],i]+=r; Q[i,i]-=r
    return Q,st
def walls(s): return sum(s[i]!=s[(i-1)%len(s)] for i in range(len(s)))
for N in (4,6,8,10,12):
    for (r1,r2,A,B) in ((1,1,1,1),(2.5,0.4,1,1),(2.5,0.4,1.3,1.3),(1,1,1.5,0.5),(2.5,0.4,1.5,0.5),(0.3,1.7,0.6,2.0)):
        Q,st=gen(N,rates(r1,r2,A,B)); n=len(st)
        w,v=la.eig(Q); o=np.argsort(-w.real); p=v[:,o[0]].real; p/=p.sum()
        pred=np.array([(A/B)**(walls(s)/2) for s in st]); pred/=pred.sum()
        J=0.25*log(A/B); e=np.array([sum(s[i]*s[(i+1)%N] for i in range(N)) for s in st]); gibbs=np.exp(-J*e); gibbs/=gibbs.sum()
        print('N=%2d r1=%.1f r2=%.1f A=%.1f B=%.1f: |Q p_Ising|=%.1e  |p-p_Ising|=%.1e  |p_Ising-Gibbs(J=%.3f)|=%.1e  max/min weight %.3f  next eigenvalue %.4f%+.4fi'
              %(N,r1,r2,A,B,abs(Q@pred).max(),abs(p-pred).max(),J,abs(pred-gibbs).max(),p.max()/p.min(),w[o[1]].real,w[o[1]].imag))
# pair-only rates lambda_+ != lambda_- (no reflection symmetry): still equal weights
for N in (8,10):
    R={(a,s,b):(1.0 if s==1 else 0.3) for a in (1,-1) for s in (1,-1) for b in (1,-1)}
    Q,st=gen(N,R); print('N=%d pair-only rates 1.0 and 0.3: |Q.1|=%.1e (uniform stationary)'%(N,abs(Q@np.ones(len(st))).max()))


==> anc/stoch/check_local_rates_output.txt <==
N= 4 r1=1.0 r2=1.0 A=1.0 B=1.0: |Q p_Ising|=2.8e-17  |p-p_Ising|=8.3e-17  |p_Ising-Gibbs(J=0.000)|=0.0e+00  max/min weight 1.000  next eigenvalue -2.0000+0.0000i
N= 4 r1=2.5 r2=0.4 A=1.0 B=1.0: |Q p_Ising|=2.8e-17  |p-p_Ising|=8.3e-17  |p_Ising-Gibbs(J=0.000)|=0.0e+00  max/min weight 1.000  next eigenvalue -2.0000+0.0000i
N= 4 r1=2.5 r2=0.4 A=1.3 B=1.3: |Q p_Ising|=0.0e+00  |p-p_Ising|=2.8e-17  |p_Ising-Gibbs(J=0.000)|=0.0e+00  max/min weight 1.000  next eigenvalue -2.6000+0.0000i
N= 4 r1=1.0 r2=1.0 A=1.5 B=0.5: |Q p_Ising|=1.1e-16  |p-p_Ising|=6.9e-17  |p_Ising-Gibbs(J=0.275)|=5.6e-17  max/min weight 3.000  next eigenvalue -2.0000+0.0000i
N= 4 r1=2.5 r2=0.4 A=1.5 B=0.5: |Q p_Ising|=1.1e-16  |p-p_Ising|=6.9e-17  |p_Ising-Gibbs(J=0.275)|=5.6e-17  max/min weight 3.000  next eigenvalue -2.0000+0.0000i
N= 4 r1=0.3 r2=1.7 A=0.6 B=2.0: |Q p_Ising|=1.1e-16  |p-p_Ising|=1.4e-16  |p_Ising-Gibbs(J=-0.301)|=5.6e-17  max/min weight 3.333  next eigenvalue -1.2000+0.0000i
N= 6 r1=1.0 r2=1.0 A=1.0 B=1.0: |Q p_Ising|=2.8e-17  |p-p_Ising|=1.2e-16  |p_Ising-Gibbs(J=0.000)|=0.0e+00  max/min weight 1.000  next eigenvalue -1.0000+0.0000i
N= 6 r1=2.5 r2=0.4 A=1.0 B=1.0: |Q p_Ising|=4.2e-17  |p-p_Ising|=9.0e-17  |p_Ising-Gibbs(J=0.000)|=0.0e+00  max/min weight 1.000  next eigenvalue -1.3377+0.4341i
N= 6 r1=2.5 r2=0.4 A=1.3 B=1.3: |Q p_Ising|=2.8e-17  |p-p_Ising|=1.4e-16  |p_Ising-Gibbs(J=0.000)|=0.0e+00  max/min weight 1.000  next eigenvalue -1.5322+0.5416i
N= 6 r1=1.0 r2=1.0 A=1.5 B=0.5: |Q p_Ising|=1.1e-16  |p-p_Ising|=1.1e-16  |p_Ising-Gibbs(J=0.275)|=2.8e-17  max/min weight 9.000  next eigenvalue -1.6277+0.0000i
N= 6 r1=2.5 r2=0.4 A=1.5 B=0.5: |Q p_Ising|=1.1e-16  |p-p_Ising|=8.3e-17  |p_Ising-Gibbs(J=0.275)|=2.8e-17  max/min weight 9.000  next eigenvalue -1.9707+0.0000i
N= 6 r1=0.3 r2=1.7 A=0.6 B=2.0: |Q p_Ising|=2.8e-17  |p-p_Ising|=3.3e-16  |p_Ising-Gibbs(J=-0.301)|=1.4e-17  max/min weight 11.111  next eigenvalue -0.4977+0.2238i
N= 8 r1=1.0 r2=1.0 A=1.0 B=1.0: |Q p_Ising|=6.9e-18  |p-p_Ising|=1.7e-16  |p_Ising-Gibbs(J=0.000)|=0.0e+00  max/min weight 1.000  next eigenvalue -0.5858+0.0000i
N= 8 r1=2.5 r2=0.4 A=1.0 B=1.0: |Q p_Ising|=1.4e-17  |p-p_Ising|=1.3e-16  |p_Ising-Gibbs(J=0.000)|=0.0e+00  max/min weight 1.000  next eigenvalue -0.8848-0.6154i
N= 8 r1=2.5 r2=0.4 A=1.3 B=1.3: |Q p_Ising|=1.5e-17  |p-p_Ising|=9.4e-17  |p_Ising-Gibbs(J=0.000)|=0.0e+00  max/min weight 1.000  next eigenvalue -0.9663-0.6519i
N= 8 r1=1.0 r2=1.0 A=1.5 B=0.5: |Q p_Ising|=4.3e-19  |p-p_Ising|=7.0e-17  |p_Ising-Gibbs(J=0.275)|=1.4e-17  max/min weight 27.000  next eigenvalue -1.0942+0.0000i
N= 8 r1=2.5 r2=0.4 A=1.5 B=0.5: |Q p_Ising|=2.8e-17  |p-p_Ising|=8.3e-17  |p_Ising-Gibbs(J=0.275)|=1.4e-17  max/min weight 27.000  next eigenvalue -1.5344+0.9559i
N= 8 r1=0.3 r2=1.7 A=0.6 B=2.0: |Q p_Ising|=6.9e-18  |p-p_Ising|=4.4e-16  |p_Ising-Gibbs(J=-0.301)|=1.7e-18  max/min weight 37.037  next eigenvalue -0.2948+0.2354i
N=10 r1=1.0 r2=1.0 A=1.0 B=1.0: |Q p_Ising|=0.0e+00  |p-p_Ising|=1.3e-16  |p_Ising-Gibbs(J=0.000)|=0.0e+00  max/min weight 1.000  next eigenvalue -0.3820+0.0000i
N=10 r1=2.5 r2=0.4 A=1.0 B=1.0: |Q p_Ising|=3.5e-18  |p-p_Ising|=4.1e-17  |p_Ising-Gibbs(J=0.000)|=0.0e+00  max/min weight 1.000  next eigenvalue -0.5982+0.5994i
N=10 r1=2.5 r2=0.4 A=1.3 B=1.3: |Q p_Ising|=1.0e-17  |p-p_Ising|=1.0e-16  |p_Ising-Gibbs(J=0.000)|=0.0e+00  max/min weight 1.000  next eigenvalue -0.6504+0.6158i
N=10 r1=1.0 r2=1.0 A=1.5 B=0.5: |Q p_Ising|=6.9e-18  |p-p_Ising|=1.3e-16  |p_Ising-Gibbs(J=0.275)|=6.9e-18  max/min weight 81.000  next eigenvalue -0.7272+0.0000i
N=10 r1=2.5 r2=0.4 A=1.5 B=0.5: |Q p_Ising|=1.4e-17  |p-p_Ising|=6.1e-17  |p_Ising-Gibbs(J=0.275)|=6.9e-18  max/min weight 81.000  next eigenvalue -1.0534-0.9380i
N=10 r1=0.3 r2=1.7 A=0.6 B=2.0: |Q p_Ising|=5.2e-18  |p-p_Ising|=9.2e-16  |p_Ising-Gibbs(J=-0.301)|=3.5e-18  max/min weight 123.457  next eigenvalue -0.1950+0.2179i
N=12 r1=1.0 r2=1.0 A=1.0 B=1.0: |Q p_Ising|=1.7e-18  |p-p_Ising|=2.3e-17  |p_Ising-Gibbs(J=0.000)|=0.0e+00  max/min weight 1.000  next eigenvalue -0.2679+0.0000i
N=12 r1=2.5 r2=0.4 A=1.0 B=1.0: |Q p_Ising|=3.5e-18  |p-p_Ising|=9.0e-17  |p_Ising-Gibbs(J=0.000)|=0.0e+00  max/min weight 1.000  next eigenvalue -0.4288-0.5435i
N=12 r1=2.5 r2=0.4 A=1.3 B=1.3: |Q p_Ising|=5.2e-18  |p-p_Ising|=3.6e-17  |p_Ising-Gibbs(J=0.000)|=0.0e+00  max/min weight 1.000  next eigenvalue -0.4659+0.5521i
N=12 r1=1.0 r2=1.0 A=1.5 B=0.5: |Q p_Ising|=6.9e-18  |p-p_Ising|=3.2e-17  |p_Ising-Gibbs(J=0.275)|=1.7e-18  max/min weight 243.000  next eigenvalue -0.5144+0.0000i
N=12 r1=2.5 r2=0.4 A=1.5 B=0.5: |Q p_Ising|=1.4e-17  |p-p_Ising|=3.8e-17  |p_Ising-Gibbs(J=0.275)|=1.7e-18  max/min weight 243.000  next eigenvalue -0.7594+0.8556i
N=12 r1=0.3 r2=1.7 A=0.6 B=2.0: |Q p_Ising|=2.0e-18  |p-p_Ising|=5.9e-16  |p_Ising-Gibbs(J=-0.301)|=2.2e-19  max/min weight 411.523  next eigenvalue -0.1384+0.1932i
N=8 pair-only rates 1.0 and 0.3: |Q.1|=4.4e-16 (uniform stationary)
N=10 pair-only rates 1.0 and 0.3: |Q.1|=8.9e-16 (uniform stationary)


==> anc/stoch/check_markov.py <==
import numpy as np, itertools, scipy.sparse as sp, scipy.sparse.linalg as sla, scipy.linalg as la
from math import comb, log
def states(N):
    st=[tuple(1 if i in c else -1 for i in range(N)) for c in itertools.combinations(range(N),N//2)]
    return st,{s:i for i,s in enumerate(st)}
def gen(N,p=1.0,q=1.0,lmax=2):
    """generator Q (rows: dp/ds = Q p). exchange (+-)->(-+) at rate p, (-+)->(+-) at rate q on every cyclic bond;
    lmax>2: negation of every arc of even length <=lmax with zero total spin, rate 1 per arc (p=q=1)"""
    st,idx=states(N); n=len(st); r=[];c=[];v=[]
    for s in st:
        i=idx[s]
        for k in range(N):
            for l in range(2,lmax+1,2):
                if l>=N: continue
                arc=[(k+j)%N for j in range(l)]
                if sum(s[j] for j in arc)!=0: continue
                t=list(s)
                for j in arc: t[j]=-t[j]
                rate=1.0
                if l==2: rate=p if s[k]==1 else q
                jx=idx[tuple(t)]; r+= [jx,i]; c+=[i,i]; v+=[rate,-rate]
    return sp.csr_matrix((v,(r,c)),shape=(n,n)),st
# 1. symmetric exchange: symmetry, irreducibility, gap vs 2(1-cos 2pi/N)
print('symmetric exchange (rate 1 per bond):')
for N in (6,8,10,12,14):
    Q,st=gen(N); n=len(st)
    sym=abs(Q-Q.T).max(); nc=sp.csgraph.connected_components(Q,directed=False)[0]
    ev=np.sort(la.eigvalsh(Q.toarray()))[::-1] if n<1000 else np.sort(sla.eigsh(Q,k=4,which='LA')[0])[::-1]
    print(' N=%2d states=%5d sym=%.0e components=%d gap=%.6f 2(1-cos(2pi/N))=%.6f'%(N,n,sym,nc,-ev[1],2*(1-np.cos(2*np.pi/N))))
# 2. entropy growth from one sequence, N=12
N=12; Q,st=gen(N); n=len(st); A=Q.toarray(); w,U=la.eigh(A)
p0=np.zeros(n); p0[0]=1
def S(p): p=p[p>1e-300]; return -(p*np.log(p)).sum()
print('entropy, N=12, start',''.join('+' if x>0 else '-' for x in st[0]),' log C=%.6f'%log(comb(N,N//2)))
prev=-1; mono=True; gap=-np.sort(w)[::-1][1]
for s in (0,0.1,0.3,1,2,4,8,16,32):
    p=U@(np.exp(w*s)*(U.T@p0)); Ss=S(p); mono&=Ss>=prev-1e-12; prev=Ss
    print('  s=%5.1f S=%.6f  deficit=%.3e  deficit*exp(2 gap s)=%.4f'%(s,Ss,log(comb(N,N//2))-Ss,(log(comb(N,N//2))-Ss)*np.exp(2*gap*s)))
ss=np.linspace(0,40,2001); Sv=[S(U@(np.exp(w*s)*(U.T@p0))) for s in ss]
print('  monotone on 2001 points:',bool(np.all(np.diff(Sv)>=-1e-12)))
# 3. asymmetric rates: uniform still stationary, entropy still monotone
for (p,q) in ((1,0.3),(2,0.5)):
    Q,st=gen(10,p,q); n=len(st); A=Q.toarray()
    res=abs(A@np.ones(n)).max(); ev=la.eigvals(A); ev=ev[np.argsort(-ev.real)]
    p0=np.zeros(n); p0[0]=1; E=la.expm(A*0.05); pv=p0.copy(); Sv=[]
    for i in range(2000): Sv.append(S(pv)); pv=E@pv
    print('asymmetric p=%g q=%g N=10: |Q 1|=%.1e (uniform stationary), second eigenvalue %.4f%+.4fi, entropy monotone: %s, final deficit %.1e'%(p,q,res,ev[1].real,ev[1].imag,bool(np.all(np.diff(Sv)>=-1e-12)),log(comb(10,5))-Sv[-1]))
# 4. arc negations up to length lmax
print('arc negations, rate 1 per arc: gap')
for N in (8,10,12,14):
    row=[]
    for lmax in (2,4,6,N-2):
        Q,st=gen(N,lmax=lmax); n=len(st)
        ev=np.sort(la.eigvalsh(Q.toarray()))[::-1] if n<1000 else np.sort(sla.eigsh(Q,k=4,which='LA')[0])[::-1]
        row.append('lmax=%d: %.4f'%(lmax,-ev[1]))
    print(' N=%d  '%N+'  '.join(row))


==> anc/stoch/check_noise_tails.py <==
"""
The thermal noise as a trigger (Sec. 6.4): what is used of the noise, and the sign of the shift of the turning angle (Sec. 7.2).

Part 1.  The weak noise and the tails of its distribution.
  For a noise that is weak compared with the links the link with the least X_k = n_k.(eta_k+eta_{k+1}) is selected
  (check_noise_trigger.py, Part 3), and the selection depends on the neighbouring spins: A/B - 1 > 0 for the patterns
  A = ++-- and B = +-+- of Proposition 7.4.  For the Gaussian noise this difference decreases as N^(-1/3), because two
  correlated Gaussian variables are rarely extreme together.  Here the same quantity is measured for isotropic noises in the
  plane with other tails:
    exponential tails   a Gaussian vector with an exponentially distributed variance (its components have the Laplace distribution);
    bounded             the uniform distribution in a disc;
    power-law tails     the isotropic Student distribution with three degrees of freedom.
  Expected: a slow (logarithmic) decrease for the exponential tails, a faster decrease than the Gaussian one for the bounded
  noise, and no decrease for the power-law tails, where one large displacement of a vertex decides (A/B -> 3/2: the vertex is
  shared by two links, and the link of ++-- wins against one of its neighbours for certain).

Part 2.  The sign of the shift of the turning angle.
  The Euler states with a given spin sequence form a line of fixed points, parametrized by beta.  The component of the
  displacement eps*eta of the vertices along this line, p = sum_k eta_k . Re dG_k/dbeta, has a symmetric distribution, so its sign
  is + or - with equal probabilities.  It is nearly independent of the link that the same noise selects: the correlation
  coefficient of p with X_k is n_k.(D_k+D_{k+1})/(sqrt(2)|D|), D = Re dG/dbeta, of the order of 1/N for a typical sequence
  (|D|^2 ~ R^2 sum_k S_k^2 ~ N^2/24).  Measured: P(+), and P(+ | the selected link) for the weak noise (least X_k) and for a
  noise that dominates the links (least |eta_k+eta_{k+1}|), against the statistical error.
  (check_shift_sign.py, added in the revision (p), makes this precise: in these two limits the sign is exactly independent of
  the selected link, and between them a dependence of the order of 1/N remains.)

The spin sequence of Part 1 is that of check_noise_trigger.py (de Bruijn); in Part 2 it is a random balanced sequence.

Run:  python3 check_noise_tails.py        (about 5 min on two cores)
"""
import numpy as np, time
from multiprocessing import Pool
import check_noise_trigger as c

def noise2(rng, shape, kind):
    g = rng.standard_normal(shape, dtype=np.float32)
    if kind == 'Gaussian': return g
    if kind == 'exponential tails':
        return g*np.sqrt(rng.standard_exponential(shape[:-1], dtype=np.float32))[..., None]
    if kind == 'power-law tails':
        return g/np.sqrt(rng.chisquare(3, size=shape[:-1]).astype(np.float32)/3)[..., None]
    if kind == 'bounded':
        return g/np.sqrt((g*g).sum(-1, keepdims=True))*np.sqrt(rng.random(shape[:-1], dtype=np.float32))[..., None]
    raise ValueError(kind)

def work(args):
    seed, nhat, runs, kind = args
    rng = np.random.default_rng(seed); N = len(nhat); cnt = np.zeros(N, np.int64)
    chunk = max(1, min(runs, 3_000_000//N)); done = 0
    nx = nhat[:, 0].astype(np.float32)[None]; ny = nhat[:, 1].astype(np.float32)[None]
    while done < runs:
        n = min(chunk, runs-done)
        eta = noise2(rng, (n, N, 2), kind)
        z = eta + np.roll(eta, -1, 1)
        cnt += np.bincount((nx*z[:, :, 0] + ny*z[:, :, 1]).argmin(1), minlength=N); done += n
    return cnt

def part1(pool):
    print('Part 1. The weak noise: A/B-1 for isotropic noises with different tails (N x frequency of selection by classes)')
    res = {}
    for kind in ('Gaussian', 'exponential tails', 'bounded', 'power-law tails'):
        print(' %s' % kind)
        for N, runs in ((64, 2_000_000), (256, 2_000_000), (1024, 1_000_000), (4096, 400_000)):
            sig = c.sequence(N); delta = -c.XI/np.sqrt(N); G = c.euler_state(sig, delta)[0]
            mid2 = (G + np.roll(G, -1, 0)).real; nhat = mid2/np.linalg.norm(mid2, axis=1)[:, None]
            seeds = np.random.SeedSequence([10, N, len(kind)]).spawn(2)
            parts = pool.map(work, [(s, nhat, runs//2, kind) for s in seeds])
            res[kind, N] = c.report(parts[0] + parts[1], sig, 'N = %-5d' % N)
    print(' Summary, A/B-1 at N = 64, 256, 1024, 4096:')
    for kind in ('Gaussian', 'exponential tails', 'bounded', 'power-law tails'):
        print('   %-18s %s' % (kind, '  '.join('%+.3f' % res[kind, N] for N in (64, 256, 1024, 4096))))

def part2():
    print('\nPart 2. The sign of the component of the noise along the line of the Euler states, p = sum_k eta_k . Re dG_k/dbeta')
    rng = np.random.default_rng(12)
    for N, runs in ((64, 4_000_000), (256, 1_000_000), (1024, 300_000)):
        sig = rng.permutation(np.array([1, -1]*(N//2))); delta = -c.XI/np.sqrt(N); G = c.euler_state(sig, delta)[0]
        h = 1e-6
        D = ((c.euler_state(sig, delta+h)[0] - c.euler_state(sig, delta-h)[0])/(2*h)).real[:, :2]
        mid2 = (G + np.roll(G, -1, 0)).real[:, :2]; nhat = (mid2/abs(np.tan(delta/2))).astype(np.float32)
        corr = (nhat*(D + np.roll(D, -1, 0))).sum(1)/(np.sqrt(2)*np.sqrt((D*D).sum()))
        cw = np.zeros((N, 2)); cs = np.zeros((N, 2)); done = 0; chunk = 2_000_000//N; Df = D[None].astype(np.float32)
        while done < runs:
            eta = rng.standard_normal((chunk, N, 2), dtype=np.float32)
            plus = (eta*Df).sum((1, 2)) > 0
            z = eta + np.roll(eta, -1, 1)
            kw = (nhat[None, :, 0]*z[:, :, 0] + nhat[None, :, 1]*z[:, :, 1]).argmin(1)          # weak noise: the least X_k
            ks = (z*z).sum(2).argmin(1)                                                         # dominant noise: the least |eta_k+eta_{k+1}|
            for cnt, k in ((cw, kw), (cs, ks)):
                cnt[:, 0] += np.bincount(k, minlength=N); cnt[:, 1] += np.bincount(k[plus], minlength=N)
            done += chunk
        dw = cw[:, 1]/cw[:, 0] - 0.5; ds = cs[:, 1]/cs[:, 0] - 0.5; err = 0.5/np.sqrt(cw[:, 0].mean())
        print(' N = %4d: P(+) = %.4f (+-%.4f); P(+ | selected link) - 1/2, root mean square over the links: weak noise %.4f, dominant noise %.4f,'
              ' statistical error %.4f; max |corr(p, X_k)| = %.4f = %.2f/N'
              % (N, cw[:, 1].sum()/cw[:, 0].sum(), 0.5/np.sqrt(cw[:, 0].sum()), np.sqrt((dw**2).mean()), np.sqrt((ds**2).mean()), err,
                 abs(corr).max(), abs(corr).max()*N))

if __name__ == '__main__':
    t0 = time.time()
    with Pool(2) as pool:
        part1(pool)
    part2()
    print('\ntime %.0f s' % (time.time() - t0))


==> anc/stoch/check_noise_tails_output.txt <==
Part 1. The weak noise: A/B-1 for isotropic noises with different tails (N x frequency of selection by classes)
 Gaussian
  N = 64           opposite 0.9459 equal 1.0541, equal-opposite = +10.81% (+-0.14%) | A 0.9941 B 0.8958 A/B-1 = +0.1098 (+-0.0032) | r1 1.0055 r2 0.8884 | chi2/dof 189.90
  N = 256          opposite 0.9711 equal 1.0289, equal-opposite = +5.78% (+-0.14%) | A 0.9992 B 0.9440 A/B-1 = +0.0585 (+-0.0030) | r1 0.9989 r2 0.9422 | chi2/dof 14.66
  N = 1024         opposite 0.9835 equal 1.0165, equal-opposite = +3.31% (+-0.20%) | A 0.9998 B 0.9661 A/B-1 = +0.0349 (+-0.0042) | r1 1.0012 r2 0.9667 | chi2/dof 1.54
  N = 4096         opposite 0.9895 equal 1.0105, equal-opposite = +2.09% (+-0.32%) | A 0.9987 B 0.9809 A/B-1 = +0.0182 (+-0.0065) | r1 1.0005 r2 0.9780 | chi2/dof 1.03
 exponential tails
  N = 64           opposite 0.9188 equal 1.0812, equal-opposite = +16.24% (+-0.14%) | A 0.9965 B 0.8383 A/B-1 = +0.1887 (+-0.0035) | r1 1.0066 r2 0.8337 | chi2/dof 425.21
  N = 256          opposite 0.9380 equal 1.0620, equal-opposite = +12.40% (+-0.14%) | A 0.9986 B 0.8761 A/B-1 = +0.1398 (+-0.0033) | r1 0.9994 r2 0.8779 | chi2/dof 61.10
  N = 1024         opposite 0.9506 equal 1.0494, equal-opposite = +9.89% (+-0.20%) | A 1.0019 B 0.9027 A/B-1 = +0.1098 (+-0.0046) | r1 1.0031 r2 0.8945 | chi2/dof 5.79
  N = 4096         opposite 0.9587 equal 1.0413, equal-opposite = +8.26% (+-0.32%) | A 1.0017 B 0.9110 A/B-1 = +0.0996 (+-0.0071) | r1 1.0007 r2 0.9215 | chi2/dof 1.30
 bounded
  N = 64           opposite 0.9562 equal 1.0438, equal-opposite = +8.76% (+-0.14%) | A 0.9923 B 0.9188 A/B-1 = +0.0800 (+-0.0031) | r1 1.0027 r2 0.9109 | chi2/dof 120.85
  N = 256          opposite 0.9789 equal 1.0211, equal-opposite = +4.21% (+-0.14%) | A 0.9980 B 0.9576 A/B-1 = +0.0422 (+-0.0030) | r1 1.0001 r2 0.9600 | chi2/dof 7.83
  N = 1024         opposite 0.9920 equal 1.0080, equal-opposite = +1.60% (+-0.20%) | A 0.9994 B 0.9800 A/B-1 = +0.0197 (+-0.0041) | r1 1.0058 r2 0.9828 | chi2/dof 1.22
  N = 4096         opposite 0.9978 equal 1.0022, equal-opposite = +0.44% (+-0.32%) | A 1.0073 B 0.9884 A/B-1 = +0.0191 (+-0.0065) | r1 1.0063 r2 0.9891 | chi2/dof 0.98
 power-law tails
  N = 64           opposite 0.8988 equal 1.1012, equal-opposite = +20.25% (+-0.14%) | A 0.9962 B 0.7998 A/B-1 = +0.2456 (+-0.0037) | r1 1.0007 r2 0.7984 | chi2/dof 647.80
  N = 256          opposite 0.8958 equal 1.1042, equal-opposite = +20.84% (+-0.14%) | A 1.0021 B 0.7932 A/B-1 = +0.2633 (+-0.0038) | r1 1.0011 r2 0.7869 | chi2/dof 172.93
  N = 1024         opposite 0.8827 equal 1.1173, equal-opposite = +23.47% (+-0.20%) | A 1.0070 B 0.7582 A/B-1 = +0.3281 (+-0.0057) | r1 1.0058 r2 0.7596 | chi2/dof 28.50
  N = 4096         opposite 0.8675 equal 1.1325, equal-opposite = +26.51% (+-0.32%) | A 1.0014 B 0.7324 A/B-1 = +0.3672 (+-0.0094) | r1 1.0074 r2 0.7286 | chi2/dof 4.52
 Summary, A/B-1 at N = 64, 256, 1024, 4096:
   Gaussian           +0.110  +0.058  +0.035  +0.018
   exponential tails  +0.189  +0.140  +0.110  +0.100
   bounded            +0.080  +0.042  +0.020  +0.019
   power-law tails    +0.246  +0.263  +0.328  +0.367

Part 2. The sign of the component of the noise along the line of the Euler states, p = sum_k eta_k . Re dG_k/dbeta
 N =   64: P(+) = 0.4997 (+-0.0003); P(+ | selected link) - 1/2, root mean square over the links: weak noise 0.0020, dominant noise 0.0019, statistical error 0.0020; max |corr(p, X_k)| = 0.0258 = 1.65/N
 N =  256: P(+) = 0.4997 (+-0.0005); P(+ | selected link) - 1/2, root mean square over the links: weak noise 0.0076, dominant noise 0.0076, statistical error 0.0080; max |corr(p, X_k)| = 0.0050 = 1.27/N
 N = 1024: P(+) = 0.4996 (+-0.0009); P(+ | selected link) - 1/2, root mean square over the links: weak noise 0.0299, dominant noise 0.0289, statistical error 0.0292; max |corr(p, X_k)| = 0.0012 = 1.27/N

time 278 s


==> anc/stoch/check_noise_trigger.py <==
"""
The thermal noise as the trigger of the exchange: the rule of the least impulse
(Sec. 6.4, "The thermal noise as a trigger: the exchange of the least impulse").

On an Euler state  G_k = R e(alpha_k) + i B e_3,  alpha_{k+1} = alpha_k + beta sigma_k,  beta = pi + delta,
every side (k,k+1) of the polygon has a midpoint of the same length, |Re 2 m_k| = |tan(delta/2)| = l, and an
exchange of the spins sigma_k, sigma_{k+1} at its two ends has the impulse |J_k| = 2 cos(delta/2) |Re 2 m_k|
= 2 |sin(delta/2)|, Eq. (6.11).  The least impulse of Proposition 6.4 is the same on all the N sides.

The rule.  The noise displaces the vertices, F_k = G_k + eps*eta_k (eta_k real, independent, isotropic).  The
midpoints become 2 m_k + eps (eta_k + eta_{k+1}); the side with the smallest midpoint is selected, and the spins
sigma_k, sigma_{k+1} at its two ends are exchanged, whatever they are (nothing changes if they are equal).
In the variables of the slow angle the points Re (-1)^k F_k = R e(theta_k) step around the circle of radius R
by +-delta, and the link between the consecutive points k and k+1 is -2 (-1)^k Re m_k: the side with the smallest
midpoint is the shortest link between two neighbours on this circle.

  Part 1: the identities on the Euler states (exact, to rounding).
  Part 2: how often each link is selected, as a function of the noise (eps/l) and of the spins around the link.
  Part 3: the same in the limit eps -> 0 at a fixed N (the first order in eps, which is exact in this limit).
  Part 4: other distributions of the noise.
  Part 5: the chain with this rule in the limit eps -> 0 at N = 8, 10 and 12, on the complete state space:
          its stationary distribution, compared with the Ising weights of Proposition 7.4.
  Part 6: the amplitude of the noise in the units of the loop functional: the factor exp(-N eps^2 |C|^2/(4 L^2)) by which the
          noise multiplies the loop functional of a loop C, equal to the perimeter law exp(-m|C|) of the thermal noise.

What to expect.
  The thermal noise of the perimeter law exp(-m|C|) has eps = 2 L sqrt(m/(N|C|)): it decreases as N^(-1/2), as the links
  l = |tan(delta/2)| ~ xi/(2 sqrt N) do, and eps/l = (4L/xi) sqrt(m/|C|) does not depend on N (Part 6).  A noise that does not
  change the loop functional by itself, m|C| << 1, is weak compared with the links: case (ii) is the case of a vanishing noise.
  (i)  If the noise can cancel a midpoint (eps not small compared with l), the selected link is the one whose
       midpoint the noise has nearly cancelled.  The probability density of eps*(eta_k+eta_{k+1}) at the point
       -2 Re m_k is the same for all k, because the midpoints have the same length and the noise is isotropic, so
       every link is selected with the probability 1/N.  At l/eps -> 0 this is exact, for every noise that is
       statistically the same at all the vertices (cyclic symmetry).
  (ii) If the noise is too small to cancel a midpoint (eps << l, the limit eps -> 0 at a fixed N), the lengths change in the first
       order, by eps*X_k with X_k = n_k.(eta_k+eta_{k+1}), n_k = Re 2m_k/l.  The X_k have the variance 2, and
       consecutive ones are correlated through the common vertex: <X_k X_{k+1}> = +1 if sigma_k = -sigma_{k+1}
       and -cos(delta) if sigma_k = sigma_{k+1}.  A link loses to a positively correlated neighbour more often, so
       the selection depends on the neighbouring spins.  The Gaussian tail gives the estimate
       Phi(-z_N/sqrt 3), Phi(-z_N) = 1/N, for the probability that such a neighbour is shorter than the shortest
       link; it decreases as N^(-1/3) up to a power of log N.

The spin sequence of Parts 2-4 is the de Bruijn sequence B(2,6) repeated N/64 times: it is balanced and every
pattern of six consecutive spins occurs N/64 times, so the 16 patterns of four spins have N/16 links each.
Classes of the links with opposite spins at the ends, by the spins (s_{k-1}, s_k, s_{k+1}, s_{k+2}):
  A  ++--  (the move ++-- -> +-+-),   B  -+-+  (its inverse, -+-+ -> --++),
  r1 ++-+  (++-+ -> +-++),            r2 +-++  (its inverse).
Proposition 7.4: for probabilities that depend on the two neighbours of the pair the stationary weights are
exp(-J sum_k s_k s_{k+1}) with exp(4J) = A/B.

Run:  python3 check_noise_trigger.py        (about 10 min on two cores)
"""
import numpy as np, itertools, time
from math import erfc, sqrt
from multiprocessing import Pool

XI = 2.0

# ----------------------------------------------------------------------------------------------------------
def de_bruijn(n):
    a = [0]*(2*n); seq = []
    def db(t, p):
        if t > n:
            if n % p == 0: seq.extend(a[1:p+1])
        else:
            a[t] = a[t-p]; db(t+1, p)
            for j in range(a[t-p]+1, 2):
                a[t] = j; db(t+1, t)
    db(1, 1)
    return np.array(seq)

def sequence(N):
    s = 2*de_bruijn(6) - 1
    assert N % 64 == 0 and s.sum() == 0
    return np.tile(s, N//64)

def euler_state(sig, delta, phi=0.3):
    """G_k = R e(alpha_k) + i B e_3 ; returns G (complex N x 3), alpha, R, B"""
    N = len(sig); beta = np.pi + delta
    R = 1/(2*np.sin(beta/2)); B = 0.5/np.tan(beta/2)            # R = 1/(2 cos(delta/2)), B = -tan(delta/2)/2
    S = np.concatenate([[0], np.cumsum(sig)[:-1]])
    al = phi + beta*S
    G = np.zeros((N, 3), complex)
    G[:, 0] = R*np.cos(al); G[:, 1] = R*np.sin(al); G[:, 2] = 1j*B
    return G, al, R, B

def classes(sig):
    nx = np.roll(sig, -1); lf = np.roll(sig, 1); rt = np.roll(sig, -2)
    opp = sig != nx
    return dict(opp=opp, eq=~opp,
                A=opp & (lf == sig) & (rt == nx), B=opp & (lf != sig) & (rt != nx),
                r1=opp & (lf == sig) & (rt != nx), r2=opp & (lf != sig) & (rt == nx))

def report(cnt, sig, label):
    N = len(sig); n = cnt.sum(); c = classes(sig)
    def f(m):
        v = N*cnt[m].sum()/(n*m.sum()); return v, v/np.sqrt(cnt[m].sum())
    fo, eo = f(c['opp']); fe, ee = f(c['eq']); fA, eA = f(c['A']); fB, eB = f(c['B']); f1, e1 = f(c['r1']); f2, e2 = f(c['r2'])
    chi2 = ((cnt - n/N)**2/(n/N)).sum()/(N-1)
    print('  %-16s opposite %.4f equal %.4f, equal-opposite = %+.2f%% (+-%.2f%%) | A %.4f B %.4f A/B-1 = %+.4f (+-%.4f) | r1 %.4f r2 %.4f | chi2/dof %.2f'
          % (label, fo, fe, 100*(fe-fo), 100*2/np.sqrt(n), fA, fB, fA/fB-1,
             fA/fB*np.sqrt(1/cnt[c['A']].sum()+1/cnt[c['B']].sum()), f1, f2, chi2))
    return fA/fB - 1

# ---- workers ---------------------------------------------------------------------------------------------
def noise(rng, shape, kind):
    if kind == 'gauss':   return rng.standard_normal(shape, dtype=np.float32)
    if kind == 'cube':    return (rng.random(shape, dtype=np.float32)*2 - 1)*np.float32(np.sqrt(3))       # unit variance
    if kind == 'laplace': return (rng.laplace(size=shape)/np.sqrt(2)).astype(np.float32)                  # unit variance
    if kind == 'skew':    return (rng.standard_exponential(shape, dtype=np.float32) - 1)                  # unit variance, not symmetric
    raise ValueError(kind)

def work_full(args):
    """the link with the smallest midpoint of the displaced polygon, three components of the noise"""
    seed, mid2, eps, runs, kind = args
    rng = np.random.default_rng(seed); N = len(mid2); cnt = np.zeros(N, np.int64)
    chunk = max(1, min(runs, 3_000_000//N)); done = 0
    m2 = mid2.astype(np.float32)[None]
    while done < runs:
        c = min(chunk, runs-done)
        eta = noise(rng, (c, N, 3), kind)
        d = m2 + np.float32(eps)*(eta + np.roll(eta, -1, 1))
        cnt += np.bincount((d*d).sum(2).argmin(1), minlength=N); done += c
    return cnt

def work_lin(args):
    """the limit eps -> 0: |2m_k + eps z_k|^2 = l^2 + 2 eps l n_k.z_k + ..., so the link with the smallest n_k.(eta_k+eta_{k+1})"""
    seed, nhat, runs = args
    rng = np.random.default_rng(seed); N = len(nhat); cnt = np.zeros(N, np.int64)
    chunk = max(1, min(runs, 6_000_000//N)); done = 0
    nx = nhat[:, 0].astype(np.float32)[None]; ny = nhat[:, 1].astype(np.float32)[None]
    while done < runs:
        c = min(chunk, runs-done)
        eta = rng.standard_normal((c, N, 2), dtype=np.float32)
        z = eta + np.roll(eta, -1, 1)
        cnt += np.bincount((nx*z[:, :, 0] + ny*z[:, :, 1]).argmin(1), minlength=N); done += c
    return cnt

def run(pool, worker, args_of_seed, runs, seed):
    seeds = np.random.SeedSequence(seed).spawn(2)
    parts = pool.map(worker, [args_of_seed(s, runs//2) for s in seeds])
    return parts[0] + parts[1]

# ----------------------------------------------------------------------------------------------------------
def part1():
    print('Part 1. Identities on the Euler states')
    rng = np.random.default_rng(1); worst = np.zeros(6)
    for N, delta in itertools.product((8, 16, 64), (-0.05, -0.5, 0.9, -1.7, 2.6)):
        for trial in range(20):
            sig = rng.permutation(np.array([1, -1]*(N//2)))
            G, al, R, B = euler_state(sig, delta)
            Gn = np.roll(G, -1, 0); m2 = G + Gn; k = np.arange(N); sgn = (-1.0)**k
            l = abs(np.tan(delta/2))
            # (a) the midpoints: |Re 2m_k| = |tan(delta/2)|, |2m_k|^2 = 2 tan^2(delta/2) (Hermitian)
            worst[0] = max(worst[0], abs(np.linalg.norm(m2.real, axis=1) - l).max())
            worst[1] = max(worst[1], abs((abs(m2)**2).sum(1) - 2*l*l).max())
            # (b) the staggered polygon (-1)^k G_k = R e(theta_k) + i (-1)^k B e_3, theta_k = phi + delta S_k; its link is -2(-1)^k m_k
            S = np.concatenate([[0], np.cumsum(sig)[:-1]]); th = 0.3 + delta*S
            g = sgn[:, None]*G
            worst[2] = max(worst[2], abs(g.real[:, 0] - R*np.cos(th)).max(), abs(g.real[:, 1] - R*np.sin(th)).max())
            # its link (the closing link N-1 -> 0 included, since N is even):  (-1)^{k+1} G_{k+1} - (-1)^k G_k = -2 (-1)^k m_k
            worst[3] = max(worst[3], abs(np.roll(sgn, -1)[:, None]*Gn - g + sgn[:, None]*m2).max())
            # (c) the exchange at a bond with opposite spins moves the vertex k+1 only; its impulse
            for kk in np.nonzero(sig != np.roll(sig, -1))[0]:
                s2 = sig.copy(); k1 = (kk+1) % N; s2[kk], s2[k1] = s2[k1], s2[kk]
                if kk == N-1:                                        # the bond (N-1,0): the vertex 0 moves, i.e. phi changes
                    continue
                G2 = euler_state(s2, delta)[0]
                J = G2 - G
                assert abs(np.delete(J, k1, 0)).max() < 1e-12
                J = J[k1].real
                tau = np.array([-np.sin(al[kk]), np.cos(al[kk]), 0.0])           # the tangent of the circle at the vertex k
                worst[4] = max(worst[4], abs(np.linalg.norm(J) - 2*abs(np.sin(delta/2))),
                               abs(np.linalg.norm(J) - 2*abs(np.cos(delta/2))*np.linalg.norm(m2[kk].real)),
                               abs(np.linalg.norm(J) - np.sqrt(2)*abs(np.cos(delta/2))*np.sqrt((abs(m2[kk])**2).sum())))
                # the exchange reverses the tangential part of the midpoint; the two midpoints that it moves are equal
                worst[5] = max(worst[5], abs(J + 2*(m2[kk].real @ tau)*tau).max(), abs(m2[k1] - m2[kk]).max())
    print('  |Re 2m_k| = |tan(delta/2)| for all k                     : max error %.1e' % worst[0])
    print('  |2m_k|^2 = 2 tan^2(delta/2)                              : max error %.1e' % worst[1])
    print('  Re (-1)^k G_k = R e(theta_k), theta_k = phi + delta S_k  : max error %.1e' % worst[2])
    print('  link of the staggered polygon = -2 (-1)^k m_k            : max error %.1e' % worst[3])
    print('  |J_k| = 2|sin(delta/2)| = 2cos(delta/2)|Re 2m_k| = sqrt2 cos(delta/2)|2m_k| : max error %.1e' % worst[4])
    print('  J_k = -2 (2m_k.tau_k) tau_k,  m_{k+1} = m_k               : max error %.1e' % worst[5])
    assert worst.max() < 1e-12

def part2(pool):
    print('\nPart 2. The link with the smallest midpoint, F = G + eps*eta, eta isotropic Gaussian (three components);')
    print('        N x (frequency of selection), averaged over the classes of the links;  l = |tan(delta/2)|;')
    print('        chi2/dof: the test of equal frequencies of all the N links (1 +- sqrt(2/(N-1)) if they are equal)')
    out = {}
    for N, runs, ratios in ((64, 4_000_000, (0.125, 0.25, 0.5, 1.0, 2.0, 4.0)), (256, 2_000_000, (0.125, 0.25, 0.5, 1.0, 2.0, 4.0)),
                            (1024, 2_000_000, (0.125, 0.25, 0.5, 1.0))):
        sig = sequence(N); delta = -XI/np.sqrt(N); G, al, R, B = euler_state(sig, delta)
        mid2 = (G + np.roll(G, -1, 0)).real; l = abs(np.tan(delta/2))
        print(' N = %d, delta = %.4f, l = %.4f, %d samples' % (N, delta, l, runs))
        for r in ratios:
            cnt = run(pool, work_full, lambda s, n: (s, mid2, r*l, n, 'gauss'), runs, [2, N, int(1000*r)])
            out[N, r] = report(cnt, sig, 'eps/l = %-6g' % r)
    return out

def part3(pool):
    print('\nPart 3. The limit eps -> 0 at fixed N: the link with the smallest n_k.(eta_k+eta_{k+1}), n_k = Re 2m_k / l')
    out = {}
    for N, runs in ((64, 4_000_000), (256, 4_000_000), (1024, 2_000_000), (4096, 2_000_000)):
        sig = sequence(N); delta = -XI/np.sqrt(N); G, al, R, B = euler_state(sig, delta)
        mid2 = (G + np.roll(G, -1, 0)).real; nhat = mid2/np.linalg.norm(mid2, axis=1)[:, None]
        cov = (nhat*np.roll(nhat, -1, 0)).sum(1); nx = np.roll(sig, -1)
        if N == 64:
            print('  <X_k X_{k+1}> = n_k.n_{k+1}: opposite spins %.6f, equal spins %.6f (-cos delta = %.6f); <X_k^2> = 2'
                  % (cov[sig != nx].mean(), cov[sig == nx].mean(), -np.cos(delta)))
        assert abs(cov[sig != nx] - 1).max() < 1e-12 and abs(cov[sig == nx] + np.cos(delta)).max() < 1e-12
        cnt = run(pool, work_lin, lambda s, n: (s, nhat, n), runs, [3, N])
        out[N] = report(cnt, sig, 'N = %-5d' % N)
    Ns = sorted(out); v = np.array([out[n] for n in Ns])
    print('  A/B-1 at N = %s: %s' % (Ns, np.round(v, 4)))
    est = []
    for n in Ns:                                        # Phi(-z_N/sqrt 3) with Phi(-z_N) = 1/N
        lo, hi = 0.0, 10.0
        for it in range(200):
            z = (lo+hi)/2
            if 0.5*erfc(z/sqrt(2)) > 1/n: lo = z
            else: hi = z
        est.append(0.5*erfc(z/sqrt(6)))
    print('  estimate from the Gaussian tail, Phi(-z_N/sqrt3):  %s' % np.round(est, 4))
    print('  ratios of the consecutive values (N -> 4N): %s ;  4^(-1/3) = %.3f' % (np.round(v[1:]/v[:-1], 3), 4**(-1/3)))
    if (v > 0).all():
        p = np.polyfit(np.log(Ns), np.log(v), 1)
        print('  fit A/B-1 = c N^(-a): a = %.2f, c = %.2f' % (-p[0], np.exp(p[1])))
    return out

def part4(pool):
    print('\nPart 4. Other distributions of the noise (independent components of unit variance), N = 64, 4 000 000 samples')
    N = 64; sig = sequence(N); delta = -XI/np.sqrt(N); G, al, R, B = euler_state(sig, delta)
    mid2 = (G + np.roll(G, -1, 0)).real; l = abs(np.tan(delta/2))
    for kind, r in (('cube', 4.0), ('laplace', 4.0), ('skew', 4.0), ('skew', 16.0)):
        cnt = run(pool, work_full, lambda s, n: (s, mid2, r*l, n, kind), 4_000_000, [4, int(r), len(kind)])
        report(cnt, sig, '%s, eps/l = %g' % (kind, r))

# ---- Part 5: the chain with the rule, in the limit eps -> 0, on the complete state space -------------------
def canon(s):
    """representative of a sequence under rotations and the global flip"""
    best = None
    for t in (s, tuple(-x for x in s)):
        for r in range(len(t)):
            u = t[r:] + t[:r]
            if best is None or u > best: best = u
    return best

def work_sel(args):
    seed, sig, delta, runs = args
    sig = np.array(sig); G = euler_state(sig, delta)[0]
    mid2 = (G + np.roll(G, -1, 0)).real; nhat = mid2/np.linalg.norm(mid2, axis=1)[:, None]
    return work_lin((seed, nhat, runs))

def part5(pool):
    print('\nPart 5. The chain with this rule in the limit eps -> 0, complete state space: stationary distribution')
    for N, runs in ((8, 4_000_000), (10, 2_000_000), (12, 2_000_000)):
        delta = -XI/np.sqrt(N)
        states = [s for s in itertools.product((1, -1), repeat=N) if sum(s) == 0]
        index = {s: i for i, s in enumerate(states)}
        reps = sorted({canon(s) for s in states})
        seeds = np.random.SeedSequence([5, N]).spawn(len(reps))
        cnts = pool.map(work_sel, [(seeds[i], reps[i], delta, runs) for i in range(len(reps))])
        prob = {r: c/c.sum() for r, c in zip(reps, cnts)}
        def selection(s):
            """probabilities of the N links for the state s, from those of its representative"""
            for flip in (1, -1):
                t = tuple(flip*x for x in s)
                for r in range(N):
                    if t[r:] + t[:r] == canon(s):
                        return np.roll(prob[canon(s)], r)          # link k of s is link k-r of the representative
            raise RuntimeError
        # test of the map from a state to its representative: three states sampled directly
        rs = np.random.default_rng([55, N]); worst = 0.0
        for t in range(3):
            s = states[rs.integers(len(states))]
            c = work_sel((np.random.SeedSequence([56, N, t]), s, delta, 1_000_000))
            worst = max(worst, abs(c/c.sum() - selection(s)).max())
        print(' N = %d: selection probabilities of three states, sampled directly and taken from their representatives: max difference %.4f (statistical error %.4f)'
              % (N, worst, np.sqrt(0.1/1_000_000 + 0.1/runs)))
        assert worst < 6*np.sqrt(0.1/1_000_000 + 0.1/runs)
        P = np.zeros((len(states), len(states)))
        for s in states:
            p = selection(s); i = index[s]
            for k in range(N):
                k1 = (k+1) % N
                if s[k] != s[k1]:
                    t = list(s); t[k], t[k1] = t[k1], t[k]; P[i, index[tuple(t)]] += p[k]
                else:
                    P[i, i] += p[k]
        assert abs(P.sum(1) - 1).max() < 1e-12
        w, v = np.linalg.eig(P.T); st = np.real(v[:, np.argmax(w.real)]); st /= st.sum()
        E = np.array([sum(s[k]*s[(k+1) % N] for k in range(N)) for s in states])
        # the probabilities A and B of the two moves, and the Ising weights with exp(4J) = A/B
        fA = []; fB = []
        for s in states:
            p = selection(s)
            for k in range(N):
                a, b, c, d = s[k-1], s[k], s[(k+1) % N], s[(k+2) % N]
                if b != c and a == b and d == c: fA.append(p[k])
                if b != c and a != b and d != c: fB.append(p[k])
        J = 0.25*np.log(np.mean(fA)/np.mean(fB))
        fit = np.polyfit(E, np.log(st), 1); Jfit = -fit[0]
        dev = lambda j: abs(st/(np.exp(-j*E)/np.exp(-j*E).sum()) - 1).max()
        print('   delta = %.4f: %d states, %d classes; mean A/B-1 = %+.4f, J = log(A/B)/4 = %.4f'
              % (delta, len(states), len(reps), np.mean(fA)/np.mean(fB)-1, J))
        print('   stationary distribution: max/min = %.3f, max |w/w_uniform - 1| = %.3f ; fit log w = -J_fit sum_k s_k s_k+1 + const: J_fit = %.4f'
              % (st.max()/st.min(), abs(st*len(states) - 1).max(), Jfit))
        print('   max |w/w_Ising - 1| = %.4f with J_fit, %.4f with J = log(A/B)/4 ;  statistical error of the probabilities ~ %.4f'
              % (dev(Jfit), dev(J), np.sqrt(N/runs)))

def part6():
    print('\nPart 6. The amplitude of the noise in the units of the loop functional')
    print('  The vertices enter the loop functional as P_k = N F_k/(sqrt(2) L).  The displacements eps*eta_k add to the phase')
    print('  sum_k P_k.DeltaC_k a Gaussian variable of the variance N^2 eps^2 sum_k |DeltaC_k|^2/(2 L^2) = N eps^2 |C|^2/(2 L^2).')
    rng = np.random.default_rng(6); L = 1.0
    for N in (64, 1024):
        r = L/(2*np.pi); th = 2*np.pi*np.arange(N+1)/N                       # a circle of the length |C| = L
        C = np.stack([r*np.cos(th), r*np.sin(th), 0*th], 1); dC = C[1:] - C[:-1]
        eps = 0.3/np.sqrt(N)
        ph = np.concatenate([N*eps/(np.sqrt(2)*L)*(rng.standard_normal((4_000, N, 3))*dC[None]).sum((1, 2)) for i in range(20)])
        exact = N**2*eps**2*(dC**2).sum()/(2*L**2)
        print('  N = %4d, a circle |C| = L, eps = 0.3/sqrt(N): variance of the phase %.5f (sampled), %.5f (formula), N eps^2 |C|^2/(2L^2) = %.5f;'
              ' <exp(i phase)> = %.4f (sampled), exp(-N eps^2 |C|^2/(4L^2)) = %.4f'
              % (N, ph.var(), exact, N*eps**2/2, np.cos(ph).mean(), np.exp(-N*eps**2/4)))
        assert abs(ph.var()/exact - 1) < 0.02 and abs(exact/(N*eps**2/2) - 1) < 0.01
    print('  Thermal noise: this factor is the perimeter law exp(-m|C|), so eps = 2 L sqrt(m/(N|C|)), eps/l = (4L/xi) sqrt(m/|C|),')
    print('  and exp(-m|C|) = exp(-(xi|C|/(4L))^2 (eps/l)^2).  For |C| = L and xi = %g:' % XI)
    print('     eps/l      : ' + '  '.join('%6g' % r for r in (0.125, 0.25, 0.5, 1, 2, 4)))
    print('     exp(-m|C|) : ' + '  '.join('%6.3f' % np.exp(-(XI/4)**2*r*r) for r in (0.125, 0.25, 0.5, 1, 2, 4)))

if __name__ == '__main__':
    t0 = time.time()
    part1()
    with Pool(2) as pool:
        part2(pool); part3(pool); part4(pool); part5(pool)
    part6()
    print('\ntime %.0f s' % (time.time() - t0))


==> anc/stoch/check_noise_trigger_output.txt <==
Part 1. Identities on the Euler states
  |Re 2m_k| = |tan(delta/2)| for all k                     : max error 4.4e-15
  |2m_k|^2 = 2 tan^2(delta/2)                              : max error 5.7e-14
  Re (-1)^k G_k = R e(theta_k), theta_k = phi + delta S_k  : max error 2.2e-14
  link of the staggered polygon = -2 (-1)^k m_k            : max error 0.0e+00
  |J_k| = 2|sin(delta/2)| = 2cos(delta/2)|Re 2m_k| = sqrt2 cos(delta/2)|2m_k| : max error 1.2e-14
  J_k = -2 (2m_k.tau_k) tau_k,  m_{k+1} = m_k               : max error 2.0e-14

Part 2. The link with the smallest midpoint, F = G + eps*eta, eta isotropic Gaussian (three components);
        N x (frequency of selection), averaged over the classes of the links;  l = |tan(delta/2)|;
        chi2/dof: the test of equal frequencies of all the N links (1 +- sqrt(2/(N-1)) if they are equal)
 N = 64, delta = -0.2500, l = 0.1257, 4000000 samples
  eps/l = 0.125    opposite 0.9479 equal 1.0521, equal-opposite = +10.43% (+-0.10%) | A 0.9920 B 0.9022 A/B-1 = +0.0995 (+-0.0023) | r1 1.0028 r2 0.8945 | chi2/dof 340.18
  eps/l = 0.25     opposite 0.9588 equal 1.0412, equal-opposite = +8.24% (+-0.10%) | A 0.9960 B 0.9209 A/B-1 = +0.0815 (+-0.0022) | r1 1.0010 r2 0.9174 | chi2/dof 215.57
  eps/l = 0.5      opposite 0.9830 equal 1.0170, equal-opposite = +3.40% (+-0.10%) | A 1.0001 B 0.9674 A/B-1 = +0.0338 (+-0.0021) | r1 0.9975 r2 0.9669 | chi2/dof 36.79
  eps/l = 1        opposite 0.9948 equal 1.0052, equal-opposite = +1.03% (+-0.10%) | A 1.0003 B 0.9870 A/B-1 = +0.0134 (+-0.0020) | r1 1.0015 r2 0.9904 | chi2/dof 5.36
  eps/l = 2        opposite 0.9990 equal 1.0010, equal-opposite = +0.21% (+-0.10%) | A 0.9982 B 0.9994 A/B-1 = -0.0012 (+-0.0020) | r1 1.0008 r2 0.9974 | chi2/dof 1.15
  eps/l = 4        opposite 0.9998 equal 1.0002, equal-opposite = +0.05% (+-0.10%) | A 0.9990 B 1.0002 A/B-1 = -0.0011 (+-0.0020) | r1 0.9990 r2 1.0009 | chi2/dof 1.08
 N = 256, delta = -0.1250, l = 0.0626, 2000000 samples
  eps/l = 0.125    opposite 0.9713 equal 1.0287, equal-opposite = +5.75% (+-0.14%) | A 0.9993 B 0.9444 A/B-1 = +0.0581 (+-0.0030) | r1 1.0008 r2 0.9406 | chi2/dof 13.81
  eps/l = 0.25     opposite 0.9826 equal 1.0174, equal-opposite = +3.49% (+-0.14%) | A 0.9981 B 0.9680 A/B-1 = +0.0311 (+-0.0029) | r1 1.0005 r2 0.9636 | chi2/dof 5.96
  eps/l = 0.5      opposite 0.9948 equal 1.0052, equal-opposite = +1.04% (+-0.14%) | A 0.9978 B 0.9945 A/B-1 = +0.0032 (+-0.0028) | r1 0.9977 r2 0.9892 | chi2/dof 1.33
  eps/l = 1        opposite 0.9992 equal 1.0008, equal-opposite = +0.16% (+-0.14%) | A 1.0006 B 0.9989 A/B-1 = +0.0017 (+-0.0028) | r1 0.9989 r2 0.9984 | chi2/dof 1.07
  eps/l = 2        opposite 0.9998 equal 1.0002, equal-opposite = +0.05% (+-0.14%) | A 1.0020 B 0.9984 A/B-1 = +0.0036 (+-0.0028) | r1 0.9991 r2 0.9996 | chi2/dof 1.19
  eps/l = 4        opposite 0.9995 equal 1.0005, equal-opposite = +0.10% (+-0.14%) | A 1.0014 B 0.9977 A/B-1 = +0.0037 (+-0.0028) | r1 0.9972 r2 1.0015 | chi2/dof 0.94
 N = 1024, delta = -0.0625, l = 0.0313, 2000000 samples
  eps/l = 0.125    opposite 0.9831 equal 1.0169, equal-opposite = +3.37% (+-0.14%) | A 0.9991 B 0.9697 A/B-1 = +0.0304 (+-0.0029) | r1 1.0005 r2 0.9633 | chi2/dof 2.17
  eps/l = 0.25     opposite 0.9932 equal 1.0068, equal-opposite = +1.37% (+-0.14%) | A 0.9972 B 0.9890 A/B-1 = +0.0083 (+-0.0029) | r1 1.0008 r2 0.9856 | chi2/dof 1.11
  eps/l = 0.5      opposite 0.9990 equal 1.0010, equal-opposite = +0.21% (+-0.14%) | A 1.0000 B 0.9984 A/B-1 = +0.0016 (+-0.0028) | r1 0.9994 r2 0.9980 | chi2/dof 1.01
  eps/l = 1        opposite 0.9999 equal 1.0001, equal-opposite = +0.02% (+-0.14%) | A 1.0003 B 0.9998 A/B-1 = +0.0005 (+-0.0028) | r1 0.9986 r2 1.0009 | chi2/dof 1.04

Part 3. The limit eps -> 0 at fixed N: the link with the smallest n_k.(eta_k+eta_{k+1}), n_k = Re 2m_k / l
  <X_k X_{k+1}> = n_k.n_{k+1}: opposite spins 1.000000, equal spins -0.968912 (-cos delta = -0.968912); <X_k^2> = 2
  N = 64           opposite 0.9455 equal 1.0545, equal-opposite = +10.90% (+-0.10%) | A 0.9949 B 0.8970 A/B-1 = +0.1092 (+-0.0023) | r1 1.0022 r2 0.8879 | chi2/dof 373.16
  N = 256          opposite 0.9710 equal 1.0290, equal-opposite = +5.80% (+-0.10%) | A 0.9995 B 0.9431 A/B-1 = +0.0599 (+-0.0022) | r1 1.0023 r2 0.9392 | chi2/dof 27.77
  N = 1024         opposite 0.9832 equal 1.0168, equal-opposite = +3.35% (+-0.14%) | A 1.0000 B 0.9675 A/B-1 = +0.0336 (+-0.0029) | r1 1.0015 r2 0.9639 | chi2/dof 2.16
  N = 4096         opposite 0.9896 equal 1.0104, equal-opposite = +2.07% (+-0.14%) | A 1.0002 B 0.9776 A/B-1 = +0.0232 (+-0.0029) | r1 1.0011 r2 0.9797 | chi2/dof 1.10
  A/B-1 at N = [64, 256, 1024, 4096]: [0.1092 0.0599 0.0336 0.0232]
  estimate from the Gaussian tail, Phi(-z_N/sqrt3):  [0.1068 0.0623 0.0369 0.022 ]
  ratios of the consecutive values (N -> 4N): [0.548 0.562 0.689] ;  4^(-1/3) = 0.630
  fit A/B-1 = c N^(-a): a = 0.38, c = 0.50

Part 4. Other distributions of the noise (independent components of unit variance), N = 64, 4 000 000 samples
  cube, eps/l = 4  opposite 0.9997 equal 1.0003, equal-opposite = +0.06% (+-0.10%) | A 1.0011 B 1.0007 A/B-1 = +0.0004 (+-0.0020) | r1 0.9996 r2 0.9973 | chi2/dof 1.26
  laplace, eps/l = 4 opposite 0.9991 equal 1.0009, equal-opposite = +0.18% (+-0.10%) | A 0.9998 B 0.9956 A/B-1 = +0.0042 (+-0.0020) | r1 0.9996 r2 1.0013 | chi2/dof 0.98
  skew, eps/l = 4  opposite 0.9999 equal 1.0001, equal-opposite = +0.01% (+-0.10%) | A 0.9466 B 1.0429 A/B-1 = -0.0923 (+-0.0018) | r1 1.0079 r2 1.0023 | chi2/dof 1223.72
  skew, eps/l = 16 opposite 1.0004 equal 0.9996, equal-opposite = -0.08% (+-0.10%) | A 0.9877 B 1.0116 A/B-1 = -0.0236 (+-0.0020) | r1 1.0001 r2 1.0022 | chi2/dof 77.48

Part 5. The chain with this rule in the limit eps -> 0, complete state space: stationary distribution
 N = 8: selection probabilities of three states, sampled directly and taken from their representatives: max difference 0.0011 (statistical error 0.0004)
   delta = -0.7071: 70 states, 7 classes; mean A/B-1 = +0.1451, J = log(A/B)/4 = 0.0339
   stationary distribution: max/min = 1.545, max |w/w_uniform - 1| = 0.233 ; fit log w = -J_fit sum_k s_k s_k+1 + const: J_fit = 0.0380
   max |w/w_Ising - 1| = 0.0447 with J_fit, 0.0459 with J = log(A/B)/4 ;  statistical error of the probabilities ~ 0.0014
 N = 10: selection probabilities of three states, sampled directly and taken from their representatives: max difference 0.0009 (statistical error 0.0004)
   delta = -0.6325: 252 states, 15 classes; mean A/B-1 = +0.1586, J = log(A/B)/4 = 0.0368
   stationary distribution: max/min = 1.908, max |w/w_uniform - 1| = 0.359 ; fit log w = -J_fit sum_k s_k s_k+1 + const: J_fit = 0.0416
   max |w/w_Ising - 1| = 0.0528 with J_fit, 0.0685 with J = log(A/B)/4 ;  statistical error of the probabilities ~ 0.0022
 N = 12: selection probabilities of three states, sampled directly and taken from their representatives: max difference 0.0009 (statistical error 0.0004)
   delta = -0.5774: 924 states, 44 classes; mean A/B-1 = +0.1613, J = log(A/B)/4 = 0.0374
   stationary distribution: max/min = 2.263, max |w/w_uniform - 1| = 0.476 ; fit log w = -J_fit sum_k s_k s_k+1 + const: J_fit = 0.0418
   max |w/w_Ising - 1| = 0.0674 with J_fit, 0.0760 with J = log(A/B)/4 ;  statistical error of the probabilities ~ 0.0024

Part 6. The amplitude of the noise in the units of the loop functional
  The vertices enter the loop functional as P_k = N F_k/(sqrt(2) L).  The displacements eps*eta_k add to the phase
  sum_k P_k.DeltaC_k a Gaussian variable of the variance N^2 eps^2 sum_k |DeltaC_k|^2/(2 L^2) = N eps^2 |C|^2/(2 L^2).
  N =   64, a circle |C| = L, eps = 0.3/sqrt(N): variance of the phase 0.04475 (sampled), 0.04496 (formula), N eps^2 |C|^2/(2L^2) = 0.04500; <exp(i phase)> = 0.9779 (sampled), exp(-N eps^2 |C|^2/(4L^2)) = 0.9778
  N = 1024, a circle |C| = L, eps = 0.3/sqrt(N): variance of the phase 0.04503 (sampled), 0.04500 (formula), N eps^2 |C|^2/(2L^2) = 0.04500; <exp(i phase)> = 0.9777 (sampled), exp(-N eps^2 |C|^2/(4L^2)) = 0.9778
  Thermal noise: this factor is the perimeter law exp(-m|C|), so eps = 2 L sqrt(m/(N|C|)), eps/l = (4L/xi) sqrt(m/|C|),
  and exp(-m|C|) = exp(-(xi|C|/(4L))^2 (eps/l)^2).  For |C| = L and xi = 2:
     eps/l      :  0.125    0.25     0.5       1       2       4
     exp(-m|C|) :  0.996   0.984   0.939   0.779   0.368   0.018

time 490 s


==> anc/stoch/check_output.txt <==
===== check_singular_and_exchange.py
zero winding N=6: |rho|=1.3e-16 |K_fd|=3.9e-12 |K_formula|=0.0e+00
zero winding N=8: |rho|=2.9e-17 |K_fd|=8.2e-12 |K_formula|=5.6e-17
zero winding N=12: |rho|=4.4e-17 |K_fd|=1.7e-12 |K_formula|=1.4e-17
zero winding N=16: |rho|=1.8e-16 |K_fd|=8.6e-11 |K_formula|=4.4e-16
winding 2, N=6: |K_fd-K_formula|=6.7e-11 |K|=5.20
winding 2, N=8: closure 1.8e-15 |K_fd-K_formula|=7.6e-11 |K|=5.20 rank 2
zigzag form: max|f_k-R(-1)^k e(theta_k)|=5.9e-16
midpoint form: 4.4e-16
k=0 sigma=+1: |dF_{k+1}-formula|=1.2e-16 others 0.0e+00 |dm_k-dF/2|=6.2e-17 |dm_{k+1}-dF/2|=6.2e-17
===== check_bridge.py
G_{k+2}=G_k: 0.0  m.G: 1.0408340855860843e-17 3.469446951953614e-18  m^2: 1.0408340855860843e-17 3.469446951953614e-18  m1.m2 (distinct null lines if nonzero): 0.040522043076251735
max |rhs|,|Xi|,|K| along both rays: 5.6e-17
endpoints: ray1 tau=1 is state sigma: 2.8e-17 ; ray2 tau=1 is state sigma': 0.0e+00
Hermitian length 0.83996  4sqrt2|B|=0.83996  sqrt2*xi/sqrt(N)=0.81650 ; direct jump |Delta F|=0.56936
normal component of F_{k+1}/(iB) at tau=0,0.5,1: [np.float64(-1.0), np.float64(0.0), np.float64(1.0)]
===== check_markov.py
symmetric exchange (rate 1 per bond):
 N= 6 states=   20 sym=0e+00 components=1 gap=1.000000 2(1-cos(2pi/N))=1.000000
 N= 8 states=   70 sym=0e+00 components=1 gap=0.585786 2(1-cos(2pi/N))=0.585786
 N=10 states=  252 sym=0e+00 components=1 gap=0.381966 2(1-cos(2pi/N))=0.381966
 N=12 states=  924 sym=0e+00 components=1 gap=0.267949 2(1-cos(2pi/N))=0.267949
 N=14 states= 3432 sym=0e+00 components=1 gap=0.198062 2(1-cos(2pi/N))=0.198062
entropy, N=12, start ++++++------  log C=6.828712
  s=  0.0 S=0.000000  deficit=6.829e+00  deficit*exp(2 gap s)=6.8287
  s=  0.1 S=0.682310  deficit=6.146e+00  deficit*exp(2 gap s)=6.4848
  s=  0.3 S=1.490870  deficit=5.338e+00  deficit*exp(2 gap s)=6.2688
  s=  1.0 S=3.295069  deficit=3.534e+00  deficit*exp(2 gap s)=6.0389
  s=  2.0 S=4.857840  deficit=1.971e+00  deficit*exp(2 gap s)=5.7562
  s=  4.0 S=6.218593  deficit=6.101e-01  deficit*exp(2 gap s)=5.2043
  s=  8.0 S=6.763957  deficit=6.476e-02  deficit*exp(2 gap s)=4.7117
  s= 16.0 S=6.827849  deficit=8.630e-04  deficit*exp(2 gap s)=4.5688
  s= 32.0 S=6.828712  deficit=1.627e-07  deficit*exp(2 gap s)=4.5614
  monotone on 2001 points: True
asymmetric p=1 q=0.3 N=10: |Q 1|=8.9e-16 (uniform stationary), second eigenvalue -0.2669+0.0000i, entropy monotone: True, final deficit -1.7e-13
asymmetric p=2 q=0.5 N=10: |Q 1|=0.0e+00 (uniform stationary), second eigenvalue -0.5213+0.0000i, entropy monotone: True, final deficit -2.4e-13
arc negations, rate 1 per arc: gap
 N=8  lmax=2: 0.5858  lmax=4: 2.0834  lmax=6: 3.6494  lmax=6: 3.6494
 N=10  lmax=2: 0.3820  lmax=4: 2.0497  lmax=6: 3.3169  lmax=8: 4.6767
 N=12  lmax=2: 0.2679  lmax=4: 1.4946  lmax=6: 3.1926  lmax=10: 5.6942
 N=14  lmax=2: 0.1981  lmax=4: 1.1283  lmax=6: 3.1563  lmax=12: 6.7735


==> anc/stoch/check_residual.py <==
# Remark 6.6 & Proposition 7.9 of the main text:
#   r_k = dF_k/ds + dF_{k+1}/ds - rho_k(F) .
# (1) Direct planar mirror chord (6.14), travelled at constant speed in time Ds (xi = 2, Ds = 1):
#     exact closed-form rho_k, rho_{k+1} and |rho_k|^2 (6.15);
#     |r_k| ~ 2|sin(delta/2)|/Ds ~ xi/(sqrt N Ds) (smaller by sqrt2 than the null-ray bridge 4 sqrt2 |B|/Ds);
#     L2 distortion int sum_j |r_j|^2 ds attains to the leading order the bound 8 sin^2(delta/2)/Ds of (6.16) (half that of the bridge).
# (2) Motion of beta along the line of Euler states: |d m_k/d beta|^2 = 1/(8 cos^4(delta/2)) + B^2 Sbar_k^2;
#     reflected discrete shifts T_+, T_- of step Delta_beta on I_N = [a, b]: exact symmetry, cosine eigenvalues,
#     monotone entropy growth, and single-trajectory equidistribution.
# (3) Remark 6.7: exact solution with one moving vertex, F_{k+1} = alpha G_k + nu n, alpha' = (1+alpha)/2, nu' = nu(1+alpha)/4.
import numpy as np
from mle_core import geom, rhs_mid, euler
from scipy.integrate import solve_ivp

def rho(F): return 2 * rhs_mid(F)
def herm(v): return np.sqrt((abs(v)**2).sum(-1))
def state(N, delta, seed=None, sig=None, phi=0.3):
    if sig is None:
        r = np.random.default_rng(seed); sig = np.array([1, -1] * (N // 2)); r.shuffle(sig)
    beta = np.pi + delta
    return euler(N, beta / (2 * np.pi), 1, sig, phi), np.array(sig)

Ds = 1.0; xi = 2.0
print('(1) direct planar mirror chord vs fixed-point bridge, travel time Ds = 1, xi = 2')
for N in (64, 256, 1024, 4096, 16384):
    delta = -xi / np.sqrt(N); G, sig = state(N, delta, 5); B = -0.5 * np.tan(delta / 2)
    k = [i for i in range(N - 2) if sig[i] != sig[i + 1]][N // 8]
    s2 = sig.copy(); s2[k], s2[k + 1] = s2[k + 1], s2[k]; G2, _ = state(N, delta, sig=s2)
    m1 = (G[k] + G[k + 1]) / 2; m2 = (G2[k] + G2[k + 1]) / 2
    us = np.linspace(-1.0, 1.0, 101); ds = 0.5 * Ds * (us[1] - us[0])
    dF_kp1 = (G2[k + 1] - G[k + 1]) / Ds
    rmax = 0.0; rhomax = 0.0; others = 0.0; rhs_err = 0.0; norm_err = 0.0; l2_chord = 0.0
    for idx, u in enumerate(us):
        F = G.copy(); F[k + 1] = 0.5 * (1 - u) * G[k + 1] + 0.5 * (1 + u) * G2[k + 1]
        dF = np.zeros_like(F); dF[k + 1] = dF_kp1
        rh = rho(F); res = dF + np.roll(dF, -1, axis=0) - rh; a = herm(res)
        rmax = max(rmax, a[k], a[k + 1])
        others = max(others, np.delete(a, [k, k + 1]).max())
        rhomax = max(rhomax, herm(rh[k]), herm(rh[k + 1]))
        eta = (1 - u**2) * np.sin(delta / 2)**2
        mk_u = 0.5 * (1 - u) * m1 + 0.5 * (1 + u) * m2
        dk_u = F[k + 1] - G[k]
        rk_ex = eta * mk_u - 0.5 * eta * (1 - 0.5j / (1 - eta)) * dk_u
        rkp1_ex = eta * mk_u - 0.5 * eta * (1 + 0.5j / (1 - eta)) * dk_u
        rhs_err = max(rhs_err, herm(rh[k] - rk_ex), herm(rh[k + 1] - rkp1_ex))
        norm_sq_ex = eta**2 * (2 * B**2 + 0.25 + 1.0 / (16.0 * (1.0 - eta)))
        norm_err = max(norm_err, abs(herm(rh[k])**2 - norm_sq_ex))
        w = 0.5 if idx in (0, len(us) - 1) else 1.0
        l2_chord += w * (a[k]**2 + a[k + 1]**2) * ds
    sd = abs(np.sin(delta / 2)); r_bridge = 4 * np.sqrt(2) * abs(B) / Ds
    l2_bound = 8 * sd**2 / Ds; l2_bridge = 2 * r_bridge**2 * Ds
    print(' N=%5d: chord |r_k|=%.5f (2|sin(d/2)|/Ds=%.5f ; bridge=%.5f) ; |r_k|/|G_k|=%.5f (2 xi/sqrt N=%.5f ; bridge=%.5f)'
          % (N, rmax, 2 * sd / Ds, r_bridge, rmax / herm(G[k]), 2 * xi / np.sqrt(N), r_bridge / herm(G[k])))
    print('          |r_k|/|m_k|=%.4f ; max|rho_k|=%.2e (formula err %.1e, norm^2 err %.1e, other sides %.0e) ; L2/bound=%.6f (bridge/bound=%.4f)'
          % (rmax / herm(m1), rhomax, rhs_err, norm_err, others, l2_chord / l2_bound, l2_bridge / l2_bound))

print('(2) motion of beta and reflected discrete shifts T_+, T_- on I_N = [a, b]')
for N in (64, 1024, 16384):
    delta = -xi / np.sqrt(N); G, sig = state(N, delta, 5); h = 1e-6
    dm = (geom(state(N, delta + h, sig=sig)[0])[0] - geom(state(N, delta - h, sig=sig)[0])[0]) / (2 * h)
    S = np.concatenate([[0], np.cumsum(sig)[:-1]]); Sb = S + sig / 2; B = 0.5 / np.tan((np.pi + delta) / 2)
    pred = np.sqrt(1 / (8 * np.cos(delta / 2)**4) + B**2 * Sb**2)
    dbeta = 1.0 / np.sqrt(N)
    print(' N=%5d: max||dm_k/dbeta| - formula|=%.1e ; |dm_k/dbeta| in [%.3f, %.3f] ; step dbeta=N^{-1/2} gives max|r_k|/|G_k|=%.5f'
          % (N, abs(herm(dm) - pred).max(), herm(dm).min(), herm(dm).max(), (2 * herm(dm).max() * dbeta / Ds) / herm(G[0])))

a_end, b_end = 2 * np.pi / 64, 2 * np.pi * (1 - 1 / 64)
L_int = b_end - a_end; dbeta_irr = L_int / (4 * np.sqrt(2))
def T_p(x): y = x + dbeta_irr; return np.where(y <= b_end, y, 2 * b_end - y)
def T_m(x): y = x - dbeta_irr; return np.where(y >= a_end, y, 2 * a_end - y)
gl_x, gl_w = np.polynomial.legendre.leggauss(64)
cuts = [a_end, a_end + dbeta_irr, b_end - dbeta_irr, b_end]
def quad_pw(fn):
    return sum(np.sum(0.5 * (p1 - p0) * gl_w * fn(0.5 * (p0 + p1) + 0.5 * (p1 - p0) * gl_x)) for p0, p1 in zip(cuts[:-1], cuts[1:]))
f_t = lambda x: np.exp(0.3 * x) * np.sin(1.9 * x) + 0.4 * x**2
g_t = lambda x: np.cos(2.1 * x - 0.3) + 0.7 * x
sym_err = abs(quad_pw(lambda x: f_t(x) * 0.5 * (g_t(T_p(x)) + g_t(T_m(x)))) - quad_pw(lambda x: 0.5 * (f_t(T_p(x)) + f_t(T_m(x))) * g_t(x)))
eig_err = max(np.sqrt(quad_pw(lambda x, m=m: (0.5 * (np.cos(np.pi * m * (T_p(x) - a_end) / L_int) + np.cos(np.pi * m * (T_m(x) - a_end) / L_int))
              - np.cos(np.pi * m * dbeta_irr / L_int) * np.cos(np.pi * m * (x - a_end) / L_int))**2)) for m in range(8))
rng_b = np.random.default_rng(11); x_cur = 1.1; nsteps = 400000; xs = np.empty(nsteps)
choices = rng_b.integers(0, 2, size=nsteps)
for i, ch in enumerate(choices):
    x_cur = float(T_p(x_cur)) if ch == 0 else float(T_m(x_cur))
    xs[i] = x_cur
hist, _ = np.histogram(xs, bins=20, range=(a_end, b_end), density=True)
print(' reflected beta shifts on I_64: symmetry err %.1e ; cosine eig err (m<=7) %.1e ; 4e5-step trajectory bin rms vs 1/|I_N|: %.4f'
      % (sym_err, eig_err, np.sqrt(np.mean((hist * L_int - 1.0)**2))))

print('(3) the exact solution with one moving vertex')
N = 12; delta = -0.4; G, sig = state(N, delta, 2); k = [i for i in range(N - 2) if sig[i] != sig[i + 1]][1]
n = G[k] + G[k + 1]; print(' n = 2 m_k: n.n = %.1e, n.G_k = %.1e, G_{k+2} - G_k = %.1e' % (abs(n @ n), abs(n @ G[k]), abs(G[k + 2] - G[k]).max()))
eps0 = 1e-3
def f(s, y):
    F = G.copy(); F[k + 1] = y[:3] + 1j * y[3:]; r = rho(F)
    assert abs(r[k] - r[k + 1]).max() < 1e-9 and np.delete(abs(r).max(1), [k, k + 1]).max() < 1e-9
    return np.concatenate([r[k].real, r[k].imag])
F0 = (-1 + eps0) * G[k] + n; sol = solve_ivp(f, (0, 12), np.concatenate([F0.real, F0.imag]), rtol=1e-11, atol=1e-13, dense_output=True)
for s in (0, 2, 4, 8, 12):
    y = sol.sol(s); F = y[:3] + 1j * y[3:]; alpha = 4 * (F @ G[k]); nu = np.vdot(n, F - alpha * G[k]) / np.vdot(n, n); epsth = eps0 * np.exp(s / 2)
    print(' s=%4.1f: 1+alpha = %.6e (eps0 e^{s/2} = %.6e) ; nu = %.6f (exp((1+alpha-eps0)/2) = %.6f) ; |F - alpha G_k - nu n| = %.1e'
          % (s, (1 + alpha).real, epsth, nu.real, np.exp((epsth - eps0) / 2), herm(F - alpha * G[k] - nu * n)))


==> anc/stoch/check_residual_output.txt <==
(1) direct planar mirror chord vs fixed-point bridge, travel time Ds = 1, xi = 2
 N=   64: chord |r_k|=0.24951 (2|sin(d/2)|/Ds=0.24935 ; bridge=0.35541) ; |r_k|/|G_k|=0.49131 (2 xi/sqrt N=0.50000 ; bridge=0.69985)
          |r_k|/|m_k|=2.8081 ; max|rho_k|=8.81e-03 (formula err 6.0e-17, norm^2 err 8.0e-19, other sides 4e-17) ; L2/bound=1.000666 (bridge/bound=2.0316)
 N=  256: chord |r_k|=0.12494 (2|sin(d/2)|/Ds=0.12492 ; bridge=0.17701) ; |r_k|/|G_k|=0.24890 (2 xi/sqrt N=0.25000 ; bridge=0.35264)
          |r_k|/|m_k|=2.8233 ; max|rho_k|=2.19e-03 (formula err 5.4e-17, norm^2 err 1.9e-19, other sides 3e-17) ; L2/bound=1.000164 (bridge/bound=2.0078)
 N= 1024: chord |r_k|=0.06249 (2|sin(d/2)|/Ds=0.06249 ; bridge=0.08842) ; |r_k|/|G_k|=0.12486 (2 xi/sqrt N=0.12500 ; bridge=0.17666)
          |r_k|/|m_k|=2.8272 ; max|rho_k|=5.46e-04 (formula err 6.8e-17, norm^2 err 5.7e-20, other sides 8e-17) ; L2/bound=1.000041 (bridge/bound=2.0020)
 N= 4096: chord |r_k|=0.03125 (2|sin(d/2)|/Ds=0.03125 ; bridge=0.04420) ; |r_k|/|G_k|=0.06248 (2 xi/sqrt N=0.06250 ; bridge=0.08837)
          |r_k|/|m_k|=2.8281 ; max|rho_k|=1.36e-04 (formula err 7.7e-17, norm^2 err 1.7e-20, other sides 7e-17) ; L2/bound=1.000010 (bridge/bound=2.0005)
 N=16384: chord |r_k|=0.01562 (2|sin(d/2)|/Ds=0.01562 ; bridge=0.02210) ; |r_k|/|G_k|=0.03125 (2 xi/sqrt N=0.03125 ; bridge=0.04419)
          |r_k|/|m_k|=2.8283 ; max|rho_k|=3.41e-05 (formula err 5.5e-17, norm^2 err 2.9e-21, other sides 1e-16) ; L2/bound=1.000003 (bridge/bound=2.0001)
(2) motion of beta and reflected discrete shifts T_+, T_- on I_N = [a, b]
 N=   64: max||dm_k/dbeta| - formula|=2.8e-10 ; |dm_k/dbeta| in [0.361, 0.498] ; step dbeta=N^{-1/2} gives max|r_k|/|G_k|=0.24535
 N= 1024: max||dm_k/dbeta| - formula|=9.3e-10 ; |dm_k/dbeta| in [0.354, 0.488] ; step dbeta=N^{-1/2} gives max|r_k|/|G_k|=0.06094
 N=16384: max||dm_k/dbeta| - formula|=5.0e-09 ; |dm_k/dbeta| in [0.354, 0.620] ; step dbeta=N^{-1/2} gives max|r_k|/|G_k|=0.01939
 reflected beta shifts on I_64: symmetry err 2.8e-14 ; cosine eig err (m<=7) 2.0e-15 ; 4e5-step trajectory bin rms vs 1/|I_N|: 0.0585
(3) the exact solution with one moving vertex
 n = 2 m_k: n.n = 2.8e-17, n.G_k = 4.2e-17, G_{k+2} - G_k = 0.0e+00
 s= 0.0: 1+alpha = 1.000000e-03 (eps0 e^{s/2} = 1.000000e-03) ; nu = 1.000000 (exp((1+alpha-eps0)/2) = 1.000000) ; |F - alpha G_k - nu n| = 0.0e+00
 s= 2.0: 1+alpha = 2.718282e-03 (eps0 e^{s/2} = 2.718282e-03) ; nu = 1.000860 (exp((1+alpha-eps0)/2) = 1.000860) ; |F - alpha G_k - nu n| = 6.9e-18
 s= 4.0: 1+alpha = 7.389056e-03 (eps0 e^{s/2} = 7.389056e-03) ; nu = 1.003200 (exp((1+alpha-eps0)/2) = 1.003200) ; |F - alpha G_k - nu n| = 4.4e-17
 s= 8.0: 1+alpha = 5.459815e-02 (eps0 e^{s/2} = 5.459815e-02) ; nu = 1.027161 (exp((1+alpha-eps0)/2) = 1.027161) ; |F - alpha G_k - nu n| = 4.2e-17
 s=12.0: 1+alpha = 4.034288e-01 (eps0 e^{s/2} = 4.034288e-01) ; nu = 1.222887 (exp((1+alpha-eps0)/2) = 1.222887) ; |F - alpha G_k - nu n| = 9.3e-17


==> anc/stoch/check_rigidity.py <==
# Proposition 6.2 of the main text: no solution of the MLE moves along its fixed points.
# (1) the alternating shift F_k -> F_k + (-1)^k W, the zero mode of the time derivative term, leaves every midpoint in place,
#     while an exchange of two neighbouring spins moves two midpoints by |sin(delta/2)|;
# (2) on the shifted polygon the right side of the MLE (2.19) is, exactly (Eq. 6.5),
#        rho_k = 4[(-1)^k delta_k.W - W^2] m_k - 2(-1)^k (m_k.W) delta'_k + 4i (m_k.W)^2 delta'_k/delta'_k^2 ,
#        delta'_k = delta_k - 2(-1)^k W ;
# (3) to the first order it vanishes on every side only if W.G_k = 0 for all k: singular values of W -> rho^(1) and of the vertices;
# (4) all the zeros of rho(G + (-1)^k W) in W, from 400 random complex starting points: W = 0 only, if the running spin takes
#     at least four values; one more isolated zero if it takes three; a line of zeros for the sequence +-+-...
import numpy as np
from mle_core import geom, rhs_mid, euler
from scipy.optimize import least_squares
rng=np.random.default_rng(0)
def rho(F): return 2*rhs_mid(F)                      # right side of (2.19)
def bil(a,b): return (a*b).sum(-1)
def state(N,delta,seed=None,sig=None,phi=0.3):
    if sig is None:
        r=np.random.default_rng(seed); sig=np.array([1,-1]*(N//2)); r.shuffle(sig)
    beta=np.pi+delta; return euler(N,beta/(2*np.pi),1,sig,phi),np.array(sig)
def levels(sig):
    S=np.concatenate([[0],np.cumsum(sig)[:-1]]); return len(set(S))
print('(1)-(3)')
for N,delta,seed in ((8,-0.5,1),(12,-0.3,2),(32,-2/np.sqrt(32),3),(128,-2/np.sqrt(128),4)):
    G,sig=state(N,delta,seed); m,d=geom(G); sgn=(-1.0)**np.arange(N)
    W=0.5*(rng.normal(size=3)+1j*rng.normal(size=3)); F=G+sgn[:,None]*W; m2,d2=geom(F)
    k=[i for i in range(N-1) if sig[i]!=sig[i+1]][0]; s2=sig.copy(); s2[k],s2[k+1]=s2[k+1],s2[k]
    G2,_=state(N,delta,sig=s2); dm=np.linalg.norm(geom(G2)[0]-m,axis=1)
    mW=bil(m,W); pred=4*(sgn*bil(d,W)-W@W)[:,None]*m-2*(sgn*mW)[:,None]*d2+4j*(mW**2/bil(d2,d2))[:,None]*d2
    C=np.zeros((3*N,3),complex)
    for a in range(3):
        ea=np.zeros(3); ea[a]=1; C[:,a]=(4*(sgn*bil(d,ea))[:,None]*m-2*(sgn*bil(m,ea))[:,None]*d).ravel()
    print(' N=%3d delta=%+.3f, %d values of S_k: (1) midpoint shift under the alternating mode %.1e ; the exchange moves %d midpoints by %.4f (|sin(delta/2)| = %.4f)'
          %(N,delta,levels(sig),abs(m2-m).max(),(dm>1e-12).sum(),dm.max(),abs(np.sin(delta/2))))
    print('       (2) max|rho - Eq.(6.5)| = %.1e at |W| = %.2f (max|rho| = %.2f) ; (3) singular values of W -> rho^(1): %s ; of the vertices: %s'
          %(abs(rho(F)-pred).max(),np.linalg.norm(W),abs(rho(F)).max(),np.round(np.linalg.svd(C,compute_uv=False),3),np.round(np.linalg.svd(G,compute_uv=False),3)))
print('(4) zeros of rho(G + (-1)^k W) in W, 400 random complex starts each')
def zeros(G,nstart=400,scale=1.5):
    sgn=(-1.0)**np.arange(len(G))
    def res(x):
        r=rho(G+sgn[:,None]*(x[:3]+1j*x[3:])).ravel(); return np.concatenate([r.real,r.imag])
    found=[]
    for i in range(nstart):
        s=least_squares(res,scale*rng.normal(size=6),xtol=1e-14,ftol=1e-14,gtol=1e-14)
        if np.sqrt(2*s.cost)<1e-9:
            W=s.x[:3]+1j*s.x[3:]
            if not any(abs(W-w).max()<1e-6 for w in found): found.append(W)
    return found
cases=((8,-0.5,None,1,'random'),(12,-0.4,None,2,'random'),(32,-0.35,None,3,'random'),(6,-0.5,[1,1,1,-1,-1,-1],0,'+++---'),
       (8,-0.5,[1,1,-1,-1,1,1,-1,-1],0,'++--++--'),(8,-0.5,[1,-1]*4,0,'+-+-+-+-'))
for N,delta,sig,seed,name in cases:
    G,sg=state(N,delta,seed=seed,sig=sig); Z=zeros(G); nz=sorted(np.linalg.norm(np.array(Z),axis=1))
    print(' N=%2d %-9s %d values of S_k: %s'%(N,name,levels(sg),('%d zero(s), |W| = %s'%(len(Z),np.round(nz,6))) if len(Z)<8 else 'a continuum of zeros (%d different ones found)'%len(Z)))
    if name=='+-+-+-+-':
        m,d=geom(G); m0=m[0]; e0=-d[0]; W=np.array(Z); dist=[]
        for w in W:                                    # two lines: W = t m_0 and W = -e_0 + t m_0 (the polygon shifted by one step)
            dist.append(min(np.linalg.norm(x-(x@m0.conj())/(m0@m0.conj())*m0) for x in (w,w+e0)))
        print('     all of them on the two lines W = t m_0 and W = -e_0 + t m_0, e_0 = -delta_0: max distance %.1e'%max(dist))


==> anc/stoch/check_rigidity_output.txt <==
(1)-(3)
 N=  8 delta=-0.500, 4 values of S_k: (1) midpoint shift under the alternating mode 2.8e-17 ; the exchange moves 2 midpoints by 0.2474 (|sin(delta/2)| = 0.2474)
       (2) max|rho - Eq.(6.5)| = 1.1e-16 at |W| = 0.47 (max|rho| = 0.22) ; (3) singular values of W -> rho^(1): [1.898 1.08  0.668] ; of the vertices: [1.307 0.657 0.347]
 N= 12 delta=-0.300, 4 values of S_k: (1) midpoint shift under the alternating mode 8.3e-17 ; the exchange moves 2 midpoints by 0.1494 (|sin(delta/2)| = 0.1494)
       (2) max|rho - Eq.(6.5)| = 3.1e-16 at |W| = 1.13 (max|rho| = 0.63) ; (3) singular values of W -> rho^(1): [1.443 0.656 0.479] ; of the vertices: [1.682 0.492 0.257]
 N= 32 delta=-0.354, 7 values of S_k: (1) midpoint shift under the alternating mode 5.6e-17 ; the exchange moves 2 midpoints by 0.1759 (|sin(delta/2)| = 0.1759)
       (2) max|rho - Eq.(6.5)| = 3.2e-16 at |W| = 1.41 (max|rho| = 0.51) ; (3) singular values of W -> rho^(1): [2.557 1.63  1.008] ; of the vertices: [2.496 1.424 0.505]
 N=128 delta=-0.177, 12 values of S_k: (1) midpoint shift under the alternating mode 5.6e-17 ; the exchange moves 2 midpoints by 0.0883 (|sin(delta/2)| = 0.0883)
       (2) max|rho - Eq.(6.5)| = 2.9e-16 at |W| = 0.96 (max|rho| = 0.18) ; (3) singular values of W -> rho^(1): [2.582 1.543 1.002] ; of the vertices: [5.08  2.539 0.501]
(4) zeros of rho(G + (-1)^k W) in W, 400 random complex starts each
 N= 8 random    4 values of S_k: 1 zero(s), |W| = [0.]
 N=12 random    4 values of S_k: 1 zero(s), |W| = [0.]
 N=32 random    7 values of S_k: 1 zero(s), |W| = [0.]
 N= 6 +++---    4 values of S_k: 1 zero(s), |W| = [0.]
 N= 8 ++--++--  3 values of S_k: 2 zero(s), |W| = [0.       1.063202]
 N= 8 +-+-+-+-  2 values of S_k: a continuum of zeros (57 different ones found)
     all of them on the two lines W = t m_0 and W = -e_0 + t m_0, e_0 = -delta_0: max distance 4.9e-12


==> anc/stoch/check_rotation.py <==
"""
Quenched or annealed global rotation (Sec. 7.4): how the orientation of the polygon is randomized, and how fast.

An Euler state has a spin sequence, a turning angle beta = pi + delta, and an orientation in O(3): a rotation in the plane of the
polygon (the mean slow angle Theta = (1/N) sum_k theta_k) and the direction of the normal n of this plane.

Part 1.  The rotation in the plane is produced by the exchanges of the model.  An exchange of sigma_k = -sigma_{k+1} turns the vertex
  k+1 by -2 delta sigma_k, so Theta changes by -2 delta sigma_k/N.  On a ring the bonds +- and -+ are equally numerous, so Theta is
  a martingale, and in the stationary state, where a bond joins opposite spins with the probability N/(2(N-1)),
        < (Theta_n - Theta_0)^2 > = 2 delta^2 n/(N(N-1)) ~ 2 xi^2 n/N^3            (exact)
  after n steps of the chain: xi^2/(2 pi^2) at the relaxation time n_rel = N^3/(4 pi^2) of the slowest harmonic of the spins.

Part 2.  The plane.  Neither move of the model tilts it (checked).  A thermal displacement eps*eta_k of the vertices contains a rigid
  rotation, the vector omega that minimizes sum_k |eps eta_k - omega x f_k|^2:
        omega = eps I^{-1} sum_k f_k x eta_k ,   I = sum_k (|f_k|^2 - f_k f_k^T) ,   < omega_a omega_b > = eps^2 (I^{-1})_ab ,
  with the tensor of inertia I of the vertices.  Its principal values are N R^2 for the normal and N R^2 w, N R^2 (1-w) for two
  axes in the plane, w = (1 - |(1/N) sum_k exp(2 i theta_k)|)/2 ~ xi^2/12 for small xi on the average.  Checked: the covariance,
  against a simulation; omega, against the rotation that fits the displaced polygon best (Kabsch); the statistics of w and of
  1/(w(1-w)) in the uniform ensemble.

Part 3.  If the rotations of successive independent displacements add up (nothing restores the orientation), the polygon performs a
  rotational Brownian motion, and its normal forgets its direction as
        < n_0 . n_j > = exp(-j/n_tilt) ,    n_tilt = 2 N R^2/(eps^2 a) ,    a = < 1/(w(1-w)) > ,
  where j counts the displacements.  Checked by a simulation in which the chain of the exchanges runs at the same time.
  (1/n_tilt is the mean rate.  When the tilt is faster than the exchanges, as it is at N = 64 for these amplitudes, each
  trajectory keeps its sequence and its own w for many displacements, and the decay is a mixture of exponentials: the values at
  j > n_tilt lie somewhat above exp(-j/n_tilt).)

Part 4.  The times.  With eps = r l, l = |tan(delta/2)|:  n_tilt ~ 2 N^2/(r^2 xi^2 a), against n_rel = N^3/(4 pi^2):
        Lambda = n_rel/n_tilt = r^2 xi^2 a N/(8 pi^2) .
  Lambda << 1: the plane is frozen while the spins relax (quenched); Lambda >> 1: it is randomized first (annealed).
  The same regular response moves beta: the variance of its shift in a displacement is eps^2/(R^2 sum_k (S_k - S_mean)^2).

Run:  python3 check_rotation.py        (about 2 min)
"""
import numpy as np, time
import check_noise_trigger as c

XI = c.XI

def random_balanced(rng, T, N):
    s = np.tile(np.array([1, -1]*(N//2), np.int8), (T, 1))
    return rng.permuted(s, axis=1)

def wstat(sig, delta):
    """w = (1 - |mean exp(2 i theta)|)/2 and sum (S - mean S)^2 for an array of sequences (T, N)"""
    S = np.concatenate([np.zeros((sig.shape[0], 1)), np.cumsum(sig, axis=1)[:, :-1]], axis=1)
    w = 0.5*(1 - abs(np.exp(2j*delta*S).mean(1)))
    return w, ((S - S.mean(1, keepdims=True))**2).sum(1)

def part1(rng):
    print('Part 1. The rotation in the plane by the exchanges: the mean slow angle Theta is a martingale')
    for N, T in ((64, 4000), (128, 2000), (256, 1000)):
        delta = -XI/np.sqrt(N); nrel = N**3/(4*np.pi**2)
        sig = random_balanced(rng, T, N); rows = np.arange(T)
        npm = ((sig == 1) & (np.roll(sig, -1, 1) == -1)).sum(1); nmp = ((sig == -1) & (np.roll(sig, -1, 1) == 1)).sum(1)
        assert (npm == nmp).all()                                 # as many bonds +- as -+ in every sequence: no drift
        theta = np.zeros(T); marks = [int(nrel/4), int(nrel), int(2*nrel)]; out = []; nopp = 0
        for n in range(1, marks[-1] + 1):
            k = rng.integers(N, size=T); k1 = (k + 1) % N
            a = sig[rows, k]; b = sig[rows, k1]; opp = a != b
            theta -= np.where(opp, 2*delta*a/N, 0.0); nopp += opp.sum()
            sig[rows, k] = b; sig[rows, k1] = a                   # the exchange (nothing changes if the spins are equal)
            if n in marks:
                v = (theta**2).mean(); out.append((n, v, 2*delta**2*n/(N*(N-1)), np.cos(theta).mean()))
        print(' N = %d, %d trajectories, n_rel = N^3/(4 pi^2) = %.0f steps; a bond joins opposite spins with the frequency %.4f (N/(2(N-1)) = %.4f)'
              % (N, T, nrel, nopp/(marks[-1]*T), N/(2*(N-1))))
        for n, v, pred, cs in out:
            print('   n = %7d = %.2f n_rel: <dTheta^2> = %.5f, 2 delta^2 n/(N(N-1)) = %.5f, ratio %.3f (+-%.3f) | xi^2/(2 pi^2) n/n_rel = %.5f'
                  ' | <cos dTheta> = %.4f, exp(-<dTheta^2>/2) = %.4f'
                  % (n, n/nrel, v, pred, v/pred, np.sqrt(2/T), XI**2/(2*np.pi**2)*n/nrel, cs, np.exp(-pred/2)))

def frame(sig, delta, phi=0.3):
    G, al, R, B = c.euler_state(sig, delta, phi)
    return G, G.real.copy(), R, B

def inertia(f):
    return (f*f).sum()*np.eye(3) - f.T @ f

def part2(rng):
    print('\nPart 2. The plane: conserved by the moves of the model; the rigid rotation contained in a thermal displacement')
    N = 64; delta = -XI/np.sqrt(N); sig = random_balanced(rng, 1, N)[0]
    G, f, R, B = frame(sig, delta)
    # (a) the moves of the model keep the polygon in its plane
    k = int(np.flatnonzero(sig != np.roll(sig, -1))[3]); s2 = sig.copy(); s2[k], s2[(k+1) % N] = sig[(k+1) % N], sig[k]
    G2 = frame(s2, delta)[0]; moved = np.flatnonzero(abs(G2 - G).max(1) > 1e-12)
    G3 = frame(sig, delta + 0.01)[0]
    print(' an exchange at the bond %d moves the vertices %s; out of the plane: Re G_z = %.1e, change of Im G = %.1e'
          % (k, moved.tolist(), abs(G2.real[:, 2]).max(), abs(G2.imag - G.imag).max()))
    print(' a shift of beta: Re G_z = %.1e, Im G along the normal only: %.1e' % (abs(G3.real[:, 2]).max(), abs(G3.imag[:, :2]).max()))
    assert abs(G2.real[:, 2]).max() < 1e-14 and abs(G3.real[:, 2]).max() < 1e-14 and abs(G3.imag[:, :2]).max() < 1e-14
    # (b) the tensor of inertia and the covariance of the rotation vector
    I = inertia(f); ev = np.sort(np.linalg.eigvalsh(I)); w = wstat(sig[None], delta)[0][0]
    print(' principal values of I/(N R^2): %.6f %.6f %.6f; w, 1-w, 1: %.6f %.6f 1' % (*(ev/(N*R*R)), w, 1 - w))
    assert abs(ev/(N*R*R) - np.array([w, 1 - w, 1])).max() < 1e-12
    M = 200_000; eta = rng.standard_normal((M, N, 3))
    om = np.cross(f[None], eta).sum(1) @ np.linalg.inv(I)                         # omega/eps
    cov = om.T @ om/M
    print(' covariance of omega/eps from %d displacements against I^{-1}: largest relative deviation %.4f (statistical %.4f)'
          % (M, abs(cov - np.linalg.inv(I)).max()/abs(np.linalg.inv(I)).max(), np.sqrt(2/M)))
    # (c) against the best fit of a rotation (Kabsch)
    for eps in (1e-2, 1e-3):
        e = eta[0]; F = f + eps*e
        U, s, Vt = np.linalg.svd(F.T @ f); Q = U @ np.diag([1, 1, np.linalg.det(U @ Vt)]) @ Vt     # F ~ f Q^T
        ang = np.array([Q[2, 1] - Q[1, 2], Q[0, 2] - Q[2, 0], Q[1, 0] - Q[0, 1]])/2
        print(' eps = %g: rotation vector of the best fit / eps = (%+.5f %+.5f %+.5f), omega/eps = (%+.5f %+.5f %+.5f)'
              % (eps, *(ang/eps), *om[0]))
    # (d) the statistics of w in the uniform ensemble
    print(' w = (1 - |<exp(2 i theta)>|)/2 over 4000 random balanced sequences: mean w, a = <1/(w(1-w))>, and <w>, a for small xi')
    for xi in (0.5, 1.0, 2.0, 4.0):
        row = []
        for N in (64, 256, 1024, 4096):
            sg = random_balanced(rng, 4000, N); w, v = wstat(sg, xi/np.sqrt(N))
            row.append('N = %4d: <w> = %.4f, a = %.2f' % (N, w.mean(), (1/(w*(1 - w))).mean()))
        print('   xi = %-4g %s | xi^2/12 = %.4f' % (xi, '; '.join(row), xi*xi/12))
    sg = random_balanced(rng, 20000, 1024); v = wstat(sg, 0.0)[1]/1024**2
    print('   the variance of the Brownian bridge about its mean, v = (1/N^2) sum (S - <S>)^2: <v> = %.4f (1/12 = %.4f), <1/v> = %.2f;'
          ' for small xi, a = <1/v>/xi^2' % (v.mean(), 1/12, (1/v).mean()))

def rodrigues(Q, om):
    """Q <- Q exp([om]x) for arrays (T,3,3) and (T,3)"""
    th = np.linalg.norm(om, axis=1); th = np.where(th == 0, 1e-300, th); u = om/th[:, None]
    K = np.zeros((len(om), 3, 3))
    K[:, 0, 1] = -u[:, 2]; K[:, 0, 2] = u[:, 1]; K[:, 1, 0] = u[:, 2]; K[:, 1, 2] = -u[:, 0]; K[:, 2, 0] = -u[:, 1]; K[:, 2, 1] = u[:, 0]
    Rm = np.eye(3)[None] + np.sin(th)[:, None, None]*K + (1 - np.cos(th))[:, None, None]*(K @ K)
    return Q @ Rm

def part3(rng):
    print('\nPart 3. Rotational Brownian motion of the polygon while the chain of the exchanges runs (N = 64, xi = 2)')
    N = 64; delta = -XI/np.sqrt(N); beta = np.pi + delta; R = 1/(2*np.cos(delta/2)); l = abs(np.tan(delta/2)); T = 2000
    sg = random_balanced(rng, 20000, N); w = wstat(sg, delta)[0]; a = (1/(w*(1 - w))).mean()
    print(' a = <1/(w(1-w))> = %.3f at N = 64' % a)
    for r in (1.0, 0.5):
        eps = r*l; ntilt = 2*N*R*R/(eps*eps*a); steps = int(3*ntilt)
        sig = random_balanced(rng, T, N); rows = np.arange(T)
        S = np.concatenate([np.zeros((T, 1)), np.cumsum(sig, axis=1)[:, :-1]], axis=1); al = beta*S
        Q = np.tile(np.eye(3), (T, 1, 1)); marks = {int(ntilt/2), int(ntilt), int(2*ntilt), steps}; out = []
        for j in range(1, steps + 1):
            fx = R*np.cos(al); fy = R*np.sin(al)
            eta = rng.standard_normal((T, N, 3), dtype=np.float32)
            tx = (fy*eta[:, :, 2]).sum(1); ty = -(fx*eta[:, :, 2]).sum(1); tz = (fx*eta[:, :, 1] - fy*eta[:, :, 0]).sum(1)
            Ixx = (fy*fy).sum(1); Iyy = (fx*fx).sum(1); Ixy = -(fx*fy).sum(1); det = Ixx*Iyy - Ixy*Ixy
            om = eps*np.stack([(Iyy*tx - Ixy*ty)/det, (Ixx*ty - Ixy*tx)/det, tz/(N*R*R)], 1)
            Q = rodrigues(Q, om)
            k = rng.integers(N, size=T); k1 = (k + 1) % N                               # one step of the chain
            sa = sig[rows, k]; sb = sig[rows, k1]; opp = sa != sb
            al[rows, k1] -= np.where(opp, 2*beta*sa, 0.0); sig[rows, k] = sb; sig[rows, k1] = sa
            if j in marks: out.append((j, Q[:, 2, 2].mean(), Q[:, 2, 2].std()/np.sqrt(T)))
        print(' eps = %g l: n_tilt = 2 N R^2/(eps^2 a) = %.0f displacements' % (r, ntilt))
        for j, cc, ee in out:
            print('   j = %5d = %.2f n_tilt: <n_0 . n_j> = %.4f (+-%.4f), exp(-j/n_tilt) = %.4f' % (j, j/ntilt, cc, ee, np.exp(-j/ntilt)))
    print(' (n_tilt << n_rel = 6640 here: each trajectory keeps its own w, a mixture of exponentials, slower than the mean rate at j > n_tilt)')

def part4(rng):
    print('\nPart 4. The times, in the numbers of steps (one displacement in a step), xi = 2')
    print('   n_rel = N^3/(4 pi^2) for the spins; n_tilt = 2 N R^2/(eps^2 a) for the plane; n_xi for a shift of beta by one unit of xi; Lambda = n_rel/n_tilt')
    for N in (64, 256, 1024, 4096):
        delta = -XI/np.sqrt(N); R = 1/(2*np.cos(delta/2)); l = abs(np.tan(delta/2))
        sg = random_balanced(rng, 4000, N); w, v = wstat(sg, delta); a = (1/(w*(1 - w))).mean(); b = (1/v).mean()
        nrel = N**3/(4*np.pi**2)
        for r in (0.125, 0.5, 1.0):
            eps = r*l; ntilt = 2*N*R*R/(eps*eps*a); nxi = R*R/(N*eps*eps*b)
            print('   N = %4d, eps = %-5g l: n_rel = %.3g, n_tilt = %.3g, n_xi = %.3g, Lambda = %.3g, r^2 xi^2 a N/(8 pi^2) = %.3g'
                  % (N, r, nrel, ntilt, nxi, nrel/ntilt, r*r*XI*XI*a*N/(8*np.pi**2)))
    print(' in the units of the loop functional, eps^2 = 4 L^2 m/(N|C|): Lambda = 2 a (L/|C|)^2 N m|C|/pi^2 (with R = 1/2)')

if __name__ == '__main__':
    t0 = time.time(); rng = np.random.default_rng(2026)
    part1(rng); part2(rng); part3(rng); part4(rng)
    print('\ntime %.0f s' % (time.time() - t0))


==> anc/stoch/check_rotation_output.txt <==
Part 1. The rotation in the plane by the exchanges: the mean slow angle Theta is a martingale
 N = 64, 4000 trajectories, n_rel = N^3/(4 pi^2) = 6640 steps; a bond joins opposite spins with the frequency 0.5077 (N/(2(N-1)) = 0.5079)
   n =    1660 = 0.25 n_rel: <dTheta^2> = 0.05088, 2 delta^2 n/(N(N-1)) = 0.05146, ratio 0.989 (+-0.022) | xi^2/(2 pi^2) n/n_rel = 0.05066 | <cos dTheta> = 0.9749, exp(-<dTheta^2>/2) = 0.9746
   n =    6640 = 1.00 n_rel: <dTheta^2> = 0.20301, 2 delta^2 n/(N(N-1)) = 0.20585, ratio 0.986 (+-0.022) | xi^2/(2 pi^2) n/n_rel = 0.20264 | <cos dTheta> = 0.9034, exp(-<dTheta^2>/2) = 0.9022
   n =   13280 = 2.00 n_rel: <dTheta^2> = 0.40442, 2 delta^2 n/(N(N-1)) = 0.41171, ratio 0.982 (+-0.022) | xi^2/(2 pi^2) n/n_rel = 0.40527 | <cos dTheta> = 0.8166, exp(-<dTheta^2>/2) = 0.8140
 N = 128, 2000 trajectories, n_rel = N^3/(4 pi^2) = 53121 steps; a bond joins opposite spins with the frequency 0.5041 (N/(2(N-1)) = 0.5039)
   n =   13280 = 0.25 n_rel: <dTheta^2> = 0.05195, 2 delta^2 n/(N(N-1)) = 0.05106, ratio 1.017 (+-0.032) | xi^2/(2 pi^2) n/n_rel = 0.05066 | <cos dTheta> = 0.9744, exp(-<dTheta^2>/2) = 0.9748
   n =   53121 = 1.00 n_rel: <dTheta^2> = 0.20645, 2 delta^2 n/(N(N-1)) = 0.20424, ratio 1.011 (+-0.032) | xi^2/(2 pi^2) n/n_rel = 0.20264 | <cos dTheta> = 0.9021, exp(-<dTheta^2>/2) = 0.9029
   n =  106242 = 2.00 n_rel: <dTheta^2> = 0.40883, 2 delta^2 n/(N(N-1)) = 0.40847, ratio 1.001 (+-0.032) | xi^2/(2 pi^2) n/n_rel = 0.40528 | <cos dTheta> = 0.8165, exp(-<dTheta^2>/2) = 0.8153
 N = 256, 1000 trajectories, n_rel = N^3/(4 pi^2) = 424972 steps; a bond joins opposite spins with the frequency 0.5021 (N/(2(N-1)) = 0.5020)
   n =  106242 = 0.25 n_rel: <dTheta^2> = 0.04632, 2 delta^2 n/(N(N-1)) = 0.05086, ratio 0.911 (+-0.045) | xi^2/(2 pi^2) n/n_rel = 0.05066 | <cos dTheta> = 0.9771, exp(-<dTheta^2>/2) = 0.9749
   n =  424971 = 1.00 n_rel: <dTheta^2> = 0.20062, 2 delta^2 n/(N(N-1)) = 0.20344, ratio 0.986 (+-0.045) | xi^2/(2 pi^2) n/n_rel = 0.20264 | <cos dTheta> = 0.9043, exp(-<dTheta^2>/2) = 0.9033
   n =  849943 = 2.00 n_rel: <dTheta^2> = 0.38718, 2 delta^2 n/(N(N-1)) = 0.40687, ratio 0.952 (+-0.045) | xi^2/(2 pi^2) n/n_rel = 0.40528 | <cos dTheta> = 0.8240, exp(-<dTheta^2>/2) = 0.8159

Part 2. The plane: conserved by the moves of the model; the rigid rotation contained in a thermal displacement
 an exchange at the bond 3 moves the vertices [4]; out of the plane: Re G_z = 0.0e+00, change of Im G = 0.0e+00
 a shift of beta: Re G_z = 0.0e+00, Im G along the normal only: 0.0e+00
 principal values of I/(N R^2): 0.128321 0.871679 1.000000; w, 1-w, 1: 0.128321 0.871679 1
 covariance of omega/eps from 200000 displacements against I^{-1}: largest relative deviation 0.0064 (statistical 0.0032)
 eps = 0.01: rotation vector of the best fit / eps = (+1.08918 -0.09926 -0.26883), omega/eps = (+1.09824 -0.09632 -0.27025)
 eps = 0.001: rotation vector of the best fit / eps = (+1.09734 -0.09661 -0.27010), omega/eps = (+1.09824 -0.09632 -0.27025)
 w = (1 - |<exp(2 i theta)>|)/2 over 4000 random balanced sequences: mean w, a = <1/(w(1-w))>, and <w>, a for small xi
   xi = 0.5  N =   64: <w> = 0.0208, a = 65.88; N =  256: <w> = 0.0203, a = 68.59; N = 1024: <w> = 0.0206, a = 68.28; N = 4096: <w> = 0.0206, a = 68.10 | xi^2/12 = 0.0208
   xi = 1    N =   64: <w> = 0.0779, a = 18.23; N =  256: <w> = 0.0761, a = 18.56; N = 1024: <w> = 0.0756, a = 18.80; N = 4096: <w> = 0.0767, a = 18.72 | xi^2/12 = 0.0833
   xi = 2    N =   64: <w> = 0.2426, a = 6.24; N =  256: <w> = 0.2361, a = 6.45; N = 1024: <w> = 0.2344, a = 6.50; N = 4096: <w> = 0.2351, a = 6.52 | xi^2/12 = 0.3333
   xi = 4    N =   64: <w> = 0.3929, a = 4.26; N =  256: <w> = 0.3858, a = 4.30; N = 1024: <w> = 0.3831, a = 4.32; N = 4096: <w> = 0.3840, a = 4.31 | xi^2/12 = 1.3333
   the variance of the Brownian bridge about its mean, v = (1/N^2) sum (S - <S>)^2: <v> = 0.0831 (1/12 = 0.0833), <1/v> = 16.81; for small xi, a = <1/v>/xi^2

Part 3. Rotational Brownian motion of the polygon while the chain of the exchanges runs (N = 64, xi = 2)
 a = <1/(w(1-w))> = 6.364 at N = 64
 eps = 1 l: n_tilt = 2 N R^2/(eps^2 a) = 323 displacements
   j =   161 = 0.50 n_tilt: <n_0 . n_j> = 0.5982 (+-0.0087), exp(-j/n_tilt) = 0.6079
   j =   323 = 1.00 n_tilt: <n_0 . n_j> = 0.3836 (+-0.0112), exp(-j/n_tilt) = 0.3684
   j =   646 = 2.00 n_tilt: <n_0 . n_j> = 0.1534 (+-0.0126), exp(-j/n_tilt) = 0.1357
   j =   970 = 3.00 n_tilt: <n_0 . n_j> = 0.0476 (+-0.0128), exp(-j/n_tilt) = 0.0499
 eps = 0.5 l: n_tilt = 2 N R^2/(eps^2 a) = 1294 displacements
   j =   646 = 0.50 n_tilt: <n_0 . n_j> = 0.6246 (+-0.0084), exp(-j/n_tilt) = 0.6070
   j =  1293 = 1.00 n_tilt: <n_0 . n_j> = 0.3873 (+-0.0113), exp(-j/n_tilt) = 0.3681
   j =  2587 = 2.00 n_tilt: <n_0 . n_j> = 0.1630 (+-0.0126), exp(-j/n_tilt) = 0.1354
   j =  3881 = 3.00 n_tilt: <n_0 . n_j> = 0.0566 (+-0.0130), exp(-j/n_tilt) = 0.0498
 (n_tilt << n_rel = 6640 here: each trajectory keeps its own w, a mixture of exponentials, slower than the mean rate at j > n_tilt)

Part 4. The times, in the numbers of steps (one displacement in a step), xi = 2
   n_rel = N^3/(4 pi^2) for the spins; n_tilt = 2 N R^2/(eps^2 a) for the plane; n_xi for a shift of beta by one unit of xi; Lambda = n_rel/n_tilt
   N =   64, eps = 0.125 l: n_rel = 6.64e+03, n_tilt = 2.08e+04, n_xi = 4.09e+03, Lambda = 0.319, r^2 xi^2 a N/(8 pi^2) = 0.32
   N =   64, eps = 0.5   l: n_rel = 6.64e+03, n_tilt = 1.3e+03, n_xi = 256, Lambda = 5.1, r^2 xi^2 a N/(8 pi^2) = 5.12
   N =   64, eps = 1     l: n_rel = 6.64e+03, n_tilt = 326, n_xi = 63.9, Lambda = 20.4, r^2 xi^2 a N/(8 pi^2) = 20.5
   N =  256, eps = 0.125 l: n_rel = 4.25e+05, n_tilt = 3.27e+05, n_xi = 6.37e+04, Lambda = 1.3, r^2 xi^2 a N/(8 pi^2) = 1.3
   N =  256, eps = 0.5   l: n_rel = 4.25e+05, n_tilt = 2.05e+04, n_xi = 3.98e+03, Lambda = 20.8, r^2 xi^2 a N/(8 pi^2) = 20.8
   N =  256, eps = 1     l: n_rel = 4.25e+05, n_tilt = 5.11e+03, n_xi = 996, Lambda = 83.1, r^2 xi^2 a N/(8 pi^2) = 83.2
   N = 1024, eps = 0.125 l: n_rel = 2.72e+07, n_tilt = 5.12e+06, n_xi = 9.82e+05, Lambda = 5.32, r^2 xi^2 a N/(8 pi^2) = 5.32
   N = 1024, eps = 0.5   l: n_rel = 2.72e+07, n_tilt = 3.2e+05, n_xi = 6.14e+04, Lambda = 85.1, r^2 xi^2 a N/(8 pi^2) = 85.1
   N = 1024, eps = 1     l: n_rel = 2.72e+07, n_tilt = 7.99e+04, n_xi = 1.53e+04, Lambda = 340, r^2 xi^2 a N/(8 pi^2) = 340
   N = 4096, eps = 0.125 l: n_rel = 1.74e+09, n_tilt = 8.21e+07, n_xi = 1.58e+07, Lambda = 21.2, r^2 xi^2 a N/(8 pi^2) = 21.2
   N = 4096, eps = 0.5   l: n_rel = 1.74e+09, n_tilt = 5.13e+06, n_xi = 9.88e+05, Lambda = 339, r^2 xi^2 a N/(8 pi^2) = 339
   N = 4096, eps = 1     l: n_rel = 1.74e+09, n_tilt = 1.28e+06, n_xi = 2.47e+05, Lambda = 1.36e+03, r^2 xi^2 a N/(8 pi^2) = 1.36e+03
 in the units of the loop functional, eps^2 = 4 L^2 m/(N|C|): Lambda = 2 a (L/|C|)^2 N m|C|/pi^2 (with R = 1/2)

time 87 s


==> anc/stoch/check_shift_sign.py <==
"""
The sign of the shift of the turning angle and the link selected by the same thermal noise (Sec. 7.2, with Sec. 6.4).

The Euler states with a given spin sequence form a line of fixed points, parametrized by beta.  The component of the
displacement eps*eta of the vertices along this line is
        Y = sum_k eta_k . D_k ,        D_k = Re dG_k/dbeta ,
and its sign is taken as the sign of the shift of beta.  The same noise selects the link at which the spins are exchanged
(Sec. 6.4): the link with the smallest midpoint of the displaced polygon, which for a weak noise is the link with the least
X_k = n_k.(eta_k + eta_{k+1}), the change of its length in the first order.

Part 1 (exact, to rounding).
  (a) cov(Y, X_k) = n_k.(D_k + D_{k+1}) is the derivative of the length of the link, |tan(delta/2)|, with respect to beta:
      sign(delta)/(2 cos^2(delta/2)), the same for every link, because a displacement along the line changes all the links
      by the same amount.  Hence cov(Y, X_k - X_l) = 0: for a Gaussian noise Y is independent of the differences of the X_k,
      which decide which link is the shortest, and the sign of the shift is independent of the selected link.
  (b) Var(Y) = sum_k |D_k|^2 = R^2 sum_j (tan^2(delta/2)/4 + S_j^2): about N^2/24 in a typical state, N/8 at least (half of the
      running spins S_j are odd), with the equality in the two alternating sequences up to a term that does not grow with N.
  (c) The correlation coefficient of Y with a single X_k, cov/sqrt(2 Var Y): of the order of 1/N in a typical state (sqrt(3)/N
      at the mean variance, about 2/N on the average over the random balanced sequences) and 1/(cos(delta/2) sqrt N) at most,
      in the alternating sequences.

Part 2 (simulation).  P(+ | the selected link) for the complete rule of Sec. 6.4 (the smallest midpoint of the displaced polygon,
  three components of the noise) at eps/l = 1/8 ... 8, and in its two limits: eps/l -> 0 (the least X_k), where the independence
  follows from Part 1(a), and eps/l -> infinity (the least |eta_k + eta_{k+1}|), where the selection is an even function of the
  noise and Y is an odd one, so the independence is exact for every symmetric noise.  The hypothesis that the probability of
  the sign + is the same whatever the selected link is tested by chi^2 over the links (chi^2 per degree of freedom
  1 +- sqrt(2/(N-1))); the probability of + itself is compared with 1/2.
  The states: random balanced sequences, and the alternating sequence, in which the correlation of Y with a link is the largest
  (there all the links are equivalent by the symmetry of the state, and the independence is exact at every eps/l: a control).

Part 3 (simulation, a paired estimate of what remains between the two limits).  Given Y, the mean displacement of the vertices is
  eps*D*Y/Var(Y): to the first order the polygon is the Euler state with beta shifted by eps*Y/Var(Y), in which all the links are
  equal again, |tan(delta'/2)| = l + c eps Y/Var(Y), c = d|tan(delta/2)|/dbeta, and the remaining noise does not depend on Y.  The
  sign of Y can therefore act on the selection only through the ratio of the noise to the links, which it changes by the relative
  amount c (eps/l) |Y|/Var(Y) ~ (eps/l)/N.  Prediction for the links with opposite spins at their ends (probability P_opp):
        P(opp, +) - P(opp, -) = - c (eps/l) sqrt(2/(pi Var Y)) dP_opp/dlog(eps/l) .
  It is measured with pairs of displacements that differ by the sign of the component along the line only (the reflection
  eta -> eta - 2 D Y/Var(Y) preserves the Gaussian distribution), and dP_opp/dlog(eps/l) with the same displacements at
  eps(1 +- 0.1).  The result is a dependence of a few 10^-4 at N = 64, as predicted; it vanishes in the two limits and as 1/N.

Run:  python3 check_shift_sign.py        (about 3 min on two cores)
"""
import numpy as np, time
from multiprocessing import Pool
import check_noise_trigger as c

def line(sig, delta):
    """the Euler state and the tangent D = Re dG/dbeta of its line of fixed points (two real components in the plane)"""
    N = len(sig)
    G, al, R, B = c.euler_state(sig, delta)
    S = np.concatenate([[0], np.cumsum(sig)[:-1]])
    dR = R*np.tan(delta/2)/2                                    # R = 1/(2 cos(delta/2))
    D = np.stack([dR*np.cos(al) - R*S*np.sin(al), dR*np.sin(al) + R*S*np.cos(al)], 1)
    mid2 = (G + np.roll(G, -1, 0)).real[:, :2]
    return G, D, mid2, S, R

def part1():
    print('Part 1. The covariance of the component along the line with the lengths of the links, and its variance (exact)')
    rng = np.random.default_rng(7)
    worst = 0.0
    for N in (64, 256, 1024, 4096):
        delta = -c.XI/np.sqrt(N)
        print(' N = %d, delta = %.5f: d|tan(delta/2)|/dbeta = %+.6f' % (N, delta, np.sign(delta)/(2*np.cos(delta/2)**2)))
        for name, sig in (('random balanced', rng.permutation(np.array([1, -1]*(N//2)))),
                          ('alternating', np.array([1, -1]*(N//2))),
                          ('de Bruijn', c.sequence(N))):
            G, D, mid2, S, R = line(sig, delta)
            h = 1e-6                                              # the tangent against a numerical derivative
            Dn = ((c.euler_state(sig, delta+h)[0] - c.euler_state(sig, delta-h)[0])/(2*h)).real[:, :2]
            assert abs(D - Dn).max() < 1e-6*max(1, abs(D).max()), abs(D - Dn).max()
            l = np.linalg.norm(mid2, axis=1); assert abs(l - abs(np.tan(delta/2))).max() < 1e-12
            nhat = mid2/l[:, None]
            cov = (nhat*(D + np.roll(D, -1, 0))).sum(1)
            dev = abs(cov - np.sign(delta)/(2*np.cos(delta/2)**2)).max(); worst = max(worst, dev)
            var = (D*D).sum(); form = R*R*(np.tan(delta/2)**2/4 + S.astype(float)**2).sum()
            assert abs(var - form) < 1e-9*var
            corr = abs(cov).max()/np.sqrt(2*var)
            print('   %-16s max |cov(Y,X_k) - d|tan|/dbeta| = %.1e, max |cov(Y, X_k - X_0)| = %.1e | Var Y = %10.3f = R^2 sum(tan^2/4 + S^2)'
                  ' = %.3f N^2/24 = %.3f N/8 | corr = %.5f = %.2f/N = %.3f/sqrt(N)'
                  % (name, dev, abs(cov - cov[0]).max(), var, var/(N*N/24), var/(N/8), corr, corr*N, corr*np.sqrt(N)))
        v = []
        for _ in range(400):
            sig = rng.permutation(np.array([1, -1]*(N//2))); S = np.concatenate([[0], np.cumsum(sig)[:-1]])
            v.append((np.tan(delta/2)**2/4 + S.astype(float)**2).sum()/(4*np.cos(delta/2)**2)/(N*N/24))
        v = np.array(v)
        print('   400 random balanced sequences: Var Y/(N^2/24) = %.3f on the average, from %.2f to %.2f (10%% and 90%% quantiles);'
              ' corr N = %.2f on the average' % (v.mean(), np.quantile(v, 0.1), np.quantile(v, 0.9),
                                                 (np.sqrt(3)/np.sqrt(v)).mean()/np.cos(delta/2)))
    print(' the covariance is the same for all the links: the largest deviation is %.1e' % worst)
    assert worst < 1e-10

RATIOS = (0.125, 0.5, 1.0, 2.0, 8.0)

def work(args):
    seed, sig, delta, runs = args
    rng = np.random.default_rng(seed); N = len(sig)
    G, D, mid2, S, R = line(sig, delta); l = abs(np.tan(delta/2))
    m3 = np.zeros((1, N, 3), np.float32); m3[0, :, :2] = mid2
    nx = (mid2[:, 0]/l).astype(np.float32)[None]; ny = (mid2[:, 1]/l).astype(np.float32)[None]
    Df = D[None].astype(np.float32)
    cnt = np.zeros((len(RATIOS) + 2, N, 2), np.int64)
    chunk = max(1, min(runs, 1_500_000//N)); done = 0
    while done < runs:
        n = min(chunk, runs - done)
        eta = rng.standard_normal((n, N, 3), dtype=np.float32)
        plus = (eta[:, :, :2]*Df).sum((1, 2), dtype=np.float64) > 0
        z = eta + np.roll(eta, -1, 1)
        sel = [(nx*z[:, :, 0] + ny*z[:, :, 1]).argmin(1)]                       # eps/l -> 0: the least X_k
        for r in RATIOS:
            d = m3 + np.float32(r*l)*z
            sel.append((d*d).sum(2).argmin(1))                                   # the complete rule
        sel.append((z*z).sum(2).argmin(1))                                       # eps/l -> infinity: the least |eta_k+eta_{k+1}|
        for i, k in enumerate(sel):
            cnt[i, :, 0] += np.bincount(k, minlength=N); cnt[i, :, 1] += np.bincount(k[plus], minlength=N)
        done += n
    return cnt

def part2(pool):
    print('\nPart 2. P(+ | the selected link): chi^2 per degree of freedom of the hypothesis that it is the same for all the links')
    rng = np.random.default_rng(12)
    labels = ['eps/l -> 0'] + ['eps/l = %g' % r for r in RATIOS] + ['eps/l -> inf']
    devs = []
    for N, kind, runs in ((64, 'random balanced', 8_000_000), (64, 'alternating', 2_000_000), (256, 'random balanced', 3_000_000),
                          (1024, 'random balanced', 1_000_000)):
        sig = rng.permutation(np.array([1, -1]*(N//2))) if kind == 'random balanced' else np.array([1, -1]*(N//2))
        delta = -c.XI/np.sqrt(N)
        seeds = np.random.SeedSequence([21, N, len(kind)]).spawn(2)
        parts = pool.map(work, [(s, sig, delta, runs//2) for s in seeds]); cnt = parts[0] + parts[1]
        n = cnt[0, :, 0].sum(); pbar = cnt[0, :, 1].sum()/n
        print(' N = %d, %s sequence, %d displacements: P(+) = %.4f (+-%.4f); chi^2/dof is 1 +- %.2f if the sign does not depend on the link'
              % (N, kind, runs, pbar, 0.5/np.sqrt(n), np.sqrt(2/(N-1))))
        opp = sig != np.roll(sig, -1)
        for i, lab in enumerate(labels):
            n = cnt[i, :, 0].astype(float); p = cnt[i, :, 1].astype(float); ok = n > 0
            chi2 = ((p[ok] - n[ok]*pbar)**2/(n[ok]*pbar*(1-pbar))).sum()/(ok.sum()-1)
            dev = (chi2 - 1)/np.sqrt(2/(ok.sum()-1)); devs.append(dev)
            cls = ''
            if opp.any() and (~opp).any():
                d = p[opp].sum()/n[opp].sum() - p[~opp].sum()/n[~opp].sum()
                cls = ' | P(+) at the links with opposite spins minus that with equal spins: %+.4f (+-%.4f)' % (d, 0.5*np.sqrt(1/n[opp].sum() + 1/n[~opp].sum()))
            print('   %-14s chi^2/dof = %.3f (%+.1f standard deviations)%s' % (lab, chi2, dev, cls))
    devs = np.array(devs)
    print(' the deviations of chi^2/dof from 1 in the %d cases, in standard deviations: mean %+.2f, root mean square %.2f, largest %.1f'
          % (len(devs), devs.mean(), np.sqrt((devs**2).mean()), abs(devs).max()))
    print(' (in the first and in the last row of every state, and in all the rows of the alternating sequence, the independence is exact,'
          '\n  so these rows show the size of the fluctuations; the rows of one state are computed with the same displacements and are correlated)')

PAIR_RATIOS = (0.25, 0.5, 1.0, 2.0); H = 0.1

def work_pair(args):
    seed, sig, delta, runs = args
    rng = np.random.default_rng(seed); N = len(sig)
    G, D, mid2, S, R = line(sig, delta); l = abs(np.tan(delta/2)); V = (D*D).sum()
    opp = sig != np.roll(sig, -1)
    m3 = np.zeros((1, N, 3), np.float32); m3[0, :, :2] = mid2
    Df = D[None].astype(np.float32)
    def sel(z, r):
        d = m3 + np.float32(r*l)*z
        return (d*d).sum(2).argmin(1)
    acc = np.zeros((len(PAIR_RATIOS), 6)); chunk = max(1, min(runs, 1_000_000//N)); done = 0
    while done < runs:
        n = min(chunk, runs - done)
        eta = rng.standard_normal((n, N, 3), dtype=np.float32)
        Y = (eta[:, :, :2]*Df).sum((1, 2), dtype=np.float64)
        ref = eta.copy(); ref[:, :, :2] -= (2*Y/V).astype(np.float32)[:, None, None]*Df       # the same displacement with Y -> -Y
        sgn = np.where(Y > 0, 1, -1)
        za = eta + np.roll(eta, -1, 1); zb = ref + np.roll(ref, -1, 1)
        for i, r in enumerate(PAIR_RATIOS):
            ka = sel(za, r); kb = sel(zb, r)
            oa = opp[ka].astype(np.int8); ob = opp[kb].astype(np.int8)
            d = sgn*(oa - ob)                                                                  # 1(k+ in opp) - 1(k- in opp)
            e = opp[sel(za, r*(1+H))].astype(np.int8) - opp[sel(za, r*(1-H))].astype(np.int8)
            acc[i] += (d.sum(), (d != 0).sum(), (ka != kb).sum(), oa.sum() + ob.sum(), e.sum(), (e != 0).sum())
        done += n
    return acc

def part3(pool):
    N, runs = 64, 12_000_000
    print('\nPart 3. Between the two limits: pairs of displacements that differ by the sign of the component along the line')
    rng = np.random.default_rng(12); sig = rng.permutation(np.array([1, -1]*(N//2)))          # the first state of Part 2
    delta = -c.XI/np.sqrt(N); G, D, mid2, S, R = line(sig, delta); V = (D*D).sum(); cc = np.sign(delta)/(2*np.cos(delta/2)**2)
    seeds = np.random.SeedSequence([31, N]).spawn(2)
    parts = pool.map(work_pair, [(s, sig, delta, runs//2) for s in seeds]); acc = parts[0] + parts[1]
    print(' N = %d, random balanced sequence, Var Y = %.1f, %d pairs' % (N, V, runs))
    for i, r in enumerate(PAIR_RATIOS):
        sd, nd, nk, so, se, ne = acc[i]
        Po = so/(2*runs); w = (1/Po + 1/(1-Po))/4
        meas = sd/(2*runs); emeas = np.sqrt(nd)/(2*runs)                                       # P(opp,+) - P(opp,-)
        dP = se/runs/np.log((1+H)/(1-H)); edP = np.sqrt(ne)/runs/np.log((1+H)/(1-H))
        pred = -cc*r*np.sqrt(2/(np.pi*V))*dP; epred = abs(cc)*r*np.sqrt(2/(np.pi*V))*edP
        print('   eps/l = %-5g the selected link changes in %.1f%% of the pairs | P(opp,+) - P(opp,-) = %+.2e (+-%.1e), predicted %+.2e (+-%.1e)'
              ' | P(+|opp) - P(+|eq) = %+.2e (+-%.1e) | P_opp = %.4f, dP_opp/dlog(eps/l) = %.4f'
              % (r, 100*nk/runs, meas, emeas, pred, epred, 2*meas*w, 2*emeas*w, Po, dP))

if __name__ == '__main__':
    t0 = time.time()
    part1()
    with Pool(2) as pool:
        part2(pool)
        part3(pool)
    print('\ntime %.0f s' % (time.time() - t0))


==> anc/stoch/check_shift_sign_output.txt <==
Part 1. The covariance of the component along the line with the lengths of the links, and its variance (exact)
 N = 64, delta = -0.25000: d|tan(delta/2)|/dbeta = -0.507895
   random balanced  max |cov(Y,X_k) - d|tan|/dbeta| = 4.4e-16, max |cov(Y, X_k - X_0)| = 4.4e-16 | Var Y =    219.475 = R^2 sum(tan^2/4 + S^2) = 1.286 N^2/24 = 27.434 N/8 | corr = 0.02424 = 1.55/N = 0.194/sqrt(N)
   alternating      max |cov(Y,X_k) - d|tan|/dbeta| = 0.0e+00, max |cov(Y, X_k - X_0)| = 0.0e+00 | Var Y =      8.190 = R^2 sum(tan^2/4 + S^2) = 0.048 N^2/24 = 1.024 N/8 | corr = 0.12549 = 8.03/N = 1.004/sqrt(N)
   de Bruijn        max |cov(Y,X_k) - d|tan|/dbeta| = 1.1e-15, max |cov(Y, X_k - X_0)| = 1.1e-15 | Var Y =   1209.869 = R^2 sum(tan^2/4 + S^2) = 7.089 N^2/24 = 151.234 N/8 | corr = 0.01032 = 0.66/N = 0.083/sqrt(N)
   400 random balanced sequences: Var Y/(N^2/24) = 1.079 on the average, from 0.29 to 2.14 (10% and 90% quantiles); corr N = 2.12 on the average
 N = 256, delta = -0.12500: d|tan(delta/2)|/dbeta = -0.501958
   random balanced  max |cov(Y,X_k) - d|tan|/dbeta| = 5.6e-16, max |cov(Y, X_k - X_0)| = 5.6e-16 | Var Y =   1532.039 = R^2 sum(tan^2/4 + S^2) = 0.561 N^2/24 = 47.876 N/8 | corr = 0.00907 = 2.32/N = 0.145/sqrt(N)
   alternating      max |cov(Y,X_k) - d|tan|/dbeta| = 1.1e-16, max |cov(Y, X_k - X_0)| = 0.0e+00 | Var Y =     32.188 = R^2 sum(tan^2/4 + S^2) = 0.012 N^2/24 = 1.006 N/8 | corr = 0.06256 = 16.02/N = 1.001/sqrt(N)
   de Bruijn        max |cov(Y,X_k) - d|tan|/dbeta| = 4.4e-16, max |cov(Y, X_k - X_0)| = 4.4e-16 | Var Y =   4782.721 = R^2 sum(tan^2/4 + S^2) = 1.751 N^2/24 = 149.460 N/8 | corr = 0.00513 = 1.31/N = 0.082/sqrt(N)
   400 random balanced sequences: Var Y/(N^2/24) = 0.970 on the average, from 0.26 to 2.06 (10% and 90% quantiles); corr N = 2.22 on the average
 N = 1024, delta = -0.06250: d|tan(delta/2)|/dbeta = -0.500489
   random balanced  max |cov(Y,X_k) - d|tan|/dbeta| = 1.1e-15, max |cov(Y, X_k - X_0)| = 1.0e-15 | Var Y =   8661.518 = R^2 sum(tan^2/4 + S^2) = 0.198 N^2/24 = 67.668 N/8 | corr = 0.00380 = 3.89/N = 0.122/sqrt(N)
   alternating      max |cov(Y,X_k) - d|tan|/dbeta| = 1.1e-16, max |cov(Y, X_k - X_0)| = 0.0e+00 | Var Y =    128.188 = R^2 sum(tan^2/4 + S^2) = 0.003 N^2/24 = 1.001 N/8 | corr = 0.03126 = 32.01/N = 1.000/sqrt(N)
   de Bruijn        max |cov(Y,X_k) - d|tan|/dbeta| = 6.7e-16, max |cov(Y, X_k - X_0)| = 7.8e-16 | Var Y =  19074.684 = R^2 sum(tan^2/4 + S^2) = 0.437 N^2/24 = 149.021 N/8 | corr = 0.00256 = 2.62/N = 0.082/sqrt(N)
   400 random balanced sequences: Var Y/(N^2/24) = 1.037 on the average, from 0.29 to 2.08 (10% and 90% quantiles); corr N = 2.13 on the average
 N = 4096, delta = -0.03125: d|tan(delta/2)|/dbeta = -0.500122
   random balanced  max |cov(Y,X_k) - d|tan|/dbeta| = 2.9e-15, max |cov(Y, X_k - X_0)| = 2.9e-15 | Var Y = 187802.909 = R^2 sum(tan^2/4 + S^2) = 0.269 N^2/24 = 366.803 N/8 | corr = 0.00082 = 3.34/N = 0.052/sqrt(N)
   alternating      max |cov(Y,X_k) - d|tan|/dbeta| = 0.0e+00, max |cov(Y, X_k - X_0)| = 0.0e+00 | Var Y =    512.188 = R^2 sum(tan^2/4 + S^2) = 0.001 N^2/24 = 1.000 N/8 | corr = 0.01563 = 64.00/N = 1.000/sqrt(N)
   de Bruijn        max |cov(Y,X_k) - d|tan|/dbeta| = 6.7e-16, max |cov(Y, X_k - X_0)| = 6.7e-16 | Var Y =  76242.675 = R^2 sum(tan^2/4 + S^2) = 0.109 N^2/24 = 148.911 N/8 | corr = 0.00128 = 5.25/N = 0.082/sqrt(N)
   400 random balanced sequences: Var Y/(N^2/24) = 1.069 on the average, from 0.29 to 2.15 (10% and 90% quantiles); corr N = 2.13 on the average
 the covariance is the same for all the links: the largest deviation is 2.9e-15

Part 2. P(+ | the selected link): chi^2 per degree of freedom of the hypothesis that it is the same for all the links
 N = 64, random balanced sequence, 8000000 displacements: P(+) = 0.5003 (+-0.0002); chi^2/dof is 1 +- 0.18 if the sign does not depend on the link
   eps/l -> 0     chi^2/dof = 1.184 (+1.0 standard deviations) | P(+) at the links with opposite spins minus that with equal spins: +0.0008 (+-0.0004)
   eps/l = 0.125  chi^2/dof = 1.184 (+1.0 standard deviations) | P(+) at the links with opposite spins minus that with equal spins: +0.0006 (+-0.0004)
   eps/l = 0.5    chi^2/dof = 1.204 (+1.1 standard deviations) | P(+) at the links with opposite spins minus that with equal spins: +0.0004 (+-0.0004)
   eps/l = 1      chi^2/dof = 1.379 (+2.1 standard deviations) | P(+) at the links with opposite spins minus that with equal spins: +0.0004 (+-0.0004)
   eps/l = 2      chi^2/dof = 1.200 (+1.1 standard deviations) | P(+) at the links with opposite spins minus that with equal spins: +0.0001 (+-0.0004)
   eps/l = 8      chi^2/dof = 0.875 (-0.7 standard deviations) | P(+) at the links with opposite spins minus that with equal spins: +0.0001 (+-0.0004)
   eps/l -> inf   chi^2/dof = 0.917 (-0.5 standard deviations) | P(+) at the links with opposite spins minus that with equal spins: -0.0000 (+-0.0004)
 N = 64, alternating sequence, 2000000 displacements: P(+) = 0.5003 (+-0.0004); chi^2/dof is 1 +- 0.18 if the sign does not depend on the link
   eps/l -> 0     chi^2/dof = 0.990 (-0.1 standard deviations)
   eps/l = 0.125  chi^2/dof = 1.240 (+1.3 standard deviations)
   eps/l = 0.5    chi^2/dof = 1.208 (+1.2 standard deviations)
   eps/l = 1      chi^2/dof = 0.925 (-0.4 standard deviations)
   eps/l = 2      chi^2/dof = 1.182 (+1.0 standard deviations)
   eps/l = 8      chi^2/dof = 1.230 (+1.3 standard deviations)
   eps/l -> inf   chi^2/dof = 0.992 (-0.0 standard deviations)
 N = 256, random balanced sequence, 3000000 displacements: P(+) = 0.4993 (+-0.0003); chi^2/dof is 1 +- 0.09 if the sign does not depend on the link
   eps/l -> 0     chi^2/dof = 0.914 (-1.0 standard deviations) | P(+) at the links with opposite spins minus that with equal spins: -0.0002 (+-0.0006)
   eps/l = 0.125  chi^2/dof = 0.925 (-0.8 standard deviations) | P(+) at the links with opposite spins minus that with equal spins: -0.0004 (+-0.0006)
   eps/l = 0.5    chi^2/dof = 1.076 (+0.9 standard deviations) | P(+) at the links with opposite spins minus that with equal spins: -0.0008 (+-0.0006)
   eps/l = 1      chi^2/dof = 1.041 (+0.5 standard deviations) | P(+) at the links with opposite spins minus that with equal spins: +0.0000 (+-0.0006)
   eps/l = 2      chi^2/dof = 0.737 (-3.0 standard deviations) | P(+) at the links with opposite spins minus that with equal spins: -0.0001 (+-0.0006)
   eps/l = 8      chi^2/dof = 1.015 (+0.2 standard deviations) | P(+) at the links with opposite spins minus that with equal spins: +0.0006 (+-0.0006)
   eps/l -> inf   chi^2/dof = 1.028 (+0.3 standard deviations) | P(+) at the links with opposite spins minus that with equal spins: +0.0003 (+-0.0006)
 N = 1024, random balanced sequence, 1000000 displacements: P(+) = 0.5001 (+-0.0005); chi^2/dof is 1 +- 0.04 if the sign does not depend on the link
   eps/l -> 0     chi^2/dof = 0.968 (-0.7 standard deviations) | P(+) at the links with opposite spins minus that with equal spins: -0.0001 (+-0.0010)
   eps/l = 0.125  chi^2/dof = 0.998 (-0.0 standard deviations) | P(+) at the links with opposite spins minus that with equal spins: -0.0009 (+-0.0010)
   eps/l = 0.5    chi^2/dof = 1.048 (+1.1 standard deviations) | P(+) at the links with opposite spins minus that with equal spins: -0.0004 (+-0.0010)
   eps/l = 1      chi^2/dof = 1.065 (+1.5 standard deviations) | P(+) at the links with opposite spins minus that with equal spins: +0.0001 (+-0.0010)
   eps/l = 2      chi^2/dof = 0.995 (-0.1 standard deviations) | P(+) at the links with opposite spins minus that with equal spins: -0.0006 (+-0.0010)
   eps/l = 8      chi^2/dof = 1.094 (+2.1 standard deviations) | P(+) at the links with opposite spins minus that with equal spins: +0.0024 (+-0.0010)
   eps/l -> inf   chi^2/dof = 1.011 (+0.2 standard deviations) | P(+) at the links with opposite spins minus that with equal spins: +0.0029 (+-0.0010)
 the deviations of chi^2/dof from 1 in the 28 cases, in standard deviations: mean +0.38, root mean square 1.13, largest 3.0
 (in the first and in the last row of every state, and in all the rows of the alternating sequence, the independence is exact,
  so these rows show the size of the fluctuations; the rows of one state are computed with the same displacements and are correlated)

Part 3. Between the two limits: pairs of displacements that differ by the sign of the component along the line
 N = 64, random balanced sequence, Var Y = 193.1, 12000000 pairs
   eps/l = 0.25  the selected link changes in 2.9% of the pairs | P(opp,+) - P(opp,-) = +1.53e-04 (+-1.7e-05), predicted +1.38e-04 (+-3.4e-06) | P(+|opp) - P(+|eq) = +3.06e-04 (+-3.5e-05) | P_opp = 0.5069, dP_opp/dlog(eps/l) = 0.0189
   eps/l = 0.5   the selected link changes in 7.8% of the pairs | P(opp,+) - P(opp,-) = +1.86e-04 (+-2.9e-05), predicted +2.10e-04 (+-9.1e-06) | P(+|opp) - P(+|eq) = +3.74e-04 (+-5.7e-05) | P_opp = 0.5213, dP_opp/dlog(eps/l) = 0.0144
   eps/l = 1     the selected link changes in 10.3% of the pairs | P(opp,+) - P(opp,-) = +1.65e-04 (+-3.3e-05), predicted +1.49e-04 (+-1.5e-05) | P(+|opp) - P(+|eq) = +3.30e-04 (+-6.6e-05) | P_opp = 0.5280, dP_opp/dlog(eps/l) = 0.0051
   eps/l = 2     the selected link changes in 11.0% of the pairs | P(opp,+) - P(opp,-) = +8.25e-05 (+-3.4e-05), predicted +1.27e-04 (+-2.3e-05) | P(+|opp) - P(+|eq) = +1.66e-04 (+-6.8e-05) | P_opp = 0.5303, dP_opp/dlog(eps/l) = 0.0022

time 178 s


==> anc/stoch/check_singular_and_exchange.py <==
# K matrix: finite-difference check of eq. (stoch-K-euler) and K=0 at zero winding; sign check of the exchange formula
import numpy as np
rng=np.random.default_rng(4)
def euler(sig,beta,phi=0.3):
    R=1/(2*np.sin(beta/2)); B=0.5/np.tan(beta/2)
    al=phi+beta*np.concatenate([[0],np.cumsum(sig)[:-1]])
    return np.stack([R*np.cos(al),R*np.sin(al),1j*B*np.ones(len(sig))],1), al
def rho(F):
    Fn=np.roll(F,-1,axis=0); m=(Fn+F)/2; d=Fn-F
    a=(d*d).sum(1); b=(m*d).sum(1); c=(m*m).sum(1)
    return (1-a)[:,None]*m+b[:,None]*d+1j*(b*b/a-c)[:,None]*d
def Xi(F): return (((-1)**np.arange(len(F)))[:,None]*rho(F)).sum(0)
def Kfd(F,h=1e-6):
    alt=((-1)**np.arange(len(F)))[:,None]; K=np.zeros((3,3),complex)
    for i in range(3):
        W=np.zeros(3); W[i]=h; K[:,i]=(Xi(F+alt*W)-Xi(F-alt*W))/(2*h)
    return K
def Kformula(F):
    Fn=np.roll(F,-1,axis=0); m=(Fn+F)/2; d=Fn-F
    return 2*sum(2*np.outer(m[k],d[k])-np.outer(d[k],m[k]) for k in range(len(F)))
for N,beta in ((6,2.1),(8,2*np.pi*3/7),(12,np.pi-0.2),(16,1.3)):
    sig=np.array([1,-1]*(N//2)); rng.shuffle(sig); F,al=euler(sig,beta)
    print('zero winding N=%d: |rho|=%.1e |K_fd|=%.1e |K_formula|=%.1e'%(N,abs(rho(F)).max(),abs(Kfd(F)).max(),abs(Kformula(F)).max()))
# nonzero winding (beta=2pi/3, N=6, all +): formula vs finite differences
F,al=euler(np.ones(6),2*np.pi/3); print('winding 2, N=6: |K_fd-K_formula|=%.1e |K|=%.2f'%(abs(Kfd(F)-Kformula(F)).max(),abs(Kfd(F)).max()))
sig=np.array([1,1,1,1,1,-1,1,1]); F,al=euler(sig,2*np.pi/3); print('winding 2, N=8: closure %.1e |K_fd-K_formula|=%.1e |K|=%.2f rank %d'%(abs(al[-1]+sig[-1]*2*np.pi/3-al[0]-4*np.pi),abs(Kfd(F)-Kformula(F)).max(),abs(Kfd(F)).max(),np.linalg.matrix_rank(Kfd(F),tol=1e-6)))
# exchange formula, signs
N=20; beta=np.pi-0.37; delta=beta-np.pi; sig=np.array([1,-1]*(N//2)); rng.shuffle(sig); phi=0.3
F,al=euler(sig,beta,phi); S=np.concatenate([[0],np.cumsum(sig)[:-1]]); th=phi+delta*S
t=lambda x: np.array([-np.sin(x),np.cos(x),0]); e=lambda x: np.array([np.cos(x),np.sin(x),0])
R=1/(2*np.cos(delta/2)); B=-0.5*np.tan(delta/2)
print('zigzag form: max|f_k-R(-1)^k e(theta_k)|=%.1e'%max(np.linalg.norm(F[k].real-R*(-1)**k*e(th[k])) for k in range(N)))
m=(np.roll(F,-1,axis=0)+F)/2; thb=th+delta*sig/2
print('midpoint form: %.1e'%max(np.linalg.norm(m[k]-B*((-1)**k*sig[k]*t(thb[k])+1j*np.array([0,0,1]))) for k in range(N)))
for k in range(N-2):
    if sig[k]!=sig[k+1]:
        s2=sig.copy(); s2[k],s2[k+1]=s2[k+1],s2[k]; F2,_=euler(s2,beta,phi); m2=(np.roll(F2,-1,axis=0)+F2)/2
        dF=F2-F; pred=2*sig[k]*(-1)**k*np.sin(delta/2)*t(th[k])
        print('k=%d sigma=%+d: |dF_{k+1}-formula|=%.1e others %.1e |dm_k-dF/2|=%.1e |dm_{k+1}-dF/2|=%.1e'%(k,sig[k],np.linalg.norm(dF[k+1]-pred),np.delete(abs(dF).max(1),k+1).max(),np.linalg.norm(m2[k]-m[k]-pred/2),np.linalg.norm(m2[k+1]-m[k+1]-pred/2)))
        break


==> anc/stoch/check_transit.py <==
# A variant that the text does not use since the revision of 2026-11-13 (e), in which a step of the polygon is a step of the time.
# Exchanges that take a finite time: a pair of opposite neighbouring spins starts an exchange at the rate lam0; the vertex between them
# then travels along the bridge for a time delta_s and the spins are exchanged on arrival. While a vertex travels, its two neighbouring
# vertices stay in place (the two adjacent pairs cannot start).  State: (sigma, A), A = set of pairs in transit.
# (1) exponential travel time, rate mu: exact generator; stationary weight should be (lam0/mu)^|A|, the same for every sigma.
# (2) constant travel time delta_s: simulation; the states with no vertex in transit should have equal weights.
import numpy as np, itertools, scipy.linalg as la, sys
def seqs(N): return [tuple(1 if i in c else -1 for i in range(N)) for c in itertools.combinations(range(N),N//2)]
def eligible(s,A,b,N):
    return s[b]!=s[(b+1)%N] and b not in A and (b-1)%N not in A and (b+1)%N not in A
def exact(N,lam0,mu):
    st=[]; 
    for s in seqs(N):
        opp=[b for b in range(N) if s[b]!=s[(b+1)%N]]
        for r in range(len(opp)+1):
            for A in itertools.combinations(opp,r):
                if all(((a-b)%N not in (1,N-1)) for a in A for b in A if a!=b): st.append((s,frozenset(A)))
    idx={x:i for i,x in enumerate(st)}; Q=np.zeros((len(st),len(st)))
    for (s,A),i in idx.items():
        for b in range(N):
            if eligible(s,A,b,N): j=idx[(s,A|{b})]; Q[j,i]+=lam0; Q[i,i]-=lam0
        for b in A:
            t=list(s); t[b],t[(b+1)%N]=t[(b+1)%N],t[b]; j=idx[(tuple(t),A-{b})]; Q[j,i]+=mu; Q[i,i]-=mu
    w,v=la.eig(Q); p=v[:,np.argmin(abs(w))].real; p/=p.sum()
    pred=np.array([(lam0/mu)**len(A) for (s,A) in st]); pred/=pred.sum()
    rest=np.array([p[i] for (s,A),i in idx.items() if not A])
    return len(st),abs(p-pred).max(),rest.max()/rest.min(),rest.sum()
for N in (6,8):
    for lam0,mu in ((1,5),(1,1),(3,0.5)):
        n,err,ratio,frac=exact(N,lam0,mu)
        print('exact, exponential travel: N=%d lam0=%.1f mu=%.1f: %d states, |p - (lam0/mu)^|A||=%.1e ; Euler states (no vertex in transit): max/min weight %.6f, total weight %.3f'%(N,lam0,mu,n,err,ratio,frac))
def simulate(N,lam0,ds,T,seed):
    rng=np.random.default_rng(seed); S=seqs(N); idx={s:i for i,s in enumerate(S)}
    s=list(S[0]); A={}; t=0.0; w=np.zeros(len(S)); nv=np.zeros(len(S)); tin=0.0
    while t<T:
        el=[b for b in range(N) if eligible(s,A,b,N)]
        t_start=t+rng.exponential(1/(lam0*len(el))) if el else np.inf
        t_arr=min(A.values()) if A else np.inf
        tn=min(t_start,t_arr)
        if not A: w[idx[tuple(s)]]+=tn-t; nv[idx[tuple(s)]]+=1
        else: tin+=tn-t
        t=tn
        if t_start<t_arr: A[el[rng.integers(len(el))]]=t+ds
        else:
            b=min(A,key=A.get); del A[b]; s[b],s[(b+1)%N]=s[(b+1)%N],s[b]
    return w,nv,tin/T
for N,lam0,ds in ((6,1.0,0.5),(6,1.0,2.0),(8,1.0,1.0)):
    w,nv,fr=simulate(N,lam0,ds,4e5,1); nel=np.array([sum(s[b]!=s[(b+1)%N] for b in range(N)) for s in seqs(N)])
    # a visit to an Euler state lasts 1/(lam0*n_el) on the average, so equal weights mean  w * n_el = const
    p=w/w.sum(); n=len(p)
    print('simulation, constant travel time: N=%d lam0=%.1f Delta_s=%.1f: weights of the Euler states, rms deviation from equal %.4f ; statistical error expected %.4f ; fraction of the time with a vertex on a bridge %.3f'%(N,lam0,ds,np.sqrt(((p*n-1)**2).mean()),np.sqrt((1/nv).mean())*np.sqrt(2),fr))


==> anc/stoch/check_transit_output.txt <==
exact, exponential travel: N=6 lam0=1.0 mu=5.0: 180 states, |p - (lam0/mu)^|A||=2.3e-16 ; Euler states (no vertex in transit): max/min weight 1.000000, total weight 0.535
exact, exponential travel: N=6 lam0=1.0 mu=1.0: 180 states, |p - (lam0/mu)^|A||=6.0e-17 ; Euler states (no vertex in transit): max/min weight 1.000000, total weight 0.111
exact, exponential travel: N=6 lam0=3.0 mu=0.5: 180 states, |p - (lam0/mu)^|A||=3.7e-16 ; Euler states (no vertex in transit): max/min weight 1.000000, total weight 0.003
exact, exponential travel: N=8 lam0=1.0 mu=5.0: 1158 states, |p - (lam0/mu)^|A||=4.3e-17 ; Euler states (no vertex in transit): max/min weight 1.000000, total weight 0.451
exact, exponential travel: N=8 lam0=1.0 mu=1.0: 1158 states, |p - (lam0/mu)^|A||=1.7e-17 ; Euler states (no vertex in transit): max/min weight 1.000000, total weight 0.060
exact, exponential travel: N=8 lam0=3.0 mu=0.5: 1158 states, |p - (lam0/mu)^|A||=2.9e-16 ; Euler states (no vertex in transit): max/min weight 1.000000, total weight 0.001
simulation, constant travel time: N=6 lam0=1.0 Delta_s=0.5: weights of the Euler states, rms deviation from equal 0.0117 ; statistical error expected 0.0110 ; fraction of the time with a vertex on a bridge 0.737
simulation, constant travel time: N=6 lam0=1.0 Delta_s=2.0: weights of the Euler states, rms deviation from equal 0.0279 ; statistical error expected 0.0304 ; fraction of the time with a vertex on a bridge 0.965
simulation, constant travel time: N=8 lam0=1.0 Delta_s=1.0: weights of the Euler states, rms deviation from equal 0.0395 ; statistical error expected 0.0378 ; fraction of the time with a vertex on a bridge 0.940


==> anc/stoch/even_n.py <==
"""
Even N: Eq. (2.19) is a differential-algebraic system.  (I+S) F' = 2 rho(F) has the solvability condition
        Phi(F) := sum_k (-1)^k rho_k(F) = 0                                   (three complex constraints)
and leaves the alternating velocity undetermined:  F' = v_part + (-1)^k w.
Differentiating the constraint,  M(F) w = - DPhi(F)[v_part],   M(F) = dPhi/dW for the shift F_k -> F_k + (-1)^k W.
"""
import numpy as np
from scipy.linalg import null_space, orth
from mle_core import *

def alt(N): return (-1.0)**np.arange(N)
def Phi(F): return alt(F.shape[0]) @ rhs_mid(F)
def DPhi(F, U, h=1e-6): return (Phi(F + h*U) - Phi(F - h*U))/(2*h)

def Mexact(F):
    """M(F) = sum_k [ 2 m_k d_k^T - (1+2i b_k/a_k) d_k m_k^T + 2i (b_k/a_k)^2 d_k d_k^T - gamma_k 1 ]"""
    N = F.shape[0]; m, d = geom(F); a, b, c = scalars(F); gam = b + 1j*(b*b/a - c)
    M = np.zeros((3, 3), complex)
    for k in range(N):
        M += 2*np.outer(m[k], d[k]) - (1 + 2j*b[k]/a[k])*np.outer(d[k], m[k]) + 2j*(b[k]/a[k])**2*np.outer(d[k], d[k]) - gam[k]*np.eye(3)
    return M

def field_even(F):
    """velocity on the constraint manifold Phi=0 (where M is invertible): returns F', w, M, v_part"""
    N = F.shape[0]; vpart = np.linalg.pinv(np.eye(N) + shift(N)) @ (2*rhs_mid(F))
    M = Mexact(F); sc = np.abs(vpart).max()
    r = DPhi(F, vpart/sc)*sc if sc > 0 else np.zeros(3)
    w = np.linalg.solve(M, -r)
    return vpart + np.outer(alt(N), w), w, M, vpart

def project(F, iters=30):
    """Newton projection onto the constraint manifold Phi = 0"""
    N = F.shape[0]
    for it in range(iters):
        ph = Phi(F)
        if np.abs(ph).max() < 1e-14: break
        Jc = np.zeros((3, 3*N), complex)
        for i in range(3*N):
            U = np.zeros(3*N, complex); U[i] = 1; Jc[:, i] = DPhi(F, U.reshape(N, 3))
        F = F - (np.linalg.pinv(Jc) @ ph).reshape(N, 3)
    return F

def Drho_exact(G):
    """exact Jacobian of the midpoint velocities at a point of V:  D rho_k[u] = (1/2)[ -e_k m_k + g_k d_k ]"""
    N = G.shape[0]; m, d = geom(G); J = np.zeros((3*N, 3*N), complex)
    for k in range(N):
        for (idx, cA, cD) in ((k, 0.5, -1.0), ((k+1) % N, 0.5, 1.0)):
            for a in range(3):
                e = 2*d[k, a]*cD; g = d[k, a]*cA + m[k, a]*cD - 2j*m[k, a]*cA
                J[3*k:3*k+3, 3*idx+a] += 0.5*(-e*m[k] + g*d[k])
    return J

def consistency_space(E, J, tol=1e-9):
    """largest subspace L with J L in E L: the initial data for which E u' = J u has a solution"""
    n = E.shape[0]; L = np.eye(n, dtype=complex)
    while True:
        EL = orth(E @ L, rcond=tol)
        Mx = (np.eye(n) - EL @ EL.conj().T) @ J @ L
        U, sv, Vh = np.linalg.svd(Mx); r = int((sv > tol*max(1, sv[0])).sum())
        if r == 0: return L
        L = orth(L @ Vh[r:].conj().T, rcond=tol)

def free_alternating_dimension(G):
    """number of arbitrary functions of s in the linearized system at G: dim( ker E  ∩  consistency space )"""
    N = G.shape[0]; E = np.kron((np.eye(N) + shift(N))/2, np.eye(3)); J = Drho_exact(G)
    L = consistency_space(E, J)
    return null_space(E @ L, rcond=1e-9).shape[1], L.shape[1]

# ---------- the class of solutions that keep m_k.delta_k = 0 (any N) ----------
def sphere_field(N):
    """odd N: the field of (2.19).  even N: the alternating velocity is fixed by d/ds (m.delta) = 0."""
    if N % 2 == 1:
        Ai = Ainv(N); return lambda F: Ai @ rhs_mid(F)
    Ep = np.linalg.pinv(np.eye(N) + shift(N)); s = alt(N)
    def f(F):
        v = Ep @ (2*rhs_mid(F)); Fn = np.roll(F, -1, axis=0); vn = np.roll(v, -1, axis=0)
        bdot = np.sum(Fn*vn, 1) - np.sum(F*v, 1); Bw = -(s[:, None]*(Fn + F))
        return v + np.outer(s, np.linalg.solve(Bw.T @ Bw, -Bw.T @ bdot))
    return f

def _flow(F, tau, f, nst=40):
    h = tau/nst
    for i in range(nst):
        k1 = f(F); k2 = f(F + 0.5*h*k1); k3 = f(F + 0.5*h*k2); k4 = f(F + h*k3)
        F = F + (h/6)*(k1 + 2*k2 + 2*k3 + k4)
    return F

def sphere_obstruction(G, taus=(0.0, 0.25, 0.5, 0.75, 1.0), h1=1e-5, h2=2e-3):
    """Solutions through G that keep m.delta = 0 (and, for even N, Phi = 0) for all s.
       Returns: dimension of the linear solution space, its nonzero exponents, the size of the quadratic term
       along the single neutral direction, the obstruction left after optimizing over the fixed-point directions,
       and the numerical noise level."""
    N = G.shape[0]; f = sphere_field(N); n = 3*N; g = G.ravel().astype(complex); s = alt(N)
    def R(x):
        F = x.reshape(N, 3); out = []; tp = 0.0
        for tau in taus:
            if tau > tp: F = _flow(F, tau - tp, f); tp = tau
            out.append(scalars(F)[1])
            if N % 2 == 0: out.append(s @ rhs_mid(F))
        return np.concatenate(out)
    D = np.zeros((len(R(g)), n), complex); Jf = np.zeros((n, n), complex)
    for i in range(n):
        e = np.zeros(n, complex); e[i] = h1
        D[:, i] = (R(g + e) - R(g - e))/(2*h1)
        Jf[:, i] = (f((g + e).reshape(N, 3)) - f((g - e).reshape(N, 3))).ravel()/(2*h1)
    U, sv, Vh = np.linalg.svd(D); r = int((sv > 1e-6*sv[0]).sum()); W = Vh[r:].conj().T
    Pperp = np.eye(D.shape[0]) - U[:, :r] @ U[:, :r].conj().T
    Gen = np.linalg.lstsq(W, Jf @ W, rcond=None)[0]; ev = np.linalg.eigvals(Gen)
    K1 = null_space(Gen, rcond=1e-6); K2 = null_space(Gen @ Gen, rcond=1e-6)
    evv, vec = np.linalg.eig(Gen); vs = vec[:, np.argmin(np.abs(evv + 1))]
    H = W @ np.hstack([K1, vs[:, None]])
    Y = K2 - K1 @ (K1.conj().T @ K2); y = W @ np.linalg.svd(Y)[0][:, 0]
    D2 = lambda u, v: (R(g + h2*(u + v)) + R(g - h2*(u + v)) - R(g + h2*(u - v)) - R(g - h2*(u - v)))/(4*h2*h2)
    qyy = Pperp @ D2(y, y); Q = np.array([2*Pperp @ D2(y, H[:, j]) for j in range(H.shape[1])]).T
    u0 = H @ (np.random.default_rng(0).normal(size=H.shape[1]) + 0j)
    noise = np.abs(Pperp @ D2(u0, u0)).max()
    sol = np.linalg.lstsq(Q, -qyy, rcond=None)[0]
    return dict(dim=W.shape[1], exponents=ev[np.abs(ev) > 1e-3], qyy=np.abs(qyy).max(), obstruction=np.abs(Q @ sol + qyy).max(), noise=noise)


==> anc/stoch/fate_series.py <==
# Direct integration of (2.19) from a small displacement of a zero-winding Euler state of even N.
# F' = v + (-1)^k u, with u from the derivative of the constraint (even_n.field_even); implicit Radau (the start is stiff).
import numpy as np, sys, time
from scipy.integrate import Radau
from mle_core import *
from even_n import *
N=int(sys.argv[1]); d=float(sys.argv[2]); seed=int(sys.argv[3]); wall=float(sys.argv[4]); smax=float(sys.argv[5]) if len(sys.argv)>5 else 40.0; rtol=float(sys.argv[6]) if len(sys.argv)>6 else 1e-7
if N==6: G=euler(6,0.37,1,[1,1,1,-1,-1,-1],0.3); name='+++---, beta=0.37*2pi'
else:
    r=np.random.default_rng(N); sig=np.array([1,-1]*(N//2)); r.shuffle(sig); G=euler(N,(np.pi-0.5)/(2*np.pi),1,sig,0.3); name=''.join('+' if x>0 else '-' for x in sig)+', beta=pi-0.5'
rng=np.random.default_rng(seed); X=rng.normal(size=(N,3))+1j*rng.normal(size=(N,3)); X/=np.linalg.norm(X)
F0=project(G+d*X); t0=time.time()
def f(s,y):
    F=(y[:3*N]+1j*y[3*N:]).reshape(N,3); Fp=field_even(F)[0].ravel(); return np.concatenate([Fp.real,Fp.imag])
def obs(s,y):
    F=(y[:3*N]+1j*y[3*N:]).reshape(N,3); a,b,c=scalars(F); al=((-1.0)**np.arange(N))@(F-G)/N
    return (s,np.linalg.norm(F-G),np.linalg.norm(al)*np.sqrt(N),np.linalg.norm(F),abs(1-a).max(),abs(b).max(),abs(c).max(),abs(Phi(F)).max())
y0=np.concatenate([F0.ravel().real,F0.ravel().imag]); sv=Radau(f,0.0,y0,smax,rtol=rtol,atol=1e-4*rtol)
rows=[obs(0.0,y0)]; msg='reached smax'
while sv.status=='running':
    m=sv.step()
    if sv.status=='failed': msg='solver failed: '+str(m); break
    rows.append(obs(sv.t,sv.y))
    if time.time()-t0>wall: msg='wall-clock limit'; break
    if np.linalg.norm(sv.y)>1e3: msg='|F|>1e3'; break
rows=np.array(rows); np.save('fate_N%d_d%g_s%d%s.npy'%(N,d,seed,'' if rtol==1e-7 else '_rtol%g'%rtol),rows)
print('N=%d (%s) d=%g seed=%d rtol=%g: %s at s=%.4f, %d steps, %.0f s'%(N,name,d,seed,rtol,msg,rows[-1,0],len(rows),time.time()-t0))
for s in (0,1e-3,1e-2,0.1,0.3,1,2,3,4,6,8,10,12,15,20,30,40):
    if s<=rows[-1,0]:
        r=rows[np.searchsorted(rows[:,0],s)]
        print('   s=%8.4f |F-G|=%.3e alternating part=%.3e |F|=%.3e max|1-delta^2|=%.2e max|m.delta|=%.2e max|m^2|=%.2e |Xi|=%.1e'%tuple(r))
r=rows[-1]; print('   last: s=%8.4f |F-G|=%.3e alternating part=%.3e |F|=%.3e'%tuple(r[:4]))


==> anc/stoch/fl_6_1.log <==
N=6 (+++---, beta=0.37*2pi) d=0.001 seed=1 rtol=1e-05: wall-clock limit at s=9.6328, 29531 steps, 400 s
   s=  0.0000 |F-G|=8.321e-04 alternating part=4.775e-04 |F|=1.436e+00 max|1-delta^2|=6.59e-04 max|m.delta|=2.63e-04 max|m^2|=1.12e-04 |Xi|=2.8e-15
   s=  0.0010 |F-G|=1.715e-03 alternating part=1.574e-03 |F|=1.437e+00 max|1-delta^2|=2.31e-03 max|m.delta|=3.99e-04 max|m^2|=1.12e-04 |Xi|=4.1e-15
   s=  0.0109 |F-G|=9.744e-03 alternating part=9.720e-03 |F|=1.439e+00 max|1-delta^2|=1.33e-02 max|m.delta|=1.49e-03 max|m^2|=1.12e-04 |Xi|=9.2e-14
   s=  0.1021 |F-G|=3.095e-02 alternating part=3.090e-02 |F|=1.442e+00 max|1-delta^2|=4.01e-02 max|m.delta|=5.05e-03 max|m^2|=1.12e-04 |Xi|=1.6e-13
   s=  0.3078 |F-G|=3.795e-02 alternating part=3.730e-02 |F|=1.434e+00 max|1-delta^2|=4.43e-02 max|m.delta|=7.55e-03 max|m^2|=1.13e-04 |Xi|=1.1e-12
   s=  1.0040 |F-G|=6.811e-02 alternating part=6.427e-02 |F|=1.413e+00 max|1-delta^2|=8.37e-02 max|m.delta|=1.33e-02 max|m^2|=1.08e-04 |Xi|=2.2e-12
   s=  2.0005 |F-G|=2.034e-01 alternating part=1.669e-01 |F|=1.493e+00 max|1-delta^2|=3.18e-01 max|m.delta|=4.59e-02 max|m^2|=9.90e-04 |Xi|=8.9e-12
   s=  3.0273 |F-G|=2.518e-01 alternating part=1.121e-01 |F|=1.499e+00 max|1-delta^2|=3.62e-01 max|m.delta|=5.54e-02 max|m^2|=3.10e-03 |Xi|=1.0e-10
   s=  4.0334 |F-G|=4.497e-01 alternating part=2.015e-01 |F|=1.539e+00 max|1-delta^2|=5.65e-01 max|m.delta|=8.99e-02 max|m^2|=8.13e-03 |Xi|=1.6e-10
   s=  6.0147 |F-G|=1.342e+00 alternating part=6.163e-01 |F|=2.054e+00 max|1-delta^2|=1.88e+00 max|m.delta|=3.00e-01 max|m^2|=5.86e-02 |Xi|=6.8e-10
   s=  8.0003 |F-G|=4.622e+00 alternating part=2.727e+00 |F|=4.871e+00 max|1-delta^2|=3.41e+00 max|m.delta|=1.02e+00 max|m^2|=4.33e-01 |Xi|=1.2e-08
   last: s=  9.6328 |F-G|=1.045e+01 alternating part=6.318e+00 |F|=1.042e+01


==> anc/stoch/fl_6_3.log <==
N=6 (+++---, beta=0.37*2pi) d=0.0001 seed=3 rtol=1e-05: wall-clock limit at s=1.3190, 28260 steps, 400 s
   s=  0.0000 |F-G|=9.499e-05 alternating part=3.363e-05 |F|=1.436e+00 max|1-delta^2|=1.05e-04 max|m.delta|=1.85e-05 max|m^2|=1.05e-05 |Xi|=3.0e-17
   s=  0.0011 |F-G|=4.537e-04 alternating part=4.449e-04 |F|=1.436e+00 max|1-delta^2|=5.01e-04 max|m.delta|=9.73e-05 max|m^2|=1.05e-05 |Xi|=2.6e-15
   s=  0.0102 |F-G|=1.480e-03 alternating part=1.478e-03 |F|=1.436e+00 max|1-delta^2|=1.75e-03 max|m.delta|=3.02e-04 max|m^2|=1.05e-05 |Xi|=1.7e-13
   s=  0.1013 |F-G|=4.557e-03 alternating part=4.552e-03 |F|=1.435e+00 max|1-delta^2|=5.17e-03 max|m.delta|=9.82e-04 max|m^2|=1.05e-05 |Xi|=1.8e-13
   s=  0.3060 |F-G|=7.356e-03 alternating part=7.298e-03 |F|=1.434e+00 max|1-delta^2|=7.45e-03 max|m.delta|=1.84e-03 max|m^2|=1.06e-05 |Xi|=1.6e-13
   s=  1.0000 |F-G|=1.464e-02 alternating part=1.364e-02 |F|=1.433e+00 max|1-delta^2|=1.67e-02 max|m.delta|=3.92e-03 max|m^2|=1.22e-05 |Xi|=9.7e-13
   last: s=  1.3190 |F-G|=1.604e-02 alternating part=1.374e-02 |F|=1.438e+00


==> anc/stoch/fl_8_1.log <==
N=8 (--+-+-++, beta=pi-0.5) d=0.001 seed=1 rtol=1e-05: wall-clock limit at s=1.6141, 23103 steps, 400 s
   s=  0.0000 |F-G|=9.741e-04 alternating part=3.715e-04 |F|=1.504e+00 max|1-delta^2|=1.09e-03 max|m.delta|=2.98e-04 max|m^2|=5.61e-05 |Xi|=2.0e-16
   s=  0.0014 |F-G|=1.395e-03 alternating part=1.065e-03 |F|=1.505e+00 max|1-delta^2|=1.96e-03 max|m.delta|=2.99e-04 max|m^2|=5.61e-05 |Xi|=1.0e-15
   s=  0.0116 |F-G|=9.045e-03 alternating part=9.000e-03 |F|=1.512e+00 max|1-delta^2|=1.24e-02 max|m.delta|=3.02e-04 max|m^2|=5.61e-05 |Xi|=1.1e-14
   s=  0.1044 |F-G|=8.480e-02 alternating part=8.478e-02 |F|=1.578e+00 max|1-delta^2|=1.16e-01 max|m.delta|=3.34e-04 max|m^2|=5.58e-05 |Xi|=4.9e-14
   s=  0.3030 |F-G|=2.642e-01 alternating part=2.638e-01 |F|=1.731e+00 max|1-delta^2|=3.74e-01 max|m.delta|=4.21e-04 max|m^2|=5.32e-05 |Xi|=2.9e-13
   s=  1.0003 |F-G|=1.126e+00 alternating part=1.110e+00 |F|=2.459e+00 max|1-delta^2|=1.86e+00 max|m.delta|=1.13e-03 max|m^2|=2.67e-05 |Xi|=1.9e-12
   last: s=  1.6141 |F-G|=2.695e+00 alternating part=2.656e+00 |F|=3.912e+00


==> anc/stoch/fl_8_2.log <==
N=8 (--+-+-++, beta=pi-0.5) d=0.001 seed=2 rtol=1e-05: wall-clock limit at s=1.1553, 23068 steps, 400 s
   s=  0.0000 |F-G|=8.667e-04 alternating part=3.334e-04 |F|=1.504e+00 max|1-delta^2|=5.28e-04 max|m.delta|=1.83e-04 max|m^2|=6.59e-05 |Xi|=9.4e-15
   s=  0.0040 |F-G|=3.694e-03 alternating part=3.606e-03 |F|=1.504e+00 max|1-delta^2|=5.25e-03 max|m.delta|=1.84e-04 max|m^2|=6.59e-05 |Xi|=1.0e-14
   s=  0.0156 |F-G|=1.428e-02 alternating part=1.426e-02 |F|=1.505e+00 max|1-delta^2|=1.94e-02 max|m.delta|=1.85e-04 max|m^2|=6.59e-05 |Xi|=9.2e-15
   s=  0.1009 |F-G|=8.960e-02 alternating part=8.958e-02 |F|=1.507e+00 max|1-delta^2|=1.19e-01 max|m.delta|=1.94e-04 max|m^2|=6.58e-05 |Xi|=3.9e-12
   s=  0.3005 |F-G|=2.422e-01 alternating part=2.418e-01 |F|=1.495e+00 max|1-delta^2|=3.14e-01 max|m.delta|=2.18e-04 max|m^2|=6.62e-05 |Xi|=6.8e-11
   s=  1.0001 |F-G|=5.708e-01 alternating part=5.569e-01 |F|=1.432e+00 max|1-delta^2|=6.46e-01 max|m.delta|=3.43e-04 max|m^2|=7.76e-05 |Xi|=2.0e-10
   last: s=  1.1553 |F-G|=6.210e-01 alternating part=6.005e-01 |F|=1.429e+00


==> anc/stoch/fs_6_1.log <==
N=6 (+++---, beta=0.37*2pi) d=0.001 seed=1: wall-clock limit at s=0.9596, 25517 steps, 330 s
   s=  0.0000 |F-G|=8.321e-04 alternating part=4.775e-04 |F|=1.436e+00 max|1-delta^2|=6.59e-04 max|m.delta|=2.63e-04 max|m^2|=1.12e-04 |Xi|=2.8e-15
   s=  0.0010 |F-G|=1.728e-03 alternating part=1.588e-03 |F|=1.437e+00 max|1-delta^2|=2.33e-03 max|m.delta|=4.01e-04 max|m^2|=1.12e-04 |Xi|=2.7e-15
   s=  0.0100 |F-G|=9.255e-03 alternating part=9.230e-03 |F|=1.439e+00 max|1-delta^2|=1.27e-02 max|m.delta|=1.42e-03 max|m^2|=1.12e-04 |Xi|=2.8e-15
   s=  0.1000 |F-G|=3.073e-02 alternating part=3.068e-02 |F|=1.442e+00 max|1-delta^2|=3.98e-02 max|m.delta|=5.01e-03 max|m^2|=1.12e-04 |Xi|=3.6e-15
   s=  0.3002 |F-G|=3.804e-02 alternating part=3.743e-02 |F|=1.434e+00 max|1-delta^2|=4.45e-02 max|m.delta|=7.51e-03 max|m^2|=1.13e-04 |Xi|=5.8e-15
   last: s=  0.9596 |F-G|=6.369e-02 alternating part=6.015e-02 |F|=1.414e+00


==> anc/stoch/fs_6_2.log <==
N=6 (+++---, beta=0.37*2pi) d=0.001 seed=2: wall-clock limit at s=9.8041, 24400 steps, 330 s
   s=  0.0000 |F-G|=9.189e-04 alternating part=4.861e-04 |F|=1.436e+00 max|1-delta^2|=9.19e-04 max|m.delta|=3.26e-04 max|m^2|=1.01e-04 |Xi|=8.1e-16
   s=  0.0011 |F-G|=1.208e-03 alternating part=9.223e-04 |F|=1.436e+00 max|1-delta^2|=1.31e-03 max|m.delta|=3.98e-04 max|m^2|=1.01e-04 |Xi|=9.1e-16
   s=  0.0105 |F-G|=3.446e-03 alternating part=3.357e-03 |F|=1.437e+00 max|1-delta^2|=4.12e-03 max|m.delta|=9.24e-04 max|m^2|=1.01e-04 |Xi|=8.8e-16
   s=  0.1001 |F-G|=1.191e-02 alternating part=1.189e-02 |F|=1.436e+00 max|1-delta^2|=1.01e-02 max|m.delta|=3.10e-03 max|m^2|=1.01e-04 |Xi|=1.7e-15
   s=  0.3003 |F-G|=2.070e-02 alternating part=2.058e-02 |F|=1.435e+00 max|1-delta^2|=1.63e-02 max|m.delta|=5.81e-03 max|m^2|=9.68e-05 |Xi|=1.4e-15
   s=  1.0003 |F-G|=3.529e-02 alternating part=3.271e-02 |F|=1.438e+00 max|1-delta^2|=3.05e-02 max|m.delta|=1.32e-02 max|m^2|=6.23e-05 |Xi|=5.4e-15
   s=  2.0041 |F-G|=5.813e-02 alternating part=4.325e-02 |F|=1.439e+00 max|1-delta^2|=2.81e-02 max|m.delta|=2.51e-02 max|m^2|=4.02e-04 |Xi|=1.2e-14
   s=  3.0033 |F-G|=1.023e-01 alternating part=6.380e-02 |F|=1.441e+00 max|1-delta^2|=1.52e-02 max|m.delta|=4.51e-02 max|m^2|=1.53e-03 |Xi|=7.7e-14
   s=  4.0121 |F-G|=1.821e-01 alternating part=8.905e-02 |F|=1.449e+00 max|1-delta^2|=3.12e-02 max|m.delta|=8.89e-02 max|m^2|=5.60e-03 |Xi|=1.5e-13
   s=  6.0051 |F-G|=5.983e-01 alternating part=1.472e-01 |F|=1.580e+00 max|1-delta^2|=2.09e-01 max|m.delta|=3.05e-01 max|m^2|=7.60e-02 |Xi|=1.5e-12
   s=  8.0001 |F-G|=2.055e+00 alternating part=8.554e-01 |F|=2.693e+00 max|1-delta^2|=1.73e+00 max|m.delta|=1.18e+00 max|m^2|=6.71e-01 |Xi|=8.7e-11
   last: s=  9.8041 |F-G|=8.405e+00 alternating part=4.123e+00 |F|=8.909e+00


==> anc/stoch/fs_6_3.log <==
N=6 (+++---, beta=0.37*2pi) d=0.0001 seed=3: wall-clock limit at s=0.7218, 24497 steps, 330 s
   s=  0.0000 |F-G|=9.499e-05 alternating part=3.363e-05 |F|=1.436e+00 max|1-delta^2|=1.05e-04 max|m.delta|=1.85e-05 max|m^2|=1.05e-05 |Xi|=3.0e-17
   s=  0.0011 |F-G|=4.408e-04 alternating part=4.317e-04 |F|=1.436e+00 max|1-delta^2|=4.85e-04 max|m.delta|=9.46e-05 max|m^2|=1.05e-05 |Xi|=1.3e-16
   s=  0.0102 |F-G|=1.480e-03 alternating part=1.477e-03 |F|=1.436e+00 max|1-delta^2|=1.75e-03 max|m.delta|=3.02e-04 max|m^2|=1.05e-05 |Xi|=1.6e-16
   s=  0.1002 |F-G|=4.536e-03 alternating part=4.531e-03 |F|=1.435e+00 max|1-delta^2|=5.15e-03 max|m.delta|=9.77e-04 max|m^2|=1.05e-05 |Xi|=2.6e-16
   s=  0.3000 |F-G|=7.291e-03 alternating part=7.236e-03 |F|=1.434e+00 max|1-delta^2|=7.40e-03 max|m.delta|=1.81e-03 max|m^2|=1.06e-05 |Xi|=2.6e-15
   last: s=  0.7218 |F-G|=1.142e-02 alternating part=1.103e-02 |F|=1.433e+00


==> anc/stoch/fs_6_4.log <==
N=6 (+++---, beta=0.37*2pi) d=0.001 seed=4: wall-clock limit at s=2.9813, 22560 steps, 330 s
   s=  0.0000 |F-G|=9.027e-04 alternating part=5.096e-04 |F|=1.436e+00 max|1-delta^2|=9.08e-04 max|m.delta|=2.34e-04 max|m^2|=1.09e-04 |Xi|=9.4e-16
   s=  0.0011 |F-G|=1.428e-03 alternating part=1.218e-03 |F|=1.436e+00 max|1-delta^2|=1.83e-03 max|m.delta|=2.29e-04 max|m^2|=1.09e-04 |Xi|=7.2e-16
   s=  0.0102 |F-G|=1.029e-02 alternating part=1.026e-02 |F|=1.435e+00 max|1-delta^2|=1.50e-02 max|m.delta|=1.28e-03 max|m^2|=1.09e-04 |Xi|=7.9e-16
   s=  0.1003 |F-G|=4.116e-02 alternating part=4.111e-02 |F|=1.432e+00 max|1-delta^2|=5.82e-02 max|m.delta|=5.28e-03 max|m^2|=1.09e-04 |Xi|=2.8e-15
   s=  0.3001 |F-G|=6.047e-02 alternating part=5.967e-02 |F|=1.439e+00 max|1-delta^2|=8.17e-02 max|m.delta|=9.31e-03 max|m^2|=1.12e-04 |Xi|=6.4e-15
   s=  1.0000 |F-G|=1.395e-01 alternating part=1.286e-01 |F|=1.442e+00 max|1-delta^2|=1.70e-01 max|m.delta|=2.93e-02 max|m^2|=2.87e-04 |Xi|=2.1e-13
   s=  2.0001 |F-G|=7.922e-01 alternating part=7.135e-01 |F|=1.737e+00 max|1-delta^2|=8.61e-01 max|m.delta|=1.92e-01 max|m^2|=9.58e-03 |Xi|=2.2e-12
   last: s=  2.9813 |F-G|=5.948e+00 alternating part=5.183e+00 |F|=6.363e+00


==> anc/stoch/fs_8_1.log <==
N=8 (--+-+-++, beta=pi-0.5) d=0.001 seed=1: wall-clock limit at s=0.9225, 21877 steps, 330 s
   s=  0.0000 |F-G|=9.741e-04 alternating part=3.715e-04 |F|=1.504e+00 max|1-delta^2|=1.09e-03 max|m.delta|=2.98e-04 max|m^2|=5.61e-05 |Xi|=2.0e-16
   s=  0.0013 |F-G|=1.318e-03 alternating part=9.627e-04 |F|=1.504e+00 max|1-delta^2|=1.84e-03 max|m.delta|=2.99e-04 max|m^2|=5.61e-05 |Xi|=2.2e-16
   s=  0.0100 |F-G|=7.826e-03 alternating part=7.773e-03 |F|=1.510e+00 max|1-delta^2|=1.07e-02 max|m.delta|=3.01e-04 max|m^2|=5.61e-05 |Xi|=1.5e-16
   s=  0.1000 |F-G|=8.113e-02 alternating part=8.111e-02 |F|=1.574e+00 max|1-delta^2|=1.10e-01 max|m.delta|=3.32e-04 max|m^2|=5.58e-05 |Xi|=3.6e-16
   s=  0.3001 |F-G|=2.614e-01 alternating part=2.610e-01 |F|=1.729e+00 max|1-delta^2|=3.70e-01 max|m.delta|=4.20e-04 max|m^2|=5.33e-05 |Xi|=5.1e-15
   last: s=  0.9225 |F-G|=1.010e+00 alternating part=9.966e-01 |F|=2.360e+00


==> anc/stoch/fs_8_2.log <==
N=8 (--+-+-++, beta=pi-0.5) d=0.001 seed=2: wall-clock limit at s=0.4145, 17670 steps, 330 s
   s=  0.0000 |F-G|=8.667e-04 alternating part=3.334e-04 |F|=1.504e+00 max|1-delta^2|=5.28e-04 max|m.delta|=1.83e-04 max|m^2|=6.59e-05 |Xi|=9.4e-15
   s=  0.0011 |F-G|=1.307e-03 alternating part=1.034e-03 |F|=1.504e+00 max|1-delta^2|=1.81e-03 max|m.delta|=1.84e-04 max|m^2|=6.59e-05 |Xi|=9.4e-15
   s=  0.0128 |F-G|=1.177e-02 alternating part=1.174e-02 |F|=1.505e+00 max|1-delta^2|=1.61e-02 max|m.delta|=1.85e-04 max|m^2|=6.59e-05 |Xi|=9.4e-15
   s=  0.1000 |F-G|=8.888e-02 alternating part=8.886e-02 |F|=1.507e+00 max|1-delta^2|=1.18e-01 max|m.delta|=1.94e-04 max|m^2|=6.58e-05 |Xi|=8.5e-15
   s=  0.3000 |F-G|=2.419e-01 alternating part=2.415e-01 |F|=1.495e+00 max|1-delta^2|=3.13e-01 max|m.delta|=2.18e-04 max|m^2|=6.62e-05 |Xi|=1.5e-13
   last: s=  0.4145 |F-G|=3.145e-01 alternating part=3.134e-01 |F|=1.482e+00


==> anc/stoch/make_figure.py <==
# Figure of Sec. 6: (a) the exchange of two neighbouring spins; (b) direct integration of (2.19) near a zero-winding state;
# (c) entropy in the Markov chain (points) and in the equation with a continuous s (lines).  Colors: categorical slots 1-3 of the validated palette; text in ink.
import numpy as np, itertools, glob, scipy.linalg as la
import matplotlib; matplotlib.use('Agg')
import matplotlib.pyplot as plt
from math import comb, log
BLUE,ORANGE,AQUA='#2a78d6','#eb6834','#1baf7a'; INK='#0b0b0b'; INK2='#52514e'; GRID='#e4e3df'
plt.rcParams.update({'font.size':8,'axes.edgecolor':INK2,'axes.labelcolor':INK,'xtick.color':INK2,'ytick.color':INK2,
                     'axes.linewidth':0.6,'xtick.major.width':0.6,'ytick.major.width':0.6,'font.family':'serif','mathtext.fontset':'cm',
                     'axes.spines.top':False,'axes.spines.right':False,'pdf.fonttype':42})
fig,ax=plt.subplots(1,3,figsize=(7.4,2.5),gridspec_kw=dict(width_ratios=[1.25,1.2,1.2],wspace=0.5))

# ---------- (a) geometry
a=ax[0]; N=12; delta=-0.42; beta=np.pi+delta; R=1/(2*np.cos(delta/2)); phi=1.61
sig=np.array([1,1,1,-1,1,1,-1,-1,-1,1,-1,-1]); assert sig.sum()==0
k=5                                    # sigma_k=+1, sigma_{k+1}=-1: the vertex k+1 is the top of the walk
S=np.concatenate([[0],np.cumsum(sig)[:-1]]); al=phi+beta*S; assert sig[k]==1 and sig[k+1]==-1
e=lambda x: R*np.array([np.cos(x),np.sin(x)])
f=np.array([e(x) for x in al]); fnew=e(al[k]-sig[k]*beta)
t=np.linspace(0,2*np.pi,400); a.plot(R*np.cos(t),R*np.sin(t),color=GRID,lw=0.9,zorder=1)
P=np.vstack([f,f[:1]]); a.plot(P[:,0],P[:,1],color='#b3b2ac',lw=0.8,zorder=2)
a.plot(f[:,0],f[:,1],'o',ms=3,color='#8a8983',zorder=3)
a.plot([0,1.0*f[k,0]],[0,1.0*f[k,1]],ls=(0,(1,2)),color=INK2,lw=0.7,zorder=2)
a.plot([0,-1.18*f[k,0]],[0,-1.18*f[k,1]],ls=(0,(1,2)),color=INK2,lw=0.7,zorder=2)
a.plot([f[k,0],f[k+1,0]],[f[k,1],f[k+1,1]],color=BLUE,lw=2,solid_capstyle='round',zorder=4)
a.plot([f[k,0],fnew[0]],[f[k,1],fnew[1]],color=ORANGE,lw=2,ls=(0,(3,2)),zorder=5)
a.plot(*f[k],'o',ms=5.5,color=INK,mec='white',mew=0.8,zorder=7)
a.plot(*f[k+1],'o',ms=6,color=BLUE,mec='white',mew=0.8,zorder=7)
a.plot(*fnew,'o',ms=6,mfc='white',mec=ORANGE,mew=1.5,zorder=7)
ang=lambda p: np.arctan2(p[1],p[0])
a0,a1=sorted([ang(f[k+1]),ang(fnew)]); tt=np.linspace(a0+0.07,a1-0.07,40)
a.plot(1.1*R*np.cos(tt),1.1*R*np.sin(tt),color=INK2,lw=0.7)
def lab(p,s,r,dth=0.0,**kw):
    th=ang(p)+dth; a.text(r*np.cos(th),r*np.sin(th),s,color=INK,ha='center',va='center',**kw)
lab((np.cos((a0+a1)/2),np.sin((a0+a1)/2)),r'$2|\delta|$',1.33*R)
lab(f[k],r'$f_k=f_{k+2}$',1.33*R,dth=0.12)
lab(f[k+1],r'$f_{k+1}$',1.3*R,dth=-0.1)
lab(fnew,r"$f_{k+1}'$",1.3*R,dth=0.1)
a.set_aspect('equal'); a.set_xlim(-0.86,0.86); a.set_ylim(-0.86,0.86); a.axis('off')
a.set_title('(a) exchange of two spins',loc='left',fontsize=8,color=INK,pad=3)

# ---------- (b) deterministic integration
b=ax[1]; runs=[('fate_N6_d0.001_s4.npy',BLUE,r'$N=6$, run 1'),('fate_N6_d0.001_s2.npy',ORANGE,r'$N=6$, run 2'),('fate_N8_d0.001_s1_rtol1e-05.npy',AQUA,r'$N=8$')]
for fn,col,labl in runs:
    r=np.load(fn); s=np.maximum(r[:,0],1e-4); b.plot(s,r[:,1],color=col,lw=1.6,label=labl)
b.set_xscale('log'); b.set_yscale('log'); b.set_xlim(1e-4,30); b.set_ylim(2e-4,30)
b.axhline(1,color=INK2,lw=0.6,ls=(0,(1,2)))
b.set_xlabel(r'$s=\log(\tau/\tau_*)$'); b.set_ylabel(r'distance from the Euler state'); b.text(1.3e-4,1.25,'1',color=INK2,fontsize=7,va='bottom'); b.text(1.3e-4,6.2e-4,r'$d=10^{-3}$',color=INK2,fontsize=7,va='top'); b.grid(True,which='major',color=GRID,lw=0.5); b.set_axisbelow(True)
b.legend(frameon=False,fontsize=7,loc='lower right',handlelength=1.4,borderaxespad=0.1,labelcolor=INK)
b.set_title('(b) the MLE: instability',loc='left',fontsize=8,color=INK,pad=3)

# ---------- (c) entropy in the Markov chain: the chain (points, every N-th step) and the equation with a continuous s (lines)
c=ax[2]
def chain(N):
    st=[tuple(1 if i in cc else -1 for i in range(N)) for cc in itertools.combinations(range(N),N//2)]; idx={s:i for i,s in enumerate(st)}
    P=np.zeros((len(st),len(st)))
    for s in st:
        i=idx[s]
        for kk in range(N):                                   # the bond kk is chosen with the probability 1/N; nothing happens if its spins are equal
            l=(kk+1)%N
            if s[kk]!=s[l]:
                tt=list(s); tt[kk],tt[l]=tt[l],tt[kk]; P[i,idx[tuple(tt)]]+=1/N
            else: P[i,i]+=1/N
    return P
def ent(p):
    p=p[p>1e-300]; return -(p*np.log(p)).sum()
xs=np.linspace(0,12,241)
for N,col in ((8,BLUE),(10,ORANGE),(12,AQUA)):
    P=chain(N); w,U=la.eigh(P); p0=np.zeros(len(w)); p0[0]=1; c0=U.T@p0; Smax=log(comb(N,N//2))
    Sc=np.array([ent(U@(np.exp((w-1)*x*N)*c0)) for x in xs])/Smax                 # dW/ds = W (P-1), s = x N
    Sd=np.array([ent(U@(w**n*c0)) for n in range(12*N+1)])/Smax                  # W(s+1) = W(s) P
    assert np.all(np.diff(Sd)>-1e-12) and np.all(np.diff(Sc)>-1e-12)
    c.plot(xs,Sc,color=col,lw=1.6,label=r'$N=%d$'%N,zorder=3)
    c.plot(np.arange(0,13),Sd[::N],'o',ms=5.2,color=col,mec='white',mew=1.0,zorder=4+N)
c.axhline(1,color=INK2,lw=0.6,ls=(0,(1,2)))
c.set_xlim(-0.3,12.3); c.set_ylim(-0.03,1.08); c.set_xlabel(r'number of steps$\,/N$'); c.set_ylabel(r'entropy $\mathsf{S}(s)\,/\log\binom{N}{N/2}$')
c.grid(True,which='major',color=GRID,lw=0.5); c.set_axisbelow(True)
c.legend(frameon=False,fontsize=7,loc='lower right',handlelength=1.4,labelcolor=INK)
c.set_title('(c) the chain: entropy',loc='left',fontsize=8,color=INK,pad=3)
fig.savefig('stoch_model.pdf',bbox_inches='tight',pad_inches=0.03); fig.savefig('stoch_model.png',dpi=200,bbox_inches='tight',pad_inches=0.03)
print('saved')


==> anc/stoch/mle_core.py <==
"""
Core routines for the rescaled momentum-loop equation, Eq. (2.19) of
"The Quantum Pendulum of Turbulent Flow" (odd N):

    2 m_k' = (1 - delta_k^2) m_k + (m_k.delta_k) delta_k
             + i [ (m_k.delta_k)^2/delta_k^2 - m_k^2 ] delta_k ,
    m_k = (F_{k+1}+F_k)/2 ,  delta_k = F_{k+1}-F_k ,  all products bilinear.

For odd N the midpoint operator A=(I+S)/2 is invertible and F' = A^{-1} m'.
"""
import numpy as np

def geom(F):
    Fn = np.roll(F, -1, axis=0)
    return (Fn + F) / 2, Fn - F

def scalars(F):
    m, d = geom(F)
    return np.sum(d*d, 1), np.sum(m*d, 1), np.sum(m*m, 1)      # a, b, c

def rhs_mid(F):
    m, d = geom(F)
    a = np.sum(d*d, 1); b = np.sum(m*d, 1); c = np.sum(m*m, 1)
    return 0.5*((1-a)[:, None]*m + (b + 1j*(b*b/a - c))[:, None]*d)

def cubic_mid(F):
    """the cubic part of the midpoint velocity (rhs_mid minus m/2)"""
    m, d = geom(F)
    a = np.sum(d*d, 1); b = np.sum(m*d, 1); c = np.sum(m*m, 1)
    return 0.5*(-a[:, None]*m + (b + 1j*(b*b/a - c))[:, None]*d)

def shift(N):
    return np.roll(np.eye(N), 1, axis=1)          # (S F)_k = F_{k+1}

def Ainv(N):
    return np.linalg.inv((np.eye(N) + shift(N))/2)

def rhs(F, Ai=None):
    if Ai is None: Ai = Ainv(F.shape[0])
    return Ai @ rhs_mid(F)

def Tmat(N):
    """T_{k,k+j} = (-1)^j, j=1..N-1 ;  T = (I-S)(I+S)^{-1}, antisymmetric, T 1 = 0 (odd N)"""
    S = shift(N); T = np.zeros((N, N)); Sj = np.eye(N)
    for j in range(1, N):
        Sj = Sj @ S; T += (-1)**j * Sj
    return T

def euler(N, p, q, sigma, phi=0.0):
    """Euler polygon of the paper, Eq. (5.3): G_k = R(cos a_k, sin a_k, 0) + i B e_3"""
    sigma = np.asarray(sigma)
    beta = 2*np.pi*p/q
    R = 1/(2*np.sin(beta/2)); B = 0.5/np.tan(beta/2)
    al = phi + beta*np.concatenate([[0], np.cumsum(sigma)[:-1]])
    G = np.zeros((N, 3), complex)
    G[:, 0] = R*np.cos(al); G[:, 1] = R*np.sin(al); G[:, 2] = 1j*B
    return G

def jac(F, eps=1e-5):
    """complex Jacobian of the (holomorphic) vector field, by central differences"""
    N = F.shape[0]; Ai = Ainv(N); n = 3*N
    J = np.zeros((n, n), complex)
    for i in range(n):
        d = np.zeros(n, complex); d[i] = eps
        J[:, i] = (rhs((F.ravel()+d).reshape(N, 3), Ai) - rhs((F.ravel()-d).reshape(N, 3), Ai)).ravel()/(2*eps)
    return J

def defect_matrices(P):
    """At a point P of the fixed-point variety V: the matrices of the linearized defect dynamics
         x' = Lxx x + Lxc c ,  c' = 0 ,       x_k = 1-delta_k^2 ,  c_k = m_k^2 ,
       Lxx = Pm + (1/4) E T ,  Lxc = -E (T + i) ,  K = -Lxx^{-1} Lxc  (slaving x = K c)."""
    N = P.shape[0]; m, d = geom(P); T = Tmat(N)
    Pm = np.zeros((N, N), complex); E = np.zeros((N, N), complex)
    for k in range(N):
        for j in range(1, N):
            l = (k+j) % N
            Pm[k, l] = 2*(-1)**j*(d[k] @ m[l]); E[k, l] = 2*(-1)**j*(d[k] @ d[l])
    Lxx = Pm + 0.25*E @ T
    Lxc = -E @ (T + 1j*np.eye(N))
    return dict(N=N, m=m, d=d, T=T, Pm=Pm, E=E, Lxx=Lxx, Lxc=Lxc, K=-np.linalg.solve(Lxx, Lxc))

def slow_field(P, c, dm=None):
    """Leading-order reduced (center-manifold) vector field at (P in V, c):
       drift v in T_P V and cdot (quadratic in c)."""
    if dm is None: dm = defect_matrices(P)
    x = dm['K'] @ c
    b = 0.25*dm['T'] @ x - dm['T'] @ c
    gam = b - 1j*c
    v = Ainv(dm['N']) @ (0.5*(x[:, None]*dm['m'] + gam[:, None]*dm['d']))
    return v, x*c + b*gam, x, gam

